Deep Saliency with Encoded Low level Distance Map and High Level Features

Recent advances in saliency detection have utilized deep learning to obtain high level features to detect salient regions in a scene. These advances have demonstrated superior results over previous works that utilize hand-crafted low level features for saliency detection. In this paper, we demonstrate that hand-crafted features can provide complementary information to enhance performance of saliency detection that utilizes only high level features. Our method utilizes both high level and low level features for saliency detection under a unified deep learning framework. The high level features are extracted using the VGG-net, and the low level features are compared with other parts of an image to form a low level distance map. The low level distance map is then encoded using a convolutional neural network(CNN) with multiple 1X1 convolutional and ReLU layers. We concatenate the encoded low level distance map and the high level features, and connect them to a fully connected neural network classifier to evaluate the saliency of a query region. Our experiments show that our method can further improve the performance of state-of-the-art deep learning-based saliency detection methods.

==> images/analysis/compared/graph/ASD_Results.m <==
clear;
close all;
clc;
purple = [128 1 209] ./ 255;
pink  = [247 109 148] ./ 255;
green = [7 145 47] ./ 255;
orange =  [252 135 72] ./ 255;
tree =  [112 128 144] ./ 255;
%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_DDE = [1 0.983317 0.981222 0.979983 0.978883 0.978247 0.977469 0.976876 0.976346 0.975774 0.97524 0.974999 0.974579 0.974197 0.973921 0.973608 0.973251 0.972934 0.972627 0.972478 0.972244 0.972072 0.971829 0.971563 0.971294 0.971007 0.970718 0.970609 0.970435 0.970248 0.969982 0.969837 0.969547 0.96934 0.969157 0.968969 0.968789 0.968641 0.968519 0.9684 0.968247 0.968148 0.967986 0.967768 0.967622 0.967423 0.967347 0.967229 0.967084 0.966939 0.966803 0.966731 0.966638 0.966492 0.966289 0.966043 0.965924 0.965816 0.965709 0.965609 0.965474 0.96532 0.965211 0.965072 0.964945 0.964856 0.964746 0.964655 0.964456 0.964257 0.964186 0.964076 0.963989 0.963901 0.963781 0.963603 0.963503 0.963337 0.963203 0.963106 0.962982 0.962883 0.962679 0.962586 0.962471 0.962305 0.962237 0.962051 0.961895 0.961722 0.961618 0.961449 0.961363 0.961241 0.96117 0.961078 0.960919 0.960829 0.960731 0.960664 0.96055 0.960463 0.960342 0.960237 0.960106 0.959942 0.95987 0.959741 0.959621 0.959544 0.959453 0.959328 0.95913 0.958998 0.958855 0.958719 0.958505 0.958326 0.958143 0.957982 0.957823 0.957719 0.957632 0.957488 0.957391 0.957162 0.956973 0.956851 0.956851 0.956748 0.956604 0.956533 0.956436 0.956185 0.956025 0.95588 0.955697 0.955559 0.955391 0.955269 0.955171 0.95504 0.954925 0.95474 0.954616 0.954519 0.954438 0.954269 0.95414 0.953927 0.953782 0.953633 0.953521 0.953336 0.953212 0.953105 0.952919 0.952773 0.952637 0.952481 0.952338 0.952136 0.951928 0.951753 0.9515 0.951176 0.950992 0.950836 0.950663 0.950503 0.950325 0.950183 0.949956 0.949747 0.949448 0.9493 0.949122 0.948949 0.948773 0.948544 0.948297 0.948029 0.947708 0.947406 0.947217 0.946928 0.946759 0.946546 0.946353 0.946172 0.945961 0.945768 0.94551 0.945198 0.945006 0.944809 0.944574 0.944372 0.944099 0.943644 0.943411 0.943171 0.942929 0.942635 0.942281 0.941887 0.941584 0.941164 0.940809 0.940554 0.940239 0.93981 0.939462 0.938866 0.938262 0.937803 0.937256 0.936734 0.936371 0.935941 0.935461 0.934778 0.934095 0.933524 0.933116 0.932656 0.931937 0.931303 0.930565 0.929967 0.929388 0.928671 0.928015 0.9274 0.926534 0.925612 0.924489 0.923367 0.92228 0.921002 0.919682 0.918463 0.917089 0.915391 0.91367 0.911968 0.910054 0.907778 0.905196 0.901977 0.89794 0.893368 0.886969 0.878863 0.866039 0.806409 ];
Precision_DDE = [0.198478 0.734034 0.75995 0.773891 0.783473 0.790115 0.795921 0.80073 0.804971 0.808538 0.811845 0.814601 0.817085 0.819532 0.821836 0.823884 0.825691 0.82737 0.828798 0.830151 0.831501 0.832943 0.834039 0.835143 0.836267 0.837475 0.838544 0.839612 0.840555 0.841451 0.842467 0.843362 0.844381 0.845243 0.846062 0.84691 0.847514 0.84835 0.84909 0.849832 0.850519 0.851267 0.852021 0.852592 0.853324 0.854001 0.854616 0.855143 0.855823 0.856465 0.857129 0.857605 0.858363 0.85895 0.859519 0.859927 0.860544 0.860953 0.861498 0.861924 0.862364 0.86304 0.863589 0.86422 0.864723 0.865024 0.86557 0.865902 0.866216 0.866612 0.866981 0.867341 0.867738 0.868206 0.868598 0.869042 0.869476 0.869918 0.870261 0.870618 0.870974 0.87144 0.871796 0.872037 0.872442 0.872839 0.873201 0.873514 0.873814 0.874293 0.874636 0.875038 0.875426 0.875846 0.876231 0.876514 0.877001 0.877379 0.877707 0.87792 0.878385 0.87873 0.879085 0.879451 0.879854 0.880069 0.880281 0.880534 0.880948 0.881343 0.88163 0.881978 0.882232 0.882567 0.882947 0.883238 0.883479 0.883735 0.883982 0.884244 0.884528 0.884931 0.885219 0.88553 0.885778 0.886214 0.886503 0.88681 0.886824 0.887212 0.887682 0.887961 0.888237 0.888537 0.888846 0.889225 0.889545 0.88989 0.890198 0.890622 0.890965 0.891297 0.891647 0.891927 0.892287 0.892594 0.892856 0.89313 0.893427 0.893699 0.89396 0.894349 0.894553 0.894903 0.89521 0.895535 0.895808 0.896197 0.896536 0.896797 0.897068 0.897386 0.89761 0.897974 0.898231 0.898469 0.898851 0.899122 0.89938 0.899735 0.90017 0.900422 0.900829 0.90109 0.901432 0.901843 0.902173 0.902518 0.902799 0.903101 0.90343 0.903711 0.904065 0.904385 0.904767 0.905134 0.905477 0.905896 0.906122 0.906534 0.906886 0.907217 0.907486 0.907988 0.908347 0.908713 0.909151 0.909486 0.909909 0.910292 0.910614 0.910992 0.911378 0.911713 0.912023 0.912348 0.91274 0.913036 0.913412 0.913723 0.914164 0.914552 0.914883 0.915366 0.915798 0.916146 0.916531 0.916924 0.917325 0.917772 0.918253 0.918792 0.919316 0.919835 0.920273 0.920739 0.921205 0.92175 0.922178 0.922629 0.923211 0.923762 0.924328 0.924856 0.925498 0.926211 0.926854 0.9275 0.928217 0.928857 0.929696 0.930503 0.931509 0.932398 0.933335 0.934202 0.935171 0.936542 0.937942 0.939259 0.940856 0.942841 0.944633 0.94719 0.95097 0.956255 ];
TPR_DDE = [1 0.983317 0.981222 0.979983 0.978883 0.978247 0.977469 0.976876 0.976346 0.975774 0.97524 0.974999 0.974579 0.974197 0.973921 0.973608 0.973251 0.972934 0.972627 0.972478 0.972244 0.972072 0.971829 0.971563 0.971294 0.971007 0.970718 0.970609 0.970435 0.970248 0.969982 0.969837 0.969547 0.96934 0.969157 0.968969 0.968789 0.968641 0.968519 0.9684 0.968247 0.968148 0.967986 0.967768 0.967622 0.967423 0.967347 0.967229 0.967084 0.966939 0.966803 0.966731 0.966638 0.966492 0.966289 0.966043 0.965924 0.965816 0.965709 0.965609 0.965474 0.96532 0.965211 0.965072 0.964945 0.964856 0.964746 0.964655 0.964456 0.964257 0.964186 0.964076 0.963989 0.963901 0.963781 0.963603 0.963503 0.963337 0.963203 0.963106 0.962982 0.962883 0.962679 0.962586 0.962471 0.962305 0.962237 0.962051 0.961895 0.961722 0.961618 0.961449 0.961363 0.961241 0.96117 0.961078 0.960919 0.960829 0.960731 0.960664 0.96055 0.960463 0.960342 0.960237 0.960106 0.959942 0.95987 0.959741 0.959621 0.959544 0.959453 0.959328 0.95913 0.958998 0.958855 0.958719 0.958505 0.958326 0.958143 0.957982 0.957823 0.957719 0.957632 0.957488 0.957391 0.957162 0.956973 0.956851 0.956851 0.956748 0.956604 0.956533 0.956436 0.956185 0.956025 0.95588 0.955697 0.955559 0.955391 0.955269 0.955171 0.95504 0.954925 0.95474 0.954616 0.954519 0.954438 0.954269 0.95414 0.953927 0.953782 0.953633 0.953521 0.953336 0.953212 0.953105 0.952919 0.952773 0.952637 0.952481 0.952338 0.952136 0.951928 0.951753 0.9515 0.951176 0.950992 0.950836 0.950663 0.950503 0.950325 0.950183 0.949956 0.949747 0.949448 0.9493 0.949122 0.948949 0.948773 0.948544 0.948297 0.948029 0.947708 0.947406 0.947217 0.946928 0.946759 0.946546 0.946353 0.946172 0.945961 0.945768 0.94551 0.945198 0.945006 0.944809 0.944574 0.944372 0.944099 0.943644 0.943411 0.943171 0.942929 0.942635 0.942281 0.941887 0.941584 0.941164 0.940809 0.940554 0.940239 0.93981 0.939462 0.938866 0.938262 0.937803 0.937256 0.936734 0.936371 0.935941 0.935461 0.934778 0.934095 0.933524 0.933116 0.932656 0.931937 0.931303 0.930565 0.929967 0.929388 0.928671 0.928015 0.9274 0.926534 0.925612 0.924489 0.923367 0.92228 0.921002 0.919682 0.918463 0.917089 0.915391 0.91367 0.911968 0.910054 0.907778 0.905196 0.901977 0.89794 0.893368 0.886969 0.878863 0.866039 0.806409 ];
FPR_DDE = [1 0.0910413 0.0780538 0.0715145 0.0672112 0.0643734 0.0619136 0.0599326 0.0581997 0.0567129 0.0553511 0.0541922 0.0531861 0.0522607 0.0513637 0.0506148 0.0498864 0.0492467 0.0486657 0.0481142 0.0475944 0.047032 0.0466067 0.0462029 0.0457722 0.0453686 0.0449627 0.0445581 0.0442123 0.043881 0.0435048 0.0431469 0.0427935 0.0424557 0.0421244 0.0418074 0.0415807 0.0412653 0.0410018 0.0407206 0.040447 0.0401918 0.0399459 0.0397338 0.039488 0.0392712 0.0390555 0.0388686 0.038628 0.0383766 0.0381505 0.0379493 0.0376675 0.0374783 0.0372945 0.0371431 0.036956 0.0368049 0.0366286 0.0364904 0.0363134 0.0361062 0.035925 0.0357103 0.0355208 0.0353976 0.0351851 0.035059 0.0349259 0.0347463 0.034629 0.0344941 0.0343527 0.0342063 0.0340879 0.0339425 0.0337859 0.0336385 0.0335366 0.0334099 0.0332785 0.0331221 0.0330023 0.0329187 0.0327817 0.0326474 0.0325075 0.0324033 0.0322993 0.0321426 0.0320241 0.0318925 0.0317648 0.0316308 0.0315087 0.0314058 0.0312442 0.0311295 0.0310149 0.0309196 0.0307786 0.030675 0.0305727 0.0304567 0.0303338 0.0302499 0.0301657 0.0300889 0.0299741 0.029844 0.0297409 0.0296267 0.029548 0.0294494 0.0293444 0.0292366 0.0291424 0.0290459 0.0289558 0.028871 0.0287783 0.0286615 0.0285801 0.0284706 0.0283962 0.0282598 0.0281684 0.0280774 0.0280726 0.0279574 0.0278374 0.0277521 0.0276548 0.0275599 0.0274484 0.0273481 0.0272636 0.0271501 0.0270404 0.0269204 0.0267964 0.026703 0.0265996 0.0265074 0.0264005 0.0262984 0.0261992 0.0261154 0.02602 0.0259327 0.0258305 0.0257166 0.0256559 0.0255447 0.0254446 0.025351 0.0252688 0.0251659 0.0250499 0.0249646 0.0248735 0.0247713 0.0246839 0.0245756 0.0244891 0.0244033 0.0243026 0.0242063 0.0241171 0.0240346 0.0239158 0.0238403 0.0237397 0.0236484 0.023523 0.0234003 0.0232982 0.0231975 0.0230976 0.0229859 0.0228677 0.0227569 0.0226423 0.0225338 0.0224289 0.0223272 0.022217 0.0221195 0.0220442 0.0219363 0.0218374 0.0217504 0.0216471 0.0214904 0.0213812 0.0212872 0.0211693 0.0210602 0.0209351 0.020799 0.0207037 0.0206116 0.0205049 0.0203961 0.0202893 0.020183 0.0200799 0.0199876 0.0198853 0.019789 0.0196818 0.0195672 0.0194507 0.0193264 0.0192031 0.0190934 0.0189786 0.0188541 0.0187389 0.0186282 0.0184924 0.0183326 0.018174 0.0180295 0.0179161 0.0177621 0.0176266 0.0174632 0.0173207 0.017155 0.0169873 0.0168327 0.0166789 0.016527 0.0163439 0.0161732 0.0159736 0.0157893 0.0155765 0.0154002 0.0151577 0.0149413 0.0146797 0.0144118 0.0141747 0.0139043 0.0136354 0.0132679 0.0128928 0.0125466 0.012107 0.0115934 0.0110873 0.0104223 0.00947452 0.00781005 ];
plot(Recall_DDE, Precision_DDE, 'k', 'linewidth', 2);
Recall_DSBR = [1 0.998181 0.996955 0.995807 0.995075 0.994257 0.99338 0.992562 0.991951 0.991287 0.990712 0.989751 0.989041 0.988406 0.987686 0.986917 0.986278 0.985631 0.98497 0.984263 0.983542 0.982842 0.982191 0.981693 0.980843 0.980361 0.979679 0.979105 0.978667 0.978131 0.977421 0.976949 0.976243 0.975718 0.975154 0.974647 0.974228 0.97348 0.973034 0.972363 0.971881 0.971549 0.970942 0.970425 0.969881 0.969424 0.969092 0.968612 0.968196 0.967698 0.967265 0.966843 0.966311 0.965657 0.965207 0.964656 0.964284 0.963891 0.963447 0.962941 0.962493 0.961984 0.961543 0.960878 0.960444 0.96005 0.959542 0.959183 0.958734 0.958121 0.957541 0.956873 0.956475 0.955978 0.955576 0.955065 0.954394 0.953979 0.953702 0.953375 0.952815 0.952322 0.951896 0.951249 0.950613 0.950331 0.950161 0.949585 0.949054 0.948387 0.947856 0.947225 0.946607 0.94598 0.945179 0.944564 0.944021 0.943539 0.942662 0.942266 0.941399 0.940447 0.939826 0.939038 0.93834 0.937811 0.937149 0.936106 0.935515 0.934437 0.933364 0.932597 0.931668 0.931047 0.930201 0.929355 0.928301 0.927364 0.926399 0.925382 0.923997 0.922978 0.921905 0.920465 0.919104 0.918065 0.916924 0.915991 0.914723 0.913472 0.912112 0.910566 0.909256 0.907854 0.906603 0.905061 0.903671 0.902093 0.900578 0.899172 0.897864 0.89631 0.895006 0.893527 0.891559 0.890364 0.888469 0.886981 0.885543 0.883133 0.881264 0.879616 0.877896 0.876253 0.874834 0.873193 0.871246 0.869843 0.867926 0.865706 0.863526 0.861676 0.859561 0.857657 0.855332 0.853279 0.851057 0.848946 0.846022 0.8428 0.839783 0.836884 0.833698 0.831443 0.828498 0.826325 0.823447 0.820582 0.817555 0.814084 0.810819 0.806768 0.803344 0.800022 0.796249 0.792091 0.788148 0.784261 0.779308 0.775314 0.771049 0.767011 0.763251 0.759162 0.754368 0.750816 0.74595 0.741735 0.736761 0.732136 0.726742 0.721957 0.716852 0.711135 0.706094 0.700841 0.695376 0.688811 0.683166 0.677177 0.67067 0.664744 0.657855 0.651139 0.644667 0.638125 0.632041 0.626672 0.619304 0.612016 0.604827 0.598129 0.590806 0.581563 0.572954 0.563617 0.554502 0.545337 0.536917 0.527097 0.519058 0.508888 0.498105 0.486869 0.47592 0.463326 0.450507 0.43738 0.424476 0.410678 0.396675 0.381837 0.367359 0.35012 0.332458 0.317013 0.299499 0.281728 0.263071 0.241166 0.217681 0.190235 0.163083 0.133376 0.0983957 0.0545547 ];
Precision_DSBR = [0.198478 0.423055 0.484231 0.510171 0.530957 0.548999 0.565282 0.580732 0.595183 0.609024 0.62324 0.636008 0.648371 0.659493 0.670732 0.681315 0.691154 0.700449 0.709526 0.718246 0.726186 0.734515 0.741823 0.748575 0.755597 0.762069 0.768795 0.77485 0.779346 0.784593 0.789368 0.794559 0.798971 0.803371 0.807871 0.811362 0.815227 0.818725 0.822124 0.825029 0.827731 0.830757 0.833735 0.836475 0.839055 0.841522 0.843531 0.846101 0.847978 0.850179 0.852426 0.854416 0.856466 0.85882 0.860868 0.862895 0.864706 0.866305 0.867708 0.869494 0.871262 0.872813 0.874676 0.876387 0.877812 0.879455 0.880565 0.881896 0.883154 0.884545 0.886431 0.887899 0.889348 0.890517 0.891514 0.892572 0.893692 0.894937 0.896485 0.89753 0.898929 0.90009 0.901224 0.902536 0.903313 0.9045 0.905575 0.906471 0.907359 0.908462 0.909271 0.910339 0.911447 0.912149 0.913056 0.914167 0.914972 0.915796 0.916762 0.917649 0.91842 0.91935 0.920277 0.921354 0.922283 0.923003 0.923999 0.924941 0.925796 0.926719 0.927937 0.928888 0.929986 0.930912 0.931784 0.932488 0.933206 0.933954 0.934622 0.935537 0.936311 0.936982 0.93754 0.938171 0.938694 0.939459 0.939921 0.940486 0.941152 0.941634 0.942235 0.942747 0.943356 0.943802 0.944094 0.944543 0.945187 0.945693 0.946292 0.946683 0.946975 0.947577 0.948381 0.94911 0.94971 0.950011 0.950534 0.951096 0.951637 0.952302 0.952911 0.9533 0.953817 0.95421 0.954672 0.955244 0.95552 0.955828 0.956202 0.956636 0.957013 0.957367 0.957826 0.958326 0.959104 0.959638 0.960007 0.960439 0.96106 0.961545 0.961924 0.962373 0.962838 0.963208 0.963598 0.964 0.964421 0.965003 0.965312 0.965692 0.966047 0.966723 0.967099 0.967386 0.96773 0.968164 0.968512 0.968837 0.96913 0.969284 0.969462 0.969902 0.97053 0.970963 0.971493 0.971631 0.971994 0.972159 0.972313 0.972613 0.972895 0.973238 0.973552 0.973876 0.974023 0.974206 0.974926 0.975213 0.975753 0.976083 0.976218 0.976746 0.977312 0.977648 0.977972 0.978345 0.978694 0.978907 0.979161 0.979352 0.97969 0.980006 0.980362 0.980565 0.980869 0.981107 0.981435 0.981538 0.981837 0.981953 0.982092 0.981631 0.981913 0.982163 0.982324 0.982144 0.98214 0.982276 0.982307 0.982596 0.982865 0.983128 0.982962 0.983195 0.982882 0.983533 0.983684 0.983712 0.983741 0.984096 0.983997 0.984183 0.984051 0.984858 0.98442 0.984551 ];
TPR_DSBR = [1 0.998181 0.996955 0.995807 0.995075 0.994257 0.99338 0.992562 0.991951 0.991287 0.990712 0.989751 0.989041 0.988406 0.987686 0.986917 0.986278 0.985631 0.98497 0.984263 0.983542 0.982842 0.982191 0.981693 0.980843 0.980361 0.979679 0.979105 0.978667 0.978131 0.977421 0.976949 0.976243 0.975718 0.975154 0.974647 0.974228 0.97348 0.973034 0.972363 0.971881 0.971549 0.970942 0.970425 0.969881 0.969424 0.969092 0.968612 0.968196 0.967698 0.967265 0.966843 0.966311 0.965657 0.965207 0.964656 0.964284 0.963891 0.963447 0.962941 0.962493 0.961984 0.961543 0.960878 0.960444 0.96005 0.959542 0.959183 0.958734 0.958121 0.957541 0.956873 0.956475 0.955978 0.955576 0.955065 0.954394 0.953979 0.953702 0.953375 0.952815 0.952322 0.951896 0.951249 0.950613 0.950331 0.950161 0.949585 0.949054 0.948387 0.947856 0.947225 0.946607 0.94598 0.945179 0.944564 0.944021 0.943539 0.942662 0.942266 0.941399 0.940447 0.939826 0.939038 0.93834 0.937811 0.937149 0.936106 0.935515 0.934437 0.933364 0.932597 0.931668 0.931047 0.930201 0.929355 0.928301 0.927364 0.926399 0.925382 0.923997 0.922978 0.921905 0.920465 0.919104 0.918065 0.916924 0.915991 0.914723 0.913472 0.912112 0.910566 0.909256 0.907854 0.906603 0.905061 0.903671 0.902093 0.900578 0.899172 0.897864 0.89631 0.895006 0.893527 0.891559 0.890364 0.888469 0.886981 0.885543 0.883133 0.881264 0.879616 0.877896 0.876253 0.874834 0.873193 0.871246 0.869843 0.867926 0.865706 0.863526 0.861676 0.859561 0.857657 0.855332 0.853279 0.851057 0.848946 0.846022 0.8428 0.839783 0.836884 0.833698 0.831443 0.828498 0.826325 0.823447 0.820582 0.817555 0.814084 0.810819 0.806768 0.803344 0.800022 0.796249 0.792091 0.788148 0.784261 0.779308 0.775314 0.771049 0.767011 0.763251 0.759162 0.754368 0.750816 0.74595 0.741735 0.736761 0.732136 0.726742 0.721957 0.716852 0.711135 0.706094 0.700841 0.695376 0.688811 0.683166 0.677177 0.67067 0.664744 0.657855 0.651139 0.644667 0.638125 0.632041 0.626672 0.619304 0.612016 0.604827 0.598129 0.590806 0.581563 0.572954 0.563617 0.554502 0.545337 0.536917 0.527097 0.519058 0.508888 0.498105 0.486869 0.47592 0.463326 0.450507 0.43738 0.424476 0.410678 0.396675 0.381837 0.367359 0.35012 0.332458 0.317013 0.299499 0.281728 0.263071 0.241166 0.217681 0.190235 0.163083 0.133376 0.0983957 0.0545547 ];
FPR_DSBR = [1 0.354791 0.267351 0.237834 0.217343 0.200869 0.187282 0.175542 0.165017 0.155714 0.146624 0.138766 0.131543 0.125334 0.119361 0.113985 0.108719 0.104039 0.0996356 0.0956925 0.0918601 0.0882184 0.0850555 0.0821763 0.0792554 0.0767609 0.0740818 0.071697 0.0698682 0.0679122 0.0660855 0.0642389 0.0627059 0.0612278 0.0595997 0.0582367 0.0568318 0.0556137 0.0543788 0.0532811 0.0522065 0.0511274 0.0500709 0.0490775 0.0481733 0.047295 0.0465565 0.045631 0.0449666 0.0441577 0.0433302 0.0425853 0.0419064 0.0412083 0.0404572 0.0397503 0.0391708 0.0386558 0.0381367 0.0374837 0.0368683 0.0363385 0.0356863 0.0351583 0.0347153 0.0341729 0.0337739 0.0333159 0.0328737 0.0323778 0.0318309 0.0313337 0.0308737 0.0305273 0.0301465 0.0297584 0.0293536 0.028992 0.0284983 0.0281212 0.0277462 0.0273146 0.0270089 0.0265496 0.0262492 0.0258841 0.0255234 0.02521 0.0249376 0.0246074 0.0243442 0.0239847 0.0236225 0.0233824 0.02309 0.0227775 0.0225173 0.0222018 0.0218884 0.0216116 0.0213716 0.0210542 0.0207269 0.0204058 0.0201033 0.019881 0.019568 0.0191996 0.0189542 0.0186923 0.0183327 0.0180264 0.0177448 0.0174801 0.0172152 0.0169776 0.0167706 0.0165738 0.0163679 0.0160996 0.0158354 0.0156426 0.0154638 0.0152752 0.015076 0.0148486 0.0146983 0.0145102 0.0142904 0.0141165 0.0139234 0.0137174 0.0135492 0.0133855 0.0132809 0.0131405 0.0129473 0.0127615 0.0125806 0.0123743 0.0122336 0.0119892 0.0116945 0.0114866 0.0112912 0.0111696 0.0110415 0.0108842 0.0107608 0.0106003 0.0103942 0.0102873 0.0101213 0.0100381 0.00987657 0.0097343 0.00961098 0.00950111 0.009387 0.00925823 0.00912501 0.008984 0.00879625 0.00864887 0.0084935 0.00836479 0.0082439 0.00811453 0.00798262 0.00782341 0.00771041 0.0075766 0.00744666 0.00734361 0.00722963 0.0070959 0.00698189 0.00686627 0.00679126 0.00667923 0.00657437 0.00637639 0.00627737 0.00619554 0.00609278 0.0059998 0.00589531 0.0057749 0.00565086 0.00559117 0.00548874 0.00535728 0.00525608 0.00515052 0.00504143 0.00498726 0.00488784 0.00482101 0.00473074 0.00458259 0.00446528 0.00435677 0.00425056 0.00415149 0.00402291 0.00386835 0.00370395 0.00360895 0.00346475 0.0033712 0.00327558 0.00316615 0.00307501 0.00297598 0.00289625 0.00281842 0.00276491 0.00270816 0.00264015 0.00258331 0.00251039 0.00244557 0.00237522 0.00232988 0.00227698 0.00222496 0.00215103 0.002098 0.00203439 0.00196978 0.00190171 0.00182979 0.00175405 0.0016871 0.00160116 0.00155187 0.00149103 0.00143057 0.00136387 0.00128006 0.00121718 0.00114968 0.00109154 0.00103646 0.000983772 0.000926594 0.000870653 0.0008152 0.000771526 0.00071711 0.000666274 0.000587525 0.000543276 0.000449058 0.000243688 0.000103401 ];
plot(Recall_DSBR, Precision_DSBR, 'k--', 'linewidth', 2, 'Color', pink);
Recall_MCDL = [1 0.988059 0.98491 0.983181 0.981595 0.980191 0.97933 0.978582 0.978083 0.97738 0.976881 0.976438 0.975782 0.975051 0.974636 0.974132 0.973638 0.973022 0.972461 0.971607 0.971288 0.970801 0.970388 0.969991 0.969371 0.968841 0.968324 0.968005 0.967617 0.967352 0.967169 0.967156 0.967109 0.966995 0.966965 0.966936 0.966835 0.966761 0.966606 0.966345 0.966263 0.966103 0.965743 0.96554 0.965481 0.965426 0.965099 0.964809 0.964016 0.9638 0.963239 0.962634 0.962165 0.961464 0.961079 0.960555 0.959812 0.958721 0.958122 0.957672 0.957272 0.956577 0.955775 0.954972 0.954105 0.95323 0.952238 0.95113 0.950541 0.949369 0.948333 0.947555 0.946094 0.945202 0.944154 0.943365 0.942775 0.941424 0.940721 0.939788 0.939194 0.938402 0.937029 0.9359 0.935079 0.934501 0.933778 0.932858 0.931827 0.930708 0.929034 0.92781 0.926559 0.925635 0.924722 0.924221 0.923118 0.921834 0.920939 0.919636 0.918477 0.917236 0.91612 0.914868 0.913796 0.912951 0.912266 0.911342 0.910484 0.909381 0.908327 0.907074 0.90602 0.904636 0.903042 0.902028 0.900905 0.899919 0.898225 0.897378 0.896143 0.895457 0.894633 0.894079 0.893395 0.892822 0.891865 0.891106 0.89026 0.889828 0.888306 0.887527 0.886748 0.886166 0.885601 0.885039 0.884493 0.883974 0.883438 0.883274 0.882699 0.881646 0.881137 0.880759 0.880234 0.879804 0.879283 0.878952 0.87886 0.878523 0.878299 0.877979 0.877735 0.877627 0.877176 0.876852 0.876585 0.876248 0.875931 0.875696 0.875499 0.875185 0.874965 0.874855 0.874704 0.874662 0.874662 0.874568 0.874542 0.874378 0.874015 0.873883 0.873734 0.8737 0.873641 0.873459 0.873409 0.872602 0.871343 0.870256 0.868386 0.867162 0.865976 0.864939 0.863446 0.861718 0.860478 0.858824 0.857308 0.855291 0.853535 0.85168 0.849699 0.847463 0.846372 0.844945 0.842944 0.841395 0.839587 0.837716 0.835489 0.833799 0.831734 0.829482 0.82755 0.825098 0.823059 0.820781 0.818386 0.816202 0.814355 0.811829 0.809875 0.808495 0.806287 0.803532 0.801197 0.797823 0.795342 0.791982 0.790183 0.787546 0.785175 0.782517 0.778974 0.776153 0.772822 0.768948 0.764469 0.76068 0.756552 0.751766 0.746878 0.742145 0.736486 0.731123 0.726241 0.720352 0.714539 0.708212 0.700178 0.693937 0.686954 0.678702 0.668648 0.656617 0.646061 0.632283 0.61591 0.599992 0.580837 0.557704 0.528238 0.490828 0.43932 0.360286 ];
Precision_MCDL = [0.198478 0.698648 0.748548 0.773984 0.790869 0.801841 0.811181 0.818313 0.824927 0.831143 0.835678 0.840665 0.844869 0.848401 0.851512 0.854337 0.857252 0.859252 0.861108 0.863481 0.865345 0.867194 0.869242 0.870676 0.87163 0.873931 0.87554 0.877091 0.878336 0.879811 0.880157 0.880284 0.88034 0.880498 0.88055 0.880717 0.880818 0.880928 0.881279 0.881363 0.881541 0.882025 0.882482 0.882757 0.883094 0.883431 0.883909 0.884047 0.88414 0.884363 0.884942 0.885203 0.885645 0.886336 0.88697 0.887749 0.88852 0.889033 0.889672 0.890424 0.891466 0.892177 0.892858 0.89347 0.894006 0.894502 0.89521 0.896096 0.896707 0.897623 0.898585 0.89931 0.900267 0.90101 0.901652 0.902121 0.903536 0.905254 0.906106 0.907325 0.908489 0.909471 0.910486 0.9111 0.911904 0.912894 0.914078 0.915414 0.91612 0.916635 0.917475 0.918325 0.919147 0.920081 0.920878 0.92192 0.922423 0.923224 0.924336 0.925247 0.925922 0.926508 0.927592 0.9289 0.929458 0.930423 0.930908 0.931611 0.932034 0.932513 0.933244 0.933657 0.934039 0.934642 0.93479 0.935414 0.936132 0.936463 0.93684 0.937162 0.937409 0.937961 0.938188 0.938428 0.938632 0.938902 0.939218 0.939504 0.939884 0.94041 0.940339 0.939989 0.940405 0.940478 0.940932 0.941342 0.941609 0.941755 0.942162 0.942423 0.942294 0.942469 0.94265 0.943094 0.943327 0.943449 0.943531 0.943843 0.944174 0.944416 0.944506 0.944519 0.944744 0.944763 0.944767 0.944902 0.945009 0.945014 0.945009 0.945195 0.945269 0.945201 0.945205 0.945236 0.945464 0.94547 0.945474 0.9455 0.945533 0.945618 0.945614 0.945639 0.945658 0.945688 0.945691 0.945746 0.945792 0.945848 0.946391 0.946806 0.946845 0.947365 0.94752 0.947765 0.947946 0.948244 0.948817 0.949136 0.949643 0.949851 0.950265 0.950416 0.950588 0.950925 0.951399 0.951829 0.951883 0.952265 0.952387 0.952636 0.95317 0.953551 0.953693 0.954018 0.954237 0.954286 0.954578 0.954557 0.954786 0.954841 0.95524 0.955762 0.956059 0.956497 0.956903 0.956977 0.957564 0.957863 0.958036 0.95812 0.958378 0.958779 0.958896 0.958992 0.95917 0.959386 0.959534 0.959751 0.960151 0.960501 0.960911 0.961272 0.961233 0.962137 0.961873 0.962395 0.962435 0.962676 0.962868 0.963511 0.964116 0.964713 0.964754 0.965133 0.966021 0.966684 0.96681 0.968042 0.968285 0.968346 0.968658 0.969865 0.971205 0.970983 0.969728 0.970252 ];
TPR_MCDL = [1 0.988059 0.98491 0.983181 0.981595 0.980191 0.97933 0.978582 0.978083 0.97738 0.976881 0.976438 0.975782 0.975051 0.974636 0.974132 0.973638 0.973022 0.972461 0.971607 0.971288 0.970801 0.970388 0.969991 0.969371 0.968841 0.968324 0.968005 0.967617 0.967352 0.967169 0.967156 0.967109 0.966995 0.966965 0.966936 0.966835 0.966761 0.966606 0.966345 0.966263 0.966103 0.965743 0.96554 0.965481 0.965426 0.965099 0.964809 0.964016 0.9638 0.963239 0.962634 0.962165 0.961464 0.961079 0.960555 0.959812 0.958721 0.958122 0.957672 0.957272 0.956577 0.955775 0.954972 0.954105 0.95323 0.952238 0.95113 0.950541 0.949369 0.948333 0.947555 0.946094 0.945202 0.944154 0.943365 0.942775 0.941424 0.940721 0.939788 0.939194 0.938402 0.937029 0.9359 0.935079 0.934501 0.933778 0.932858 0.931827 0.930708 0.929034 0.92781 0.926559 0.925635 0.924722 0.924221 0.923118 0.921834 0.920939 0.919636 0.918477 0.917236 0.91612 0.914868 0.913796 0.912951 0.912266 0.911342 0.910484 0.909381 0.908327 0.907074 0.90602 0.904636 0.903042 0.902028 0.900905 0.899919 0.898225 0.897378 0.896143 0.895457 0.894633 0.894079 0.893395 0.892822 0.891865 0.891106 0.89026 0.889828 0.888306 0.887527 0.886748 0.886166 0.885601 0.885039 0.884493 0.883974 0.883438 0.883274 0.882699 0.881646 0.881137 0.880759 0.880234 0.879804 0.879283 0.878952 0.87886 0.878523 0.878299 0.877979 0.877735 0.877627 0.877176 0.876852 0.876585 0.876248 0.875931 0.875696 0.875499 0.875185 0.874965 0.874855 0.874704 0.874662 0.874662 0.874568 0.874542 0.874378 0.874015 0.873883 0.873734 0.8737 0.873641 0.873459 0.873409 0.872602 0.871343 0.870256 0.868386 0.867162 0.865976 0.864939 0.863446 0.861718 0.860478 0.858824 0.857308 0.855291 0.853535 0.85168 0.849699 0.847463 0.846372 0.844945 0.842944 0.841395 0.839587 0.837716 0.835489 0.833799 0.831734 0.829482 0.82755 0.825098 0.823059 0.820781 0.818386 0.816202 0.814355 0.811829 0.809875 0.808495 0.806287 0.803532 0.801197 0.797823 0.795342 0.791982 0.790183 0.787546 0.785175 0.782517 0.778974 0.776153 0.772822 0.768948 0.764469 0.76068 0.756552 0.751766 0.746878 0.742145 0.736486 0.731123 0.726241 0.720352 0.714539 0.708212 0.700178 0.693937 0.686954 0.678702 0.668648 0.656617 0.646061 0.632283 0.61591 0.599992 0.580837 0.557704 0.528238 0.490828 0.43932 0.360286 ];
plot(Recall_MCDL, Precision_MCDL, 'k', 'linewidth', 2, 'Color', green);
Recall_MDF = [1 0.994775 0.990485 0.989251 0.988407 0.98801 0.987253 0.986144 0.985485 0.984947 0.984411 0.983587 0.983062 0.982455 0.982007 0.981662 0.981293 0.980897 0.980298 0.979258 0.978848 0.978406 0.977795 0.977261 0.976414 0.975805 0.975337 0.97494 0.974496 0.974061 0.973598 0.973226 0.972872 0.972473 0.971705 0.971037 0.970368 0.969392 0.968877 0.968326 0.967856 0.967396 0.96692 0.966484 0.966098 0.965497 0.96483 0.964476 0.963838 0.963402 0.96283 0.962273 0.961636 0.960716 0.960131 0.959499 0.959025 0.958341 0.957649 0.957135 0.956774 0.956316 0.955596 0.955142 0.954153 0.953663 0.953262 0.952589 0.95205 0.95108 0.950469 0.949706 0.948871 0.947964 0.947407 0.946855 0.946332 0.945918 0.945327 0.944614 0.944199 0.943681 0.942735 0.941709 0.941034 0.94036 0.939644 0.939 0.938208 0.937638 0.936941 0.936022 0.935483 0.934986 0.934159 0.933396 0.932626 0.932112 0.931114 0.930608 0.929655 0.928988 0.928229 0.927065 0.925739 0.92471 0.9239 0.921667 0.920969 0.920205 0.91962 0.918553 0.917898 0.917038 0.91604 0.914813 0.913228 0.912528 0.911531 0.910558 0.909773 0.908916 0.908093 0.90702 0.906018 0.905025 0.904356 0.903579 0.902568 0.901597 0.90097 0.899882 0.898774 0.897662 0.896297 0.894922 0.8939 0.892597 0.891469 0.890231 0.889042 0.887004 0.886251 0.885395 0.884534 0.883352 0.882246 0.881133 0.88011 0.879169 0.878256 0.877004 0.875439 0.873951 0.87242 0.870945 0.869444 0.867 0.865627 0.864471 0.86325 0.86158 0.860246 0.859358 0.858228 0.857076 0.855682 0.85342 0.852031 0.850396 0.848982 0.846851 0.844796 0.843364 0.841661 0.838965 0.837466 0.835487 0.834041 0.832158 0.830037 0.827631 0.825782 0.823988 0.821657 0.819866 0.817508 0.815798 0.813496 0.809867 0.806808 0.803123 0.800891 0.798627 0.796398 0.794153 0.791963 0.789716 0.787905 0.78552 0.783402 0.780904 0.778823 0.775728 0.772151 0.768478 0.764793 0.761016 0.758057 0.755862 0.753153 0.750062 0.74666 0.74404 0.741264 0.738347 0.734502 0.731078 0.727423 0.722676 0.718897 0.713852 0.709189 0.70414 0.699535 0.694991 0.691937 0.688244 0.685727 0.681252 0.675948 0.672015 0.668305 0.664547 0.659286 0.654088 0.648244 0.641732 0.631563 0.619979 0.60793 0.599753 0.593309 0.586298 0.578931 0.571492 0.563757 0.555235 0.544857 0.535222 0.524601 0.50755 0.488261 0.461275 0.414241 0.307551 ];
Precision_MDF = [0.198478 0.562453 0.653392 0.680456 0.694353 0.705932 0.715256 0.722938 0.7283 0.732238 0.73645 0.739742 0.742598 0.745881 0.750738 0.754591 0.758807 0.768514 0.77558 0.781626 0.78521 0.788083 0.790653 0.792945 0.794975 0.797279 0.799839 0.80238 0.80524 0.80703 0.80856 0.810656 0.812688 0.815362 0.818483 0.821693 0.82446 0.826637 0.828958 0.830983 0.83262 0.834319 0.835914 0.837123 0.83897 0.840389 0.841828 0.843345 0.844963 0.847356 0.851052 0.854037 0.856185 0.858205 0.859996 0.861299 0.862587 0.863756 0.864845 0.866578 0.867782 0.868783 0.870429 0.871669 0.873277 0.875179 0.877056 0.878508 0.880175 0.881515 0.882712 0.883924 0.884859 0.886173 0.887067 0.887834 0.888563 0.889558 0.890435 0.891092 0.892021 0.893175 0.894092 0.894942 0.896061 0.897109 0.898036 0.899047 0.9 0.900788 0.901742 0.902721 0.90417 0.904949 0.905889 0.906788 0.90761 0.908445 0.909527 0.910469 0.911304 0.912191 0.913176 0.913945 0.915044 0.91572 0.91639 0.916784 0.917807 0.918425 0.919036 0.919558 0.920325 0.921374 0.921946 0.922631 0.923391 0.924655 0.925391 0.926134 0.92686 0.927773 0.928462 0.928954 0.929674 0.930485 0.93092 0.931972 0.932505 0.93304 0.933638 0.934237 0.935024 0.935736 0.936905 0.937705 0.938314 0.938943 0.940304 0.9409 0.941748 0.942411 0.942917 0.943339 0.944139 0.94475 0.945179 0.945691 0.946303 0.946921 0.947491 0.948172 0.948741 0.949279 0.949744 0.950325 0.951003 0.951403 0.951825 0.9526 0.95307 0.953444 0.953713 0.954123 0.954479 0.955212 0.955661 0.955843 0.956514 0.95696 0.957664 0.958067 0.958464 0.958939 0.959227 0.959662 0.959954 0.960282 0.960659 0.960827 0.96111 0.961529 0.961756 0.96196 0.96239 0.962855 0.963465 0.963886 0.964372 0.964682 0.964819 0.965154 0.965457 0.965949 0.965788 0.966152 0.966523 0.966819 0.967379 0.967722 0.967764 0.968213 0.968445 0.969155 0.969369 0.968826 0.969173 0.969348 0.969733 0.969997 0.970241 0.970462 0.971068 0.971507 0.971881 0.972016 0.972048 0.972289 0.972399 0.972593 0.972881 0.973317 0.973761 0.974154 0.974174 0.974638 0.974837 0.975212 0.975405 0.975267 0.975386 0.976334 0.976926 0.977301 0.976977 0.977185 0.977248 0.977239 0.977735 0.977853 0.978408 0.978555 0.978897 0.979208 0.979017 0.979202 0.979279 0.97918 0.979866 0.980287 0.979839 0.978935 0.979278 0.980374 0.980568 0.978553 ];
TPR_MDF = [1 0.994775 0.990485 0.989251 0.988407 0.98801 0.987253 0.986144 0.985485 0.984947 0.984411 0.983587 0.983062 0.982455 0.982007 0.981662 0.981293 0.980897 0.980298 0.979258 0.978848 0.978406 0.977795 0.977261 0.976414 0.975805 0.975337 0.97494 0.974496 0.974061 0.973598 0.973226 0.972872 0.972473 0.971705 0.971037 0.970368 0.969392 0.968877 0.968326 0.967856 0.967396 0.96692 0.966484 0.966098 0.965497 0.96483 0.964476 0.963838 0.963402 0.96283 0.962273 0.961636 0.960716 0.960131 0.959499 0.959025 0.958341 0.957649 0.957135 0.956774 0.956316 0.955596 0.955142 0.954153 0.953663 0.953262 0.952589 0.95205 0.95108 0.950469 0.949706 0.948871 0.947964 0.947407 0.946855 0.946332 0.945918 0.945327 0.944614 0.944199 0.943681 0.942735 0.941709 0.941034 0.94036 0.939644 0.939 0.938208 0.937638 0.936941 0.936022 0.935483 0.934986 0.934159 0.933396 0.932626 0.932112 0.931114 0.930608 0.929655 0.928988 0.928229 0.927065 0.925739 0.92471 0.9239 0.921667 0.920969 0.920205 0.91962 0.918553 0.917898 0.917038 0.91604 0.914813 0.913228 0.912528 0.911531 0.910558 0.909773 0.908916 0.908093 0.90702 0.906018 0.905025 0.904356 0.903579 0.902568 0.901597 0.90097 0.899882 0.898774 0.897662 0.896297 0.894922 0.8939 0.892597 0.891469 0.890231 0.889042 0.887004 0.886251 0.885395 0.884534 0.883352 0.882246 0.881133 0.88011 0.879169 0.878256 0.877004 0.875439 0.873951 0.87242 0.870945 0.869444 0.867 0.865627 0.864471 0.86325 0.86158 0.860246 0.859358 0.858228 0.857076 0.855682 0.85342 0.852031 0.850396 0.848982 0.846851 0.844796 0.843364 0.841661 0.838965 0.837466 0.835487 0.834041 0.832158 0.830037 0.827631 0.825782 0.823988 0.821657 0.819866 0.817508 0.815798 0.813496 0.809867 0.806808 0.803123 0.800891 0.798627 0.796398 0.794153 0.791963 0.789716 0.787905 0.78552 0.783402 0.780904 0.778823 0.775728 0.772151 0.768478 0.764793 0.761016 0.758057 0.755862 0.753153 0.750062 0.74666 0.74404 0.741264 0.738347 0.734502 0.731078 0.727423 0.722676 0.718897 0.713852 0.709189 0.70414 0.699535 0.694991 0.691937 0.688244 0.685727 0.681252 0.675948 0.672015 0.668305 0.664547 0.659286 0.654088 0.648244 0.641732 0.631563 0.619979 0.60793 0.599753 0.593309 0.586298 0.578931 0.571492 0.563757 0.555235 0.544857 0.535222 0.524601 0.50755 0.488261 0.461275 0.414241 0.307551 ];
FPR_MDF = [1 0.254638 0.172995 0.151953 0.142 0.134711 0.128132 0.122809 0.119307 0.116799 0.114473 0.112207 0.110583 0.108587 0.104386 0.101088 0.0984105 0.0928334 0.0893093 0.0866081 0.0848764 0.0835084 0.0820612 0.080845 0.0798416 0.0784361 0.0772783 0.0761279 0.074311 0.0732464 0.0722844 0.0712873 0.0703208 0.0687667 0.0672519 0.0659468 0.0648929 0.0640286 0.0628906 0.0620913 0.0613974 0.060641 0.0600061 0.0594113 0.0583463 0.0576828 0.056996 0.0563037 0.0554716 0.0542163 0.0517114 0.0504284 0.049552 0.0486456 0.048004 0.0474558 0.0468745 0.0463506 0.045836 0.0452059 0.0447264 0.0442271 0.0435891 0.0431557 0.0423098 0.0413061 0.040401 0.0398064 0.0391854 0.0386998 0.0383062 0.0378707 0.0375269 0.0367162 0.0364006 0.0361116 0.0358361 0.035439 0.035164 0.0348617 0.0344937 0.0340614 0.0336718 0.0333369 0.0329872 0.0326662 0.0323149 0.0318851 0.0313218 0.0310306 0.0306539 0.0303674 0.0294909 0.0292041 0.028865 0.0285086 0.0281575 0.0278792 0.0274211 0.0270882 0.0267917 0.0265003 0.0261604 0.0258836 0.0255632 0.02533 0.025124 0.0248653 0.024527 0.0242747 0.0240327 0.0236056 0.0232765 0.022355 0.0221358 0.0219041 0.0215708 0.0210221 0.0207819 0.0205081 0.0202547 0.0199783 0.0197652 0.0196045 0.0193794 0.0187932 0.0186275 0.018242 0.0180721 0.0178269 0.0176453 0.0174012 0.017014 0.0168392 0.0161557 0.0159175 0.0157452 0.0155509 0.0152606 0.0150735 0.0148468 0.0145851 0.0144344 0.0142907 0.0140795 0.0138923 0.0137273 0.0135141 0.0133647 0.0132067 0.0130657 0.0128747 0.0126922 0.0125307 0.0123955 0.0122265 0.0119881 0.0118604 0.0117423 0.0114771 0.0113675 0.0112532 0.0111735 0.0110176 0.0109259 0.0107685 0.0106412 0.0105329 0.0102903 0.0101617 0.00998505 0.00986042 0.00975281 0.00962122 0.00953028 0.00938976 0.00929831 0.00918592 0.00905258 0.00897701 0.00885292 0.0087452 0.00866861 0.00859662 0.00845895 0.0083111 0.00814154 0.00795966 0.00784597 0.00776186 0.00764956 0.00749242 0.00740346 0.00708998 0.00702777 0.0069235 0.00682396 0.00671209 0.00649611 0.00630475 0.00624304 0.00597905 0.00589883 0.00566686 0.00543373 0.00535517 0.00522974 0.0051399 0.0050564 0.00494005 0.0048003 0.00474409 0.00460132 0.00447905 0.00440476 0.00434779 0.00428881 0.0042002 0.0040994 0.00402491 0.00391146 0.0038108 0.00363328 0.00349683 0.00340995 0.00332076 0.00327701 0.00317492 0.00310908 0.00305787 0.00296357 0.00283019 0.00261462 0.00255018 0.00245104 0.00231085 0.00220741 0.00212556 0.00190795 0.00183056 0.00175289 0.00171921 0.00164565 0.00161624 0.00155294 0.00149431 0.00143796 0.00136342 0.00129947 0.00123399 0.00119483 0.00113479 0.00106213 0.000969543 0.000746185 0.000301426 ];
plot(Recall_MDF, Precision_MDF, 'r', 'linewidth', 2);
Recall_LEGS = [1 0.975248 0.974902 0.974675 0.97447 0.974269 0.974072 0.973874 0.973692 0.973495 0.973301 0.973089 0.972876 0.972679 0.972446 0.972225 0.971986 0.971732 0.971452 0.97112 0.970709 0.970161 0.963 0.962147 0.961528 0.961269 0.961065 0.960862 0.960687 0.960502 0.960316 0.960117 0.959902 0.959702 0.959492 0.959275 0.959047 0.958811 0.958541 0.958233 0.957902 0.957517 0.956957 0.953588 0.946745 0.946104 0.945545 0.945043 0.944756 0.944535 0.944337 0.944124 0.943315 0.943081 0.942826 0.94259 0.942347 0.942071 0.941807 0.941517 0.941189 0.940827 0.940361 0.939746 0.938793 0.927441 0.926656 0.926114 0.92561 0.925091 0.924762 0.924062 0.92379 0.92353 0.923279 0.922997 0.922706 0.922358 0.921943 0.921627 0.921285 0.920906 0.920469 0.919926 0.919207 0.918194 0.902127 0.901068 0.900372 0.899802 0.899332 0.898832 0.89835 0.898011 0.897509 0.897214 0.896897 0.896551 0.896217 0.895887 0.895531 0.895143 0.894733 0.894144 0.893568 0.892847 0.891753 0.874031 0.872543 0.871681 0.871038 0.87052 0.870017 0.869508 0.868947 0.868474 0.868101 0.867462 0.867048 0.866668 0.866281 0.865847 0.865417 0.864938 0.864376 0.863717 0.862875 0.861653 0.854808 0.835402 0.834206 0.833399 0.83275 0.832183 0.831653 0.831141 0.830578 0.830089 0.829608 0.829155 0.82849 0.828061 0.827555 0.826697 0.826119 0.82546 0.824771 0.823849 0.822542 0.820252 0.793194 0.791627 0.790593 0.789776 0.788558 0.787944 0.787374 0.786835 0.786294 0.785751 0.785194 0.784668 0.784199 0.782447 0.781892 0.781223 0.780448 0.779616 0.778542 0.777107 0.774787 0.739162 0.737199 0.735829 0.734814 0.733973 0.733216 0.732539 0.731888 0.730996 0.728296 0.72764 0.726966 0.726358 0.725777 0.725176 0.723248 0.722449 0.721392 0.720241 0.718679 0.716152 0.672278 0.669517 0.667681 0.666414 0.665457 0.664585 0.663802 0.663005 0.662274 0.661631 0.661012 0.660281 0.659616 0.658384 0.657687 0.657056 0.656328 0.655425 0.65203 0.650176 0.647379 0.622422 0.585808 0.58326 0.581513 0.580225 0.579175 0.578217 0.577371 0.576557 0.575837 0.575109 0.574312 0.573487 0.572737 0.571946 0.570868 0.570088 0.56863 0.567645 0.566194 0.559498 0.553209 0.463032 0.459165 0.456447 0.454621 0.453143 0.451841 0.45062 0.449558 0.448552 0.447657 0.446573 0.445592 0.444651 0.443598 0.442536 0.441505 0.440463 0.439377 0.438058 0.436691 0.4339 ];
Precision_LEGS = [0.198478 0.71181 0.714342 0.715509 0.716623 0.717528 0.718376 0.71915 0.719897 0.72062 0.721304 0.722042 0.722888 0.723606 0.724379 0.725114 0.725873 0.72662 0.7275 0.728538 0.730021 0.731978 0.788545 0.794262 0.799335 0.80064 0.801673 0.802456 0.80292 0.803439 0.803887 0.804304 0.804794 0.805273 0.80571 0.806162 0.806632 0.807117 0.807697 0.808243 0.808904 0.809722 0.81083 0.821262 0.842668 0.844698 0.846291 0.848162 0.848763 0.849224 0.849577 0.849904 0.85099 0.851355 0.851732 0.852048 0.852389 0.852765 0.853208 0.853587 0.854004 0.854423 0.854952 0.855643 0.856647 0.875127 0.876497 0.877419 0.878137 0.878871 0.879329 0.880017 0.880333 0.88063 0.880884 0.881169 0.881461 0.881953 0.882831 0.883122 0.883409 0.88372 0.884053 0.884445 0.884909 0.88549 0.896841 0.897882 0.898544 0.899061 0.899519 0.899987 0.90039 0.900678 0.901489 0.901732 0.901972 0.902247 0.902467 0.902683 0.902896 0.903121 0.90336 0.903883 0.904165 0.904499 0.904934 0.912174 0.913005 0.913515 0.913928 0.914263 0.914584 0.91491 0.915194 0.915462 0.91567 0.916296 0.916547 0.916746 0.916953 0.917168 0.917354 0.917555 0.917762 0.917986 0.918235 0.918542 0.920159 0.925226 0.925709 0.926052 0.926358 0.926615 0.926854 0.92708 0.927332 0.927541 0.927743 0.927947 0.928192 0.928355 0.928531 0.92881 0.928979 0.929154 0.929328 0.929515 0.929748 0.930121 0.933263 0.933637 0.933892 0.934118 0.934416 0.934616 0.934808 0.934986 0.935167 0.935341 0.935515 0.935689 0.935829 0.936058 0.936199 0.936351 0.936503 0.936639 0.936831 0.937043 0.937299 0.940355 0.940696 0.940992 0.941232 0.941435 0.941607 0.941773 0.94194 0.942102 0.942483 0.942686 0.942889 0.943059 0.943204 0.943346 0.943575 0.943726 0.943876 0.944025 0.944203 0.944395 0.946515 0.946833 0.947078 0.947277 0.947447 0.947613 0.947774 0.947917 0.948054 0.948183 0.948328 0.948483 0.948636 0.94945 0.949645 0.949796 0.949916 0.950039 0.949928 0.950063 0.950241 0.950834 0.952341 0.952573 0.952825 0.95303 0.953218 0.953391 0.953551 0.953695 0.953804 0.953955 0.954098 0.954307 0.954481 0.954658 0.954938 0.955148 0.955355 0.955489 0.95565 0.955516 0.955684 0.95564 0.955844 0.956059 0.956301 0.956468 0.956691 0.956885 0.957036 0.957194 0.957378 0.957575 0.957707 0.957863 0.958061 0.958248 0.958392 0.95859 0.958755 0.958868 0.95898 0.959269 ];
TPR_LEGS = [1 0.975248 0.974902 0.974675 0.97447 0.974269 0.974072 0.973874 0.973692 0.973495 0.973301 0.973089 0.972876 0.972679 0.972446 0.972225 0.971986 0.971732 0.971452 0.97112 0.970709 0.970161 0.963 0.962147 0.961528 0.961269 0.961065 0.960862 0.960687 0.960502 0.960316 0.960117 0.959902 0.959702 0.959492 0.959275 0.959047 0.958811 0.958541 0.958233 0.957902 0.957517 0.956957 0.953588 0.946745 0.946104 0.945545 0.945043 0.944756 0.944535 0.944337 0.944124 0.943315 0.943081 0.942826 0.94259 0.942347 0.942071 0.941807 0.941517 0.941189 0.940827 0.940361 0.939746 0.938793 0.927441 0.926656 0.926114 0.92561 0.925091 0.924762 0.924062 0.92379 0.92353 0.923279 0.922997 0.922706 0.922358 0.921943 0.921627 0.921285 0.920906 0.920469 0.919926 0.919207 0.918194 0.902127 0.901068 0.900372 0.899802 0.899332 0.898832 0.89835 0.898011 0.897509 0.897214 0.896897 0.896551 0.896217 0.895887 0.895531 0.895143 0.894733 0.894144 0.893568 0.892847 0.891753 0.874031 0.872543 0.871681 0.871038 0.87052 0.870017 0.869508 0.868947 0.868474 0.868101 0.867462 0.867048 0.866668 0.866281 0.865847 0.865417 0.864938 0.864376 0.863717 0.862875 0.861653 0.854808 0.835402 0.834206 0.833399 0.83275 0.832183 0.831653 0.831141 0.830578 0.830089 0.829608 0.829155 0.82849 0.828061 0.827555 0.826697 0.826119 0.82546 0.824771 0.823849 0.822542 0.820252 0.793194 0.791627 0.790593 0.789776 0.788558 0.787944 0.787374 0.786835 0.786294 0.785751 0.785194 0.784668 0.784199 0.782447 0.781892 0.781223 0.780448 0.779616 0.778542 0.777107 0.774787 0.739162 0.737199 0.735829 0.734814 0.733973 0.733216 0.732539 0.731888 0.730996 0.728296 0.72764 0.726966 0.726358 0.725777 0.725176 0.723248 0.722449 0.721392 0.720241 0.718679 0.716152 0.672278 0.669517 0.667681 0.666414 0.665457 0.664585 0.663802 0.663005 0.662274 0.661631 0.661012 0.660281 0.659616 0.658384 0.657687 0.657056 0.656328 0.655425 0.65203 0.650176 0.647379 0.622422 0.585808 0.58326 0.581513 0.580225 0.579175 0.578217 0.577371 0.576557 0.575837 0.575109 0.574312 0.573487 0.572737 0.571946 0.570868 0.570088 0.56863 0.567645 0.566194 0.559498 0.553209 0.463032 0.459165 0.456447 0.454621 0.453143 0.451841 0.45062 0.449558 0.448552 0.447657 0.446573 0.445592 0.444651 0.443598 0.442536 0.441505 0.440463 0.439377 0.438058 0.436691 0.4339 ];
FPR_LEGS = [1 0.1114 0.110309 0.109751 0.109217 0.108793 0.108389 0.108018 0.107667 0.107322 0.10699 0.106639 0.106234 0.10589 0.105517 0.105165 0.104803 0.104444 0.104014 0.103499 0.102736 0.101697 0.0716733 0.06956 0.067536 0.0670556 0.06631 0.0658715 0.065679 0.0653392 0.065159 0.0649898 0.0647974 0.0646094 0.0644388 0.0642616 0.0640807 0.0638908 0.0636599 0.0634391 0.0631688 0.0628327 0.0623584 0.0573722 0.0478176 0.0471483 0.0466301 0.0456538 0.0454548 0.0452981 0.0451741 0.045055 0.0445028 0.0443715 0.0442365 0.0441233 0.0439984 0.04386 0.0435828 0.0434474 0.0432971 0.0431414 0.0429447 0.0426821 0.0422977 0.0346244 0.0341988 0.0339177 0.0336964 0.0334824 0.0333396 0.0329794 0.0328785 0.0327841 0.032702 0.0326075 0.032514 0.032238 0.0318885 0.0317938 0.031698 0.0315946 0.0314837 0.0313479 0.0311821 0.0309628 0.0262843 0.0259731 0.0257755 0.0256207 0.025488 0.0253582 0.0252466 0.025163 0.0248182 0.0247502 0.0246806 0.0246033 0.0245396 0.0244724 0.0244062 0.0243338 0.0242588 0.0240846 0.0239903 0.0238768 0.023724 0.0210075 0.0207587 0.0206081 0.0204927 0.0204 0.0203135 0.0202234 0.0201111 0.0200341 0.0199745 0.0197984 0.019733 0.0196786 0.0196212 0.0195601 0.019505 0.0194459 0.0193817 0.019312 0.0192314 0.0191254 0.0184878 0.0165901 0.0164557 0.0163628 0.0162838 0.0162162 0.0161533 0.0160932 0.0160265 0.0159722 0.0159186 0.0158654 0.0157873 0.0157425 0.0156925 0.0155436 0.0154915 0.0154396 0.0153857 0.015326 0.0152488 0.0151254 0.0138039 0.0136963 0.0136216 0.0135563 0.013274 0.013218 0.0131649 0.013118 0.0130698 0.0130247 0.0129794 0.0129352 0.0128973 0.0127735 0.0127331 0.0126884 0.0126449 0.0126032 0.0125478 0.0124817 0.0123913 0.0111982 0.0111059 0.0110326 0.0109756 0.0109287 0.0108849 0.0108454 0.0108034 0.0107244 0.0104028 0.0103593 0.0103171 0.0102795 0.0102466 0.0102154 0.0100996 0.0100611 0.0100175 0.00997547 0.00992491 0.00985769 0.00876639 0.00868081 0.0086197 0.00857288 0.00853423 0.0084971 0.00846238 0.00842585 0.00839403 0.00836418 0.00833363 0.0083004 0.0082647 0.00799436 0.00795958 0.00792718 0.00789852 0.00786641 0.00780083 0.00775567 0.00769456 0.00718717 0.00637471 0.00631315 0.00626389 0.00622294 0.00618602 0.00615472 0.00612379 0.00609488 0.0060701 0.00604277 0.0060169 0.00597989 0.00595132 0.00592459 0.00586298 0.00583326 0.00579082 0.0057557 0.00572115 0.00557679 0.00548813 0.00443501 0.00436682 0.00431671 0.00427544 0.00424075 0.00421077 0.00418063 0.00415772 0.00413029 0.00410667 0.00408273 0.0040591 0.00403447 0.00400789 0.00398249 0.00395869 0.00393517 0.00390973 0.00388668 0.00386488 0.00381627 ];
plot(Recall_LEGS, Precision_LEGS, 'b', 'linewidth', 2, 'Color', tree);


Recall_DRFI = [1 0.999748 0.999571 0.998844 0.998374 0.998014 0.997693 0.997213 0.996934 0.996705 0.996534 0.996345 0.9961 0.995812 0.995522 0.995254 0.994904 0.994626 0.994348 0.994075 0.993819 0.993464 0.993197 0.992797 0.992455 0.992146 0.991749 0.991398 0.991077 0.990647 0.990219 0.989764 0.989421 0.988985 0.988592 0.988087 0.987721 0.987151 0.986664 0.98632 0.985862 0.98513 0.984547 0.984149 0.983626 0.983136 0.98267 0.982097 0.981603 0.980938 0.980413 0.979894 0.979251 0.978772 0.977939 0.977355 0.976845 0.976127 0.975494 0.975001 0.974502 0.973749 0.9724 0.971881 0.971123 0.970107 0.969456 0.968467 0.967752 0.967101 0.966341 0.965661 0.964996 0.964015 0.963248 0.962564 0.961791 0.961143 0.960308 0.959182 0.958084 0.957397 0.956747 0.956004 0.955126 0.954106 0.953299 0.95249 0.951587 0.950744 0.949787 0.949028 0.948194 0.947438 0.946671 0.94531 0.94435 0.943078 0.941845 0.940615 0.939517 0.938456 0.937573 0.936495 0.935024 0.933802 0.932583 0.93127 0.929745 0.928191 0.926982 0.92566 0.924339 0.923031 0.92159 0.920475 0.919145 0.917407 0.91559 0.914403 0.913106 0.910995 0.909386 0.907966 0.906567 0.90546 0.903922 0.902125 0.899947 0.898277 0.896164 0.893025 0.891491 0.890231 0.888812 0.887078 0.885593 0.883674 0.882052 0.880596 0.878565 0.877037 0.875296 0.872861 0.87104 0.869548 0.867947 0.866114 0.863637 0.86135 0.859893 0.858116 0.855277 0.853675 0.851207 0.848546 0.846813 0.845246 0.843199 0.841592 0.839251 0.836905 0.834877 0.832222 0.830102 0.82786 0.824455 0.822007 0.819261 0.816051 0.81359 0.810879 0.808768 0.805794 0.802598 0.799604 0.797609 0.794868 0.792008 0.789271 0.786309 0.782788 0.779499 0.776323 0.772658 0.769303 0.766116 0.762721 0.758522 0.755137 0.751526 0.748025 0.744546 0.740456 0.736216 0.731274 0.7268 0.721938 0.718342 0.713567 0.708828 0.703958 0.700299 0.695019 0.688838 0.684487 0.679401 0.675409 0.670561 0.665842 0.660661 0.654816 0.648807 0.643213 0.63742 0.631456 0.625529 0.619532 0.611543 0.605143 0.597641 0.590166 0.582584 0.574119 0.565897 0.557904 0.548272 0.540124 0.529989 0.520355 0.510182 0.498918 0.488372 0.477501 0.466138 0.453626 0.442111 0.430372 0.41717 0.401996 0.385631 0.369411 0.351706 0.334753 0.317279 0.297794 0.277839 0.254285 0.232345 0.212476 0.187373 0.163818 0.137386 0.109627 0.0833711 0.0517235 ];
Precision_DRFI = [0.198478 0.252929 0.289651 0.317883 0.342299 0.363062 0.38351 0.403981 0.42046 0.436002 0.45098 0.466756 0.480628 0.492813 0.50565 0.517575 0.52871 0.539271 0.549581 0.559054 0.568419 0.579028 0.587648 0.596134 0.604373 0.612027 0.619788 0.62733 0.634586 0.641523 0.648369 0.654922 0.661487 0.667451 0.673587 0.679047 0.684362 0.690048 0.694687 0.699362 0.704577 0.709052 0.714682 0.719061 0.723421 0.727461 0.731149 0.735731 0.740273 0.744831 0.74881 0.752943 0.756697 0.760547 0.764833 0.768837 0.772236 0.775606 0.779113 0.782651 0.785733 0.788317 0.792059 0.795162 0.798243 0.801301 0.804123 0.806996 0.810417 0.813825 0.816811 0.819632 0.822303 0.825122 0.827755 0.83039 0.832925 0.835102 0.83725 0.839904 0.84197 0.843979 0.846097 0.84839 0.85034 0.852626 0.85549 0.857333 0.859289 0.861307 0.863195 0.864931 0.866709 0.86878 0.87059 0.872644 0.874446 0.875992 0.877908 0.879347 0.880744 0.882296 0.883838 0.885304 0.88678 0.888153 0.889625 0.89132 0.892345 0.893956 0.895183 0.896665 0.898322 0.899482 0.900859 0.902179 0.903552 0.904572 0.9054 0.906496 0.907501 0.908639 0.910293 0.911324 0.912537 0.91367 0.914932 0.915736 0.916594 0.917746 0.918673 0.919483 0.920865 0.92258 0.923361 0.924449 0.925696 0.926694 0.927768 0.928568 0.929305 0.930515 0.931182 0.931885 0.933015 0.933757 0.934639 0.935338 0.936711 0.937519 0.938413 0.939568 0.939638 0.940866 0.941556 0.94216 0.942835 0.943598 0.944546 0.945216 0.946006 0.946395 0.947026 0.948119 0.948654 0.949367 0.950008 0.950369 0.951454 0.951997 0.952809 0.953552 0.954163 0.954846 0.9554 0.956007 0.956563 0.957148 0.957733 0.958387 0.95892 0.959221 0.959597 0.959914 0.960313 0.960905 0.961212 0.961743 0.961962 0.962231 0.962641 0.962958 0.963311 0.963425 0.964202 0.964831 0.965472 0.965797 0.966194 0.966937 0.967945 0.968425 0.968988 0.969599 0.970034 0.97044 0.971568 0.971522 0.971969 0.972021 0.972617 0.972733 0.9728 0.973042 0.97352 0.973812 0.974191 0.97436 0.974386 0.974408 0.974566 0.975015 0.975462 0.975724 0.975678 0.976531 0.97692 0.977105 0.977096 0.977569 0.97748 0.978904 0.978912 0.979332 0.978664 0.978463 0.979195 0.979237 0.979122 0.978835 0.979278 0.979343 0.979547 0.979951 0.979523 0.978963 0.978936 0.97921 0.979428 0.978716 0.977944 0.976604 0.976394 0.977654 0.976935 0.977397 ];
TPR_DRFI = [1 0.999748 0.999571 0.998844 0.998374 0.998014 0.997693 0.997213 0.996934 0.996705 0.996534 0.996345 0.9961 0.995812 0.995522 0.995254 0.994904 0.994626 0.994348 0.994075 0.993819 0.993464 0.993197 0.992797 0.992455 0.992146 0.991749 0.991398 0.991077 0.990647 0.990219 0.989764 0.989421 0.988985 0.988592 0.988087 0.987721 0.987151 0.986664 0.98632 0.985862 0.98513 0.984547 0.984149 0.983626 0.983136 0.98267 0.982097 0.981603 0.980938 0.980413 0.979894 0.979251 0.978772 0.977939 0.977355 0.976845 0.976127 0.975494 0.975001 0.974502 0.973749 0.9724 0.971881 0.971123 0.970107 0.969456 0.968467 0.967752 0.967101 0.966341 0.965661 0.964996 0.964015 0.963248 0.962564 0.961791 0.961143 0.960308 0.959182 0.958084 0.957397 0.956747 0.956004 0.955126 0.954106 0.953299 0.95249 0.951587 0.950744 0.949787 0.949028 0.948194 0.947438 0.946671 0.94531 0.94435 0.943078 0.941845 0.940615 0.939517 0.938456 0.937573 0.936495 0.935024 0.933802 0.932583 0.93127 0.929745 0.928191 0.926982 0.92566 0.924339 0.923031 0.92159 0.920475 0.919145 0.917407 0.91559 0.914403 0.913106 0.910995 0.909386 0.907966 0.906567 0.90546 0.903922 0.902125 0.899947 0.898277 0.896164 0.893025 0.891491 0.890231 0.888812 0.887078 0.885593 0.883674 0.882052 0.880596 0.878565 0.877037 0.875296 0.872861 0.87104 0.869548 0.867947 0.866114 0.863637 0.86135 0.859893 0.858116 0.855277 0.853675 0.851207 0.848546 0.846813 0.845246 0.843199 0.841592 0.839251 0.836905 0.834877 0.832222 0.830102 0.82786 0.824455 0.822007 0.819261 0.816051 0.81359 0.810879 0.808768 0.805794 0.802598 0.799604 0.797609 0.794868 0.792008 0.789271 0.786309 0.782788 0.779499 0.776323 0.772658 0.769303 0.766116 0.762721 0.758522 0.755137 0.751526 0.748025 0.744546 0.740456 0.736216 0.731274 0.7268 0.721938 0.718342 0.713567 0.708828 0.703958 0.700299 0.695019 0.688838 0.684487 0.679401 0.675409 0.670561 0.665842 0.660661 0.654816 0.648807 0.643213 0.63742 0.631456 0.625529 0.619532 0.611543 0.605143 0.597641 0.590166 0.582584 0.574119 0.565897 0.557904 0.548272 0.540124 0.529989 0.520355 0.510182 0.498918 0.488372 0.477501 0.466138 0.453626 0.442111 0.430372 0.41717 0.401996 0.385631 0.369411 0.351706 0.334753 0.317279 0.297794 0.277839 0.254285 0.232345 0.212476 0.187373 0.163818 0.137386 0.109627 0.0833711 0.0517235 ];
FPR_DRFI = [1 0.788741 0.672084 0.594744 0.536511 0.491834 0.452549 0.41621 0.388757 0.364426 0.343563 0.322805 0.305516 0.290616 0.27593 0.2627 0.25088 0.239997 0.230014 0.220739 0.211848 0.201864 0.19419 0.187302 0.180809 0.174892 0.168792 0.162749 0.157674 0.152794 0.148175 0.143857 0.139454 0.135429 0.131451 0.127603 0.124315 0.120729 0.117811 0.115193 0.111993 0.10933 0.105765 0.103353 0.101005 0.0988271 0.0969263 0.094442 0.0920326 0.0895781 0.0875196 0.0854997 0.0836598 0.0817408 0.0797943 0.0773887 0.0757478 0.0742175 0.0724726 0.0709026 0.0695792 0.0683052 0.0665257 0.0652374 0.0639185 0.0625816 0.0614218 0.0601034 0.0584113 0.057066 0.0558741 0.0546305 0.0535743 0.0523757 0.0513426 0.0503526 0.0494413 0.048596 0.0476339 0.0466656 0.045793 0.0449684 0.0441839 0.0433401 0.0425312 0.0416125 0.0405793 0.0398971 0.0391525 0.0384132 0.0376973 0.0370791 0.0364022 0.0356134 0.0350561 0.0344061 0.0337555 0.0332133 0.0325057 0.0320044 0.0314942 0.0309387 0.0303843 0.0299124 0.0294621 0.0289599 0.0284292 0.0277354 0.0273605 0.0268522 0.0264618 0.0259759 0.0254856 0.0250904 0.0246247 0.0241866 0.0237921 0.0234584 0.023128 0.0227542 0.0224371 0.0220063 0.0215197 0.0211664 0.0207865 0.0204494 0.0200299 0.0197952 0.0194227 0.019107 0.018794 0.0184668 0.0180328 0.0175107 0.0172621 0.0168873 0.016527 0.0162188 0.0158656 0.0155989 0.0153328 0.0149805 0.0147608 0.0145086 0.0141847 0.0139857 0.0136894 0.0134728 0.0131688 0.01293 0.0126696 0.0123702 0.0121844 0.011892 0.0116693 0.0114653 0.0112735 0.0110619 0.0108128 0.0106319 0.0103911 0.010237 0.0100173 0.0097927 0.00960847 0.00938803 0.00919509 0.00906583 0.00881343 0.00863376 0.00842359 0.00825982 0.00810053 0.00796667 0.0078157 0.00768553 0.00756423 0.00741196 0.00724533 0.00709968 0.00697271 0.00684468 0.0067483 0.00662366 0.0064852 0.00629245 0.00619415 0.00602993 0.00590487 0.00572312 0.00552696 0.00543968 0.00526234 0.00516954 0.00501348 0.00489679 0.00464142 0.00453377 0.00444544 0.00425201 0.00411193 0.00399777 0.00387634 0.00370845 0.00361889 0.00353306 0.00336414 0.00328027 0.00319703 0.00312717 0.00305109 0.00297649 0.00291843 0.00284846 0.00275146 0.00268468 0.00260105 0.0025085 0.00245682 0.0023974 0.00233974 0.00218002 0.00211479 0.00204946 0.00198566 0.00186937 0.00180263 0.0017269 0.00166476 0.00153435 0.00146659 0.00125236 0.00120444 0.0011374 0.00107995 0.00102993 0.000984889 0.000927306 0.0008826 0.00085095 0.00072629 0.000694961 0.000655526 0.000583527 0.000540632 0.000501295 0.000464008 0.00037124 0.000339257 0.00024876 0.000210881 0.000169586 0.00013874 9.09344e-05 6.49955e-05 4.31108e-05 ];
plot(Recall_DRFI, Precision_DRFI, 'b--', 'linewidth', 2);
Recall_DSR = [1 0.99452 0.990386 0.987575 0.984877 0.982611 0.980596 0.978707 0.976839 0.974979 0.973144 0.971223 0.969279 0.967425 0.965607 0.963693 0.961826 0.959984 0.958182 0.956367 0.954625 0.952846 0.95111 0.949318 0.947475 0.945638 0.943821 0.942044 0.940263 0.938404 0.936532 0.934598 0.932728 0.930942 0.929155 0.927335 0.925565 0.923762 0.921965 0.920252 0.918576 0.916884 0.915162 0.913388 0.911612 0.909932 0.908183 0.906472 0.904788 0.902996 0.901172 0.899365 0.897622 0.895892 0.894241 0.892605 0.890936 0.889236 0.887557 0.885877 0.884154 0.882423 0.880666 0.878922 0.877161 0.875334 0.873464 0.871602 0.86983 0.868024 0.866181 0.864387 0.862603 0.860814 0.859052 0.857271 0.855574 0.853874 0.852141 0.85036 0.848657 0.846932 0.845229 0.843507 0.841763 0.839965 0.838207 0.836477 0.834719 0.83295 0.831131 0.829325 0.827545 0.825781 0.82403 0.822271 0.820457 0.818641 0.816793 0.814971 0.813202 0.811325 0.80946 0.80762 0.80578 0.80391 0.802039 0.800176 0.798364 0.79655 0.794652 0.792702 0.790749 0.788823 0.786933 0.785066 0.78325 0.781372 0.779473 0.777561 0.775655 0.773742 0.771861 0.769977 0.768044 0.766057 0.763999 0.761984 0.760006 0.758103 0.756227 0.754278 0.752283 0.750279 0.748276 0.746195 0.744177 0.742191 0.740252 0.738312 0.736231 0.734042 0.731891 0.729698 0.727536 0.725408 0.723386 0.7213 0.719225 0.717092 0.714977 0.712862 0.710728 0.708533 0.706362 0.704223 0.702094 0.699956 0.697719 0.695447 0.693135 0.690824 0.688565 0.686283 0.684027 0.681808 0.679589 0.677339 0.67505 0.672728 0.670463 0.668118 0.665816 0.663468 0.661097 0.658759 0.656399 0.653944 0.651439 0.648982 0.646603 0.644181 0.641703 0.639209 0.636726 0.63426 0.63176 0.629176 0.626536 0.623894 0.621245 0.618588 0.616005 0.613376 0.610609 0.607825 0.605095 0.602305 0.59946 0.596552 0.593583 0.590622 0.587682 0.584662 0.581555 0.578432 0.575404 0.572282 0.569101 0.565845 0.562533 0.559166 0.555843 0.552536 0.549139 0.545686 0.542241 0.538722 0.535133 0.531549 0.527762 0.52388 0.519914 0.515795 0.511654 0.507528 0.503214 0.498706 0.494215 0.489389 0.484408 0.479238 0.473887 0.46838 0.462588 0.45675 0.45059 0.444194 0.437472 0.430428 0.42268 0.414487 0.405796 0.396676 0.386998 0.376513 0.365449 0.353206 0.339046 0.323434 0.306433 0.287356 0.264534 0.23602 0.196262 0.128714 ];
Precision_DSR = [0.198478 0.468577 0.54499 0.581724 0.607242 0.626133 0.64253 0.656156 0.668028 0.678415 0.687592 0.695853 0.703097 0.709824 0.716267 0.722199 0.727776 0.732961 0.737962 0.742758 0.747237 0.751549 0.755807 0.75975 0.763643 0.767548 0.771147 0.774579 0.778062 0.78135 0.784441 0.787339 0.790237 0.793045 0.795756 0.798352 0.800833 0.803176 0.805572 0.808021 0.810529 0.812863 0.8151 0.817378 0.819605 0.821858 0.824012 0.826028 0.828023 0.83006 0.832115 0.834063 0.836007 0.838001 0.839947 0.841791 0.843651 0.845394 0.847125 0.848926 0.850706 0.852511 0.854187 0.855888 0.857533 0.859168 0.860843 0.86254 0.864181 0.865782 0.867358 0.868863 0.870372 0.871843 0.87328 0.874612 0.875979 0.87734 0.878708 0.88013 0.881474 0.882777 0.884083 0.885387 0.886581 0.887745 0.88892 0.890118 0.891317 0.892547 0.893723 0.894881 0.896014 0.897194 0.89837 0.899572 0.900749 0.901912 0.903049 0.904138 0.90514 0.906161 0.907197 0.908248 0.909329 0.910363 0.911376 0.912421 0.913485 0.914524 0.915519 0.916458 0.917386 0.918316 0.919213 0.920113 0.921047 0.921906 0.922834 0.92378 0.924745 0.925759 0.926666 0.927552 0.928368 0.929123 0.929902 0.930762 0.931616 0.932408 0.93313 0.933754 0.934459 0.935188 0.935814 0.93643 0.936982 0.93752 0.937938 0.938329 0.938665 0.939035 0.939397 0.939825 0.940289 0.94077 0.941269 0.941727 0.942125 0.942477 0.942869 0.943275 0.943676 0.944111 0.944494 0.94498 0.945361 0.945755 0.946151 0.946549 0.946938 0.947257 0.947573 0.947881 0.948235 0.94856 0.948863 0.949184 0.949558 0.949933 0.950254 0.950549 0.950847 0.951197 0.951563 0.951903 0.952267 0.95258 0.952886 0.953188 0.95349 0.953845 0.954328 0.954667 0.954938 0.955243 0.955577 0.955876 0.956186 0.95649 0.95675 0.957002 0.957274 0.957637 0.958019 0.958274 0.958488 0.958736 0.959045 0.959361 0.959604 0.959809 0.960046 0.960279 0.960447 0.960567 0.960787 0.960981 0.961133 0.961286 0.961447 0.961596 0.961863 0.962059 0.962197 0.962412 0.962706 0.963026 0.963314 0.963511 0.963637 0.963834 0.964024 0.964198 0.964484 0.964733 0.964879 0.96494 0.96512 0.965296 0.965372 0.965365 0.965364 0.965396 0.965492 0.965494 0.965355 0.965351 0.965344 0.965541 0.965635 0.965797 0.966067 0.966178 0.967115 0.966273 0.966527 0.967049 0.968303 0.968249 0.968188 0.967898 0.967933 0.967875 0.967756 0.967064 ];
TPR_DSR = [1 0.99452 0.990386 0.987575 0.984877 0.982611 0.980596 0.978707 0.976839 0.974979 0.973144 0.971223 0.969279 0.967425 0.965607 0.963693 0.961826 0.959984 0.958182 0.956367 0.954625 0.952846 0.95111 0.949318 0.947475 0.945638 0.943821 0.942044 0.940263 0.938404 0.936532 0.934598 0.932728 0.930942 0.929155 0.927335 0.925565 0.923762 0.921965 0.920252 0.918576 0.916884 0.915162 0.913388 0.911612 0.909932 0.908183 0.906472 0.904788 0.902996 0.901172 0.899365 0.897622 0.895892 0.894241 0.892605 0.890936 0.889236 0.887557 0.885877 0.884154 0.882423 0.880666 0.878922 0.877161 0.875334 0.873464 0.871602 0.86983 0.868024 0.866181 0.864387 0.862603 0.860814 0.859052 0.857271 0.855574 0.853874 0.852141 0.85036 0.848657 0.846932 0.845229 0.843507 0.841763 0.839965 0.838207 0.836477 0.834719 0.83295 0.831131 0.829325 0.827545 0.825781 0.82403 0.822271 0.820457 0.818641 0.816793 0.814971 0.813202 0.811325 0.80946 0.80762 0.80578 0.80391 0.802039 0.800176 0.798364 0.79655 0.794652 0.792702 0.790749 0.788823 0.786933 0.785066 0.78325 0.781372 0.779473 0.777561 0.775655 0.773742 0.771861 0.769977 0.768044 0.766057 0.763999 0.761984 0.760006 0.758103 0.756227 0.754278 0.752283 0.750279 0.748276 0.746195 0.744177 0.742191 0.740252 0.738312 0.736231 0.734042 0.731891 0.729698 0.727536 0.725408 0.723386 0.7213 0.719225 0.717092 0.714977 0.712862 0.710728 0.708533 0.706362 0.704223 0.702094 0.699956 0.697719 0.695447 0.693135 0.690824 0.688565 0.686283 0.684027 0.681808 0.679589 0.677339 0.67505 0.672728 0.670463 0.668118 0.665816 0.663468 0.661097 0.658759 0.656399 0.653944 0.651439 0.648982 0.646603 0.644181 0.641703 0.639209 0.636726 0.63426 0.63176 0.629176 0.626536 0.623894 0.621245 0.618588 0.616005 0.613376 0.610609 0.607825 0.605095 0.602305 0.59946 0.596552 0.593583 0.590622 0.587682 0.584662 0.581555 0.578432 0.575404 0.572282 0.569101 0.565845 0.562533 0.559166 0.555843 0.552536 0.549139 0.545686 0.542241 0.538722 0.535133 0.531549 0.527762 0.52388 0.519914 0.515795 0.511654 0.507528 0.503214 0.498706 0.494215 0.489389 0.484408 0.479238 0.473887 0.46838 0.462588 0.45675 0.45059 0.444194 0.437472 0.430428 0.42268 0.414487 0.405796 0.396676 0.386998 0.376513 0.365449 0.353206 0.339046 0.323434 0.306433 0.287356 0.264534 0.23602 0.196262 0.128714 ];
FPR_DSR = [1 0.36245 0.258621 0.217288 0.191538 0.173865 0.159624 0.148418 0.139089 0.131233 0.124514 0.11847 0.113234 0.10854 0.104279 0.10044 0.0969005 0.0937037 0.0907079 0.0878821 0.0852932 0.0828536 0.0805165 0.0783447 0.076245 0.0741785 0.0722785 0.0705306 0.0687856 0.0671428 0.0656229 0.0642069 0.062822 0.0614976 0.0602162 0.0589972 0.0578511 0.0567542 0.0556383 0.0545141 0.0534054 0.0523832 0.051389 0.0504134 0.049473 0.0485358 0.0476386 0.0467925 0.0459487 0.0450944 0.0442569 0.0434593 0.042682 0.0419131 0.0411764 0.0404775 0.0397903 0.0391394 0.0384993 0.0378557 0.0372155 0.0365882 0.0359821 0.0353742 0.0347853 0.0342204 0.0336445 0.0330699 0.0325171 0.0319861 0.0314742 0.0309778 0.0304848 0.0300124 0.0295459 0.0290954 0.028643 0.0281992 0.0277595 0.0273137 0.0268944 0.0264839 0.026076 0.0256779 0.0252963 0.0249202 0.0245456 0.024177 0.0238096 0.0234332 0.0230589 0.0226897 0.0223307 0.02197 0.0216069 0.0212458 0.0208953 0.0205491 0.0202089 0.0198767 0.0195616 0.0192506 0.0189443 0.0186346 0.0183216 0.0180141 0.0177212 0.0174252 0.0171347 0.0168469 0.0165734 0.0163041 0.0160358 0.0157724 0.0155153 0.0152579 0.0150056 0.0147713 0.0145286 0.0142888 0.0140576 0.0138218 0.0135902 0.013359 0.0131341 0.0129213 0.0127089 0.0124921 0.0122822 0.0120832 0.0119037 0.0117312 0.0115538 0.0113807 0.0112121 0.0110491 0.0108968 0.0107431 0.0105985 0.0104583 0.0103265 0.0101923 0.0100576 0.00992021 0.00978607 0.00965326 0.00951977 0.00939013 0.00926318 0.00914198 0.0090223 0.00890297 0.00878322 0.00866299 0.00854473 0.00842192 0.00830384 0.00818597 0.0080669 0.00794829 0.00783032 0.00772114 0.00761025 0.00750163 0.00739506 0.00729648 0.00720153 0.00710388 0.00700163 0.0069019 0.00680891 0.00672037 0.00663171 0.00653968 0.00644768 0.00635972 0.00627064 0.00618603 0.00610373 0.00601751 0.00593239 0.00584772 0.00576516 0.00567964 0.00559681 0.00551681 0.00543761 0.00535722 0.0052765 0.00519377 0.00510931 0.00502859 0.00495116 0.00487531 0.00479202 0.00471192 0.00463535 0.00455418 0.00447192 0.00439751 0.00432963 0.00425888 0.00418931 0.00412719 0.00406118 0.0039963 0.00393008 0.00385992 0.00379444 0.00373138 0.00366556 0.00359597 0.00351925 0.00344687 0.00338285 0.00331616 0.00324461 0.00317054 0.00310238 0.00304029 0.00297746 0.00291235 0.00284328 0.00277363 0.00270226 0.00263556 0.00257496 0.00250932 0.00243742 0.00236688 0.00230095 0.00224022 0.00217222 0.0021034 0.00203554 0.00196813 0.00189942 0.00182713 0.00175619 0.00167658 0.00159757 0.00151667 0.00143689 0.00135622 0.00128489 0.00122324 0.00115493 0.00108459 0.00101044 0.000943564 0.000862878 0.000775123 0.000677891 0.0005512 0.000383815 0.000160411 ];
plot(Recall_DSR, Precision_DSR, 'm', 'linewidth', 2);
Recall_GMR = [1 0.993114 0.985746 0.979124 0.974198 0.969887 0.966783 0.964298 0.96074 0.958432 0.956508 0.954514 0.952108 0.950023 0.948017 0.946016 0.944098 0.942537 0.940665 0.939294 0.937933 0.936551 0.935077 0.933329 0.931794 0.930002 0.92801 0.926225 0.92442 0.922798 0.921304 0.920016 0.918598 0.916956 0.915501 0.914217 0.912781 0.911735 0.910778 0.909753 0.908493 0.907127 0.905892 0.904632 0.903194 0.902222 0.901406 0.900096 0.898662 0.897136 0.896215 0.894927 0.893645 0.892621 0.891492 0.890443 0.889307 0.887865 0.886617 0.88567 0.884448 0.883546 0.882571 0.881097 0.880007 0.878941 0.8773 0.876051 0.875034 0.873828 0.872783 0.871406 0.870206 0.869229 0.868319 0.867358 0.866475 0.865504 0.864576 0.8635 0.862443 0.861547 0.860753 0.859823 0.85844 0.856981 0.855691 0.854601 0.853205 0.851348 0.850241 0.84938 0.848564 0.847633 0.846513 0.845642 0.844607 0.843639 0.842697 0.841655 0.840508 0.839637 0.838201 0.837198 0.835848 0.83422 0.832608 0.831499 0.830261 0.828739 0.827713 0.826627 0.8251 0.823533 0.82232 0.820677 0.819185 0.817927 0.816949 0.815557 0.813871 0.812231 0.810794 0.808741 0.806854 0.805298 0.803447 0.80154 0.800363 0.798999 0.797718 0.795778 0.794223 0.792615 0.790896 0.789234 0.78769 0.785594 0.783689 0.78206 0.780335 0.778622 0.776908 0.775194 0.773457 0.771626 0.770049 0.768344 0.766654 0.765161 0.76351 0.762003 0.759826 0.757692 0.755705 0.753104 0.75074 0.748024 0.745406 0.743057 0.740543 0.738469 0.736299 0.734382 0.732486 0.730939 0.728685 0.726373 0.724276 0.722056 0.720041 0.717769 0.715309 0.713154 0.710795 0.708512 0.706534 0.704279 0.701889 0.699959 0.697928 0.695425 0.693576 0.69123 0.688807 0.686549 0.683538 0.680904 0.678757 0.676278 0.673901 0.67121 0.668827 0.666475 0.663549 0.659997 0.656484 0.653876 0.650149 0.647226 0.643709 0.640409 0.636992 0.633085 0.629633 0.626246 0.622431 0.618334 0.613906 0.610214 0.607 0.60301 0.598651 0.594673 0.589562 0.584663 0.579707 0.575313 0.570775 0.565799 0.560984 0.556936 0.551715 0.545627 0.539836 0.534956 0.529467 0.522575 0.515491 0.509829 0.502486 0.495854 0.489291 0.481719 0.473919 0.466532 0.457561 0.448628 0.438989 0.429139 0.419501 0.408983 0.397788 0.385622 0.37124 0.356423 0.339358 0.324332 0.306102 0.28409 0.260463 0.235365 0.204063 0.167619 0.122339 0.0647719 ];
Precision_GMR = [0.198478 0.350398 0.47144 0.541062 0.58469 0.618669 0.644733 0.664221 0.681496 0.69638 0.708707 0.719031 0.729261 0.7382 0.747143 0.754172 0.76187 0.769151 0.776008 0.783233 0.790053 0.795702 0.801547 0.80605 0.810247 0.814366 0.818185 0.822355 0.825745 0.82987 0.833485 0.837008 0.84029 0.843283 0.846094 0.848719 0.851642 0.85416 0.857142 0.85928 0.861268 0.863337 0.865364 0.8672 0.86969 0.871493 0.873316 0.875009 0.876542 0.878485 0.880438 0.882246 0.883776 0.886238 0.888145 0.890089 0.891681 0.893049 0.894299 0.895394 0.896638 0.897444 0.898843 0.899626 0.900441 0.901333 0.902695 0.903466 0.904478 0.905664 0.906688 0.907725 0.908756 0.909525 0.910556 0.911288 0.912164 0.913188 0.913915 0.914432 0.915281 0.916248 0.916991 0.917707 0.91862 0.919325 0.919962 0.920554 0.921283 0.922 0.922454 0.922973 0.923578 0.924527 0.925181 0.925968 0.926849 0.928011 0.928765 0.92922 0.929655 0.930238 0.930772 0.931363 0.932019 0.932244 0.932869 0.93349 0.933981 0.934742 0.935772 0.936318 0.936757 0.937395 0.938157 0.938804 0.939446 0.94038 0.941318 0.941847 0.942348 0.942783 0.943353 0.943817 0.944501 0.94496 0.945362 0.945581 0.94569 0.945999 0.946579 0.947022 0.947567 0.947822 0.948424 0.948679 0.949283 0.949785 0.950178 0.950572 0.950981 0.95117 0.951584 0.951996 0.952345 0.952891 0.953289 0.953717 0.95406 0.954425 0.95495 0.955213 0.955486 0.955695 0.955765 0.955943 0.956042 0.955782 0.956101 0.956401 0.956711 0.957304 0.957292 0.956984 0.957473 0.95781 0.957997 0.958248 0.958688 0.959113 0.959468 0.960006 0.96024 0.960659 0.961025 0.961172 0.961254 0.961548 0.961631 0.961787 0.961933 0.962029 0.962281 0.962399 0.962619 0.962814 0.963067 0.963286 0.96356 0.963848 0.964112 0.964258 0.964489 0.964683 0.965124 0.965322 0.96557 0.965884 0.966164 0.966444 0.966542 0.966557 0.966637 0.966779 0.966947 0.967128 0.967092 0.967079 0.967246 0.967303 0.967573 0.967872 0.967578 0.967671 0.967819 0.967995 0.968143 0.968232 0.968503 0.968567 0.968734 0.968816 0.968849 0.968966 0.968959 0.969107 0.969255 0.969547 0.969848 0.970151 0.970363 0.970349 0.970194 0.97004 0.970279 0.970403 0.970335 0.970613 0.970639 0.970572 0.970517 0.970326 0.970408 0.970574 0.970291 0.969969 0.968555 0.968369 0.968307 0.967426 0.967941 0.968509 0.968419 0.968972 0.968778 0.968755 ];
TPR_GMR = [1 0.993114 0.985746 0.979124 0.974198 0.969887 0.966783 0.964298 0.96074 0.958432 0.956508 0.954514 0.952108 0.950023 0.948017 0.946016 0.944098 0.942537 0.940665 0.939294 0.937933 0.936551 0.935077 0.933329 0.931794 0.930002 0.92801 0.926225 0.92442 0.922798 0.921304 0.920016 0.918598 0.916956 0.915501 0.914217 0.912781 0.911735 0.910778 0.909753 0.908493 0.907127 0.905892 0.904632 0.903194 0.902222 0.901406 0.900096 0.898662 0.897136 0.896215 0.894927 0.893645 0.892621 0.891492 0.890443 0.889307 0.887865 0.886617 0.88567 0.884448 0.883546 0.882571 0.881097 0.880007 0.878941 0.8773 0.876051 0.875034 0.873828 0.872783 0.871406 0.870206 0.869229 0.868319 0.867358 0.866475 0.865504 0.864576 0.8635 0.862443 0.861547 0.860753 0.859823 0.85844 0.856981 0.855691 0.854601 0.853205 0.851348 0.850241 0.84938 0.848564 0.847633 0.846513 0.845642 0.844607 0.843639 0.842697 0.841655 0.840508 0.839637 0.838201 0.837198 0.835848 0.83422 0.832608 0.831499 0.830261 0.828739 0.827713 0.826627 0.8251 0.823533 0.82232 0.820677 0.819185 0.817927 0.816949 0.815557 0.813871 0.812231 0.810794 0.808741 0.806854 0.805298 0.803447 0.80154 0.800363 0.798999 0.797718 0.795778 0.794223 0.792615 0.790896 0.789234 0.78769 0.785594 0.783689 0.78206 0.780335 0.778622 0.776908 0.775194 0.773457 0.771626 0.770049 0.768344 0.766654 0.765161 0.76351 0.762003 0.759826 0.757692 0.755705 0.753104 0.75074 0.748024 0.745406 0.743057 0.740543 0.738469 0.736299 0.734382 0.732486 0.730939 0.728685 0.726373 0.724276 0.722056 0.720041 0.717769 0.715309 0.713154 0.710795 0.708512 0.706534 0.704279 0.701889 0.699959 0.697928 0.695425 0.693576 0.69123 0.688807 0.686549 0.683538 0.680904 0.678757 0.676278 0.673901 0.67121 0.668827 0.666475 0.663549 0.659997 0.656484 0.653876 0.650149 0.647226 0.643709 0.640409 0.636992 0.633085 0.629633 0.626246 0.622431 0.618334 0.613906 0.610214 0.607 0.60301 0.598651 0.594673 0.589562 0.584663 0.579707 0.575313 0.570775 0.565799 0.560984 0.556936 0.551715 0.545627 0.539836 0.534956 0.529467 0.522575 0.515491 0.509829 0.502486 0.495854 0.489291 0.481719 0.473919 0.466532 0.457561 0.448628 0.438989 0.429139 0.419501 0.408983 0.397788 0.385622 0.37124 0.356423 0.339358 0.324332 0.306102 0.28409 0.260463 0.235365 0.204063 0.167619 0.122339 0.0647719 ];
FPR_GMR = [1 0.571498 0.395299 0.314293 0.270085 0.239772 0.216912 0.199816 0.184248 0.172163 0.162277 0.153761 0.145178 0.13785 0.130525 0.124471 0.118303 0.113001 0.108214 0.10299 0.0988835 0.0952343 0.0915063 0.0884637 0.0855013 0.0827518 0.0799693 0.0772326 0.0749307 0.0724687 0.0702625 0.0682473 0.0662664 0.0642335 0.0623373 0.060735 0.0589649 0.0575907 0.0560853 0.054819 0.0535648 0.0523248 0.0512167 0.0502187 0.0490643 0.0481215 0.0471473 0.0460125 0.0449827 0.0438691 0.0428041 0.0419241 0.0409925 0.0400324 0.0390741 0.0381346 0.0373104 0.0364913 0.0357398 0.0351257 0.0345398 0.0340868 0.0335757 0.0331756 0.0327432 0.0322597 0.0317317 0.0312793 0.0308049 0.0302952 0.0298159 0.0293215 0.0288041 0.028364 0.0278358 0.0274376 0.0270217 0.0265528 0.0262007 0.0259407 0.0255703 0.0251828 0.0249064 0.0246441 0.0243321 0.0239687 0.0236425 0.0233077 0.0228598 0.0224459 0.022205 0.0218787 0.0214853 0.0211697 0.0208314 0.0205163 0.0201374 0.0198492 0.0195611 0.0192927 0.0191063 0.0188815 0.0186409 0.0183894 0.018141 0.018029 0.0178144 0.0174867 0.0170137 0.016616 0.0162454 0.0159904 0.0157933 0.0155036 0.0152433 0.0149457 0.0146887 0.0144079 0.0140927 0.0137585 0.013532 0.0133592 0.01322 0.0130162 0.0128145 0.0126941 0.0124872 0.0122191 0.0120667 0.011893 0.0116706 0.0114821 0.0113037 0.0111609 0.0109872 0.0108704 0.0106599 0.0105269 0.0103948 0.0102631 0.0101669 0.0100375 0.00987149 0.00971759 0.00958915 0.00945086 0.00930772 0.00914809 0.00901568 0.00886889 0.00875796 0.00863691 0.00850549 0.0083957 0.00829304 0.00818566 0.00806354 0.00794656 0.00780513 0.00765768 0.00755338 0.00740587 0.00733087 0.00723283 0.00712102 0.00701296 0.00690879 0.00682276 0.00669331 0.00659327 0.00650153 0.00635448 0.00624131 0.00613369 0.00602623 0.00594307 0.00590678 0.00583362 0.00578125 0.00570672 0.00565193 0.00558639 0.00550194 0.00543939 0.00536175 0.00529937 0.00521686 0.00516971 0.00504487 0.00492129 0.00483849 0.0047595 0.00466774 0.00458484 0.0044991 0.00441443 0.00434987 0.00426737 0.00418657 0.00410871 0.00403944 0.00397414 0.00390789 0.003844 0.00378343 0.00371057 0.00364313 0.00358045 0.00352723 0.00347723 0.00341003 0.00330834 0.00322876 0.00317502 0.00312436 0.00308143 0.00303771 0.00300496 0.00294018 0.00289569 0.00285209 0.00281316 0.00276845 0.00271737 0.00266447 0.00260354 0.00254941 0.00250247 0.00244392 0.00236527 0.00230689 0.0022653 0.00223963 0.00219428 0.00214209 0.0020896 0.00203613 0.0019604 0.00190547 0.00183188 0.00175691 0.00170609 0.00162253 0.00152693 0.00147816 0.00139065 0.00131682 0.00125586 0.0011635 0.00106757 0.00095632 0.000846357 0.000721697 0.000595946 0.000424873 0.000269638 ];
plot(Recall_GMR, Precision_GMR, 'c', 'linewidth', 2);
Recall_HDCT = [1 0.996604 0.995063 0.993777 0.993011 0.992232 0.991503 0.990825 0.990097 0.989561 0.98887 0.988189 0.987628 0.987126 0.986516 0.985966 0.985282 0.984684 0.984108 0.983366 0.982729 0.982085 0.981572 0.980809 0.980122 0.9794 0.97886 0.978212 0.977518 0.976741 0.976017 0.975452 0.974635 0.973945 0.973133 0.972309 0.971358 0.970599 0.96992 0.968964 0.968235 0.96735 0.966471 0.965589 0.96465 0.963808 0.962992 0.962083 0.961308 0.960499 0.959638 0.958691 0.957872 0.956966 0.955839 0.954741 0.953871 0.952561 0.951579 0.950657 0.949601 0.948633 0.947632 0.946714 0.94573 0.944738 0.943968 0.942888 0.942036 0.941101 0.94011 0.939117 0.938001 0.936916 0.935867 0.935072 0.934094 0.93304 0.932246 0.931266 0.930302 0.929203 0.928324 0.927237 0.926313 0.925414 0.924246 0.923337 0.922421 0.921342 0.920349 0.919202 0.918342 0.917285 0.916265 0.91541 0.914516 0.913505 0.912736 0.911848 0.910864 0.909787 0.908676 0.907604 0.906455 0.905464 0.904468 0.903476 0.902587 0.901585 0.90053 0.899555 0.898589 0.897413 0.896434 0.895197 0.893964 0.892783 0.891343 0.890018 0.888774 0.887821 0.886698 0.885383 0.884144 0.882722 0.881491 0.880155 0.878743 0.877674 0.876405 0.875115 0.873666 0.872157 0.87078 0.869519 0.868073 0.866381 0.865019 0.863765 0.86249 0.861139 0.859825 0.858246 0.857008 0.855277 0.853868 0.852323 0.850725 0.849126 0.847543 0.845914 0.844263 0.84243 0.840829 0.839094 0.837433 0.835792 0.834339 0.832569 0.830696 0.829024 0.827487 0.825694 0.823896 0.822076 0.820077 0.81792 0.815913 0.814077 0.812301 0.81013 0.808244 0.80623 0.8043 0.802438 0.800393 0.798283 0.795857 0.79367 0.791304 0.788848 0.786494 0.784159 0.781825 0.779411 0.776907 0.774302 0.771802 0.769286 0.766159 0.763218 0.760239 0.757471 0.754312 0.751404 0.748072 0.744918 0.741672 0.738261 0.735128 0.731796 0.728142 0.724312 0.720516 0.716215 0.711888 0.707625 0.703448 0.698866 0.693976 0.689415 0.684804 0.680113 0.674832 0.668999 0.662844 0.657001 0.650645 0.644255 0.636992 0.630366 0.622084 0.613957 0.605317 0.596356 0.58695 0.57733 0.566696 0.55451 0.541975 0.529799 0.515887 0.501929 0.486132 0.468768 0.450842 0.431849 0.413421 0.392581 0.370122 0.346933 0.321643 0.295982 0.268622 0.24116 0.213792 0.185516 0.156473 0.129535 0.102809 0.0781573 0.0556577 0.0372753 0.0238814 0.0139296 ];
Precision_HDCT = [0.198478 0.208923 0.220856 0.231615 0.242226 0.252365 0.262271 0.272053 0.281478 0.290797 0.30013 0.309166 0.318071 0.326813 0.335412 0.344089 0.352451 0.360686 0.368861 0.376868 0.384987 0.393053 0.40134 0.409246 0.417178 0.425232 0.433049 0.440797 0.448734 0.45633 0.464084 0.471811 0.479628 0.487335 0.495437 0.503153 0.511171 0.518867 0.526543 0.533997 0.541386 0.54868 0.555978 0.563086 0.570136 0.576964 0.583726 0.590796 0.597888 0.604861 0.611877 0.618977 0.626486 0.63395 0.641348 0.64842 0.655418 0.662726 0.670142 0.677345 0.6843 0.69146 0.69794 0.70429 0.710784 0.716844 0.722905 0.728616 0.734262 0.739603 0.744511 0.749464 0.754517 0.75881 0.762902 0.767351 0.77126 0.774929 0.778605 0.781769 0.785601 0.789145 0.792438 0.795299 0.798298 0.801279 0.804194 0.80679 0.809344 0.812015 0.81451 0.816858 0.819028 0.821302 0.823398 0.82548 0.827181 0.829153 0.831028 0.832903 0.834995 0.836671 0.838191 0.84009 0.841646 0.843022 0.844408 0.846022 0.847718 0.849083 0.85064 0.852186 0.853981 0.855376 0.856762 0.858061 0.859181 0.860536 0.861521 0.862588 0.863649 0.865062 0.866227 0.8674 0.86834 0.869371 0.870447 0.871513 0.872712 0.873749 0.874703 0.875851 0.876892 0.877964 0.879093 0.880035 0.880837 0.88181 0.882775 0.883684 0.884639 0.885558 0.88663 0.887572 0.888419 0.889451 0.890332 0.891104 0.89188 0.892615 0.89338 0.894212 0.894891 0.895827 0.896486 0.897548 0.898422 0.899082 0.899766 0.900425 0.901229 0.901962 0.902499 0.903389 0.904081 0.904868 0.905602 0.906326 0.906988 0.907663 0.908423 0.908997 0.909686 0.910339 0.910877 0.911693 0.912353 0.912774 0.913414 0.914357 0.914894 0.915636 0.916401 0.917027 0.917507 0.918375 0.91903 0.919828 0.920425 0.921171 0.921832 0.922547 0.923141 0.923692 0.924503 0.924985 0.925426 0.925922 0.926768 0.927291 0.927996 0.928929 0.929393 0.929844 0.930514 0.930909 0.931826 0.932443 0.93331 0.934063 0.934359 0.935008 0.93556 0.936111 0.936942 0.937533 0.938444 0.938973 0.939814 0.94067 0.94142 0.94223 0.943086 0.944587 0.9451 0.945605 0.946225 0.947201 0.947839 0.948151 0.948965 0.949421 0.950273 0.950449 0.950948 0.951825 0.952528 0.953193 0.953656 0.954495 0.955302 0.954909 0.95575 0.956954 0.956043 0.957082 0.95704 0.957093 0.95862 0.958816 0.958132 0.957137 0.954085 0.956175 0.956371 0.953181 ];
TPR_HDCT = [1 0.996604 0.995063 0.993777 0.993011 0.992232 0.991503 0.990825 0.990097 0.989561 0.98887 0.988189 0.987628 0.987126 0.986516 0.985966 0.985282 0.984684 0.984108 0.983366 0.982729 0.982085 0.981572 0.980809 0.980122 0.9794 0.97886 0.978212 0.977518 0.976741 0.976017 0.975452 0.974635 0.973945 0.973133 0.972309 0.971358 0.970599 0.96992 0.968964 0.968235 0.96735 0.966471 0.965589 0.96465 0.963808 0.962992 0.962083 0.961308 0.960499 0.959638 0.958691 0.957872 0.956966 0.955839 0.954741 0.953871 0.952561 0.951579 0.950657 0.949601 0.948633 0.947632 0.946714 0.94573 0.944738 0.943968 0.942888 0.942036 0.941101 0.94011 0.939117 0.938001 0.936916 0.935867 0.935072 0.934094 0.93304 0.932246 0.931266 0.930302 0.929203 0.928324 0.927237 0.926313 0.925414 0.924246 0.923337 0.922421 0.921342 0.920349 0.919202 0.918342 0.917285 0.916265 0.91541 0.914516 0.913505 0.912736 0.911848 0.910864 0.909787 0.908676 0.907604 0.906455 0.905464 0.904468 0.903476 0.902587 0.901585 0.90053 0.899555 0.898589 0.897413 0.896434 0.895197 0.893964 0.892783 0.891343 0.890018 0.888774 0.887821 0.886698 0.885383 0.884144 0.882722 0.881491 0.880155 0.878743 0.877674 0.876405 0.875115 0.873666 0.872157 0.87078 0.869519 0.868073 0.866381 0.865019 0.863765 0.86249 0.861139 0.859825 0.858246 0.857008 0.855277 0.853868 0.852323 0.850725 0.849126 0.847543 0.845914 0.844263 0.84243 0.840829 0.839094 0.837433 0.835792 0.834339 0.832569 0.830696 0.829024 0.827487 0.825694 0.823896 0.822076 0.820077 0.81792 0.815913 0.814077 0.812301 0.81013 0.808244 0.80623 0.8043 0.802438 0.800393 0.798283 0.795857 0.79367 0.791304 0.788848 0.786494 0.784159 0.781825 0.779411 0.776907 0.774302 0.771802 0.769286 0.766159 0.763218 0.760239 0.757471 0.754312 0.751404 0.748072 0.744918 0.741672 0.738261 0.735128 0.731796 0.728142 0.724312 0.720516 0.716215 0.711888 0.707625 0.703448 0.698866 0.693976 0.689415 0.684804 0.680113 0.674832 0.668999 0.662844 0.657001 0.650645 0.644255 0.636992 0.630366 0.622084 0.613957 0.605317 0.596356 0.58695 0.57733 0.566696 0.55451 0.541975 0.529799 0.515887 0.501929 0.486132 0.468768 0.450842 0.431849 0.413421 0.392581 0.370122 0.346933 0.321643 0.295982 0.268622 0.24116 0.213792 0.185516 0.156473 0.129535 0.102809 0.0781573 0.0556577 0.0372753 0.0238814 0.0139296 ];
FPR_HDCT = [1 0.925493 0.855377 0.800815 0.753259 0.712025 0.675244 0.64163 0.611593 0.584007 0.558128 0.534554 0.512763 0.492689 0.473673 0.455576 0.438847 0.423209 0.408344 0.394397 0.38082 0.367852 0.35513 0.343443 0.332276 0.321307 0.310977 0.301222 0.291469 0.28229 0.273427 0.264967 0.256618 0.248569 0.240363 0.232869 0.225285 0.21827 0.211386 0.205061 0.198961 0.192978 0.187217 0.181756 0.176488 0.171512 0.166717 0.16179 0.156962 0.152376 0.147844 0.143466 0.138869 0.134395 0.130045 0.126109 0.122275 0.118349 0.11454 0.110838 0.107342 0.103847 0.100694 0.0976799 0.0947045 0.0920066 0.0893641 0.0868369 0.0844851 0.0822568 0.0801621 0.0780257 0.0760125 0.0741658 0.072408 0.0706786 0.069127 0.0676615 0.0661705 0.0648923 0.0634582 0.0620862 0.0607763 0.0596079 0.0584459 0.057327 0.0561815 0.0551698 0.0542236 0.0532428 0.0523169 0.0514301 0.0505501 0.0497318 0.0489404 0.0481785 0.0475117 0.0467955 0.0460784 0.0453404 0.0446002 0.04396 0.0433491 0.042663 0.0420593 0.0415049 0.0409866 0.0403465 0.0397521 0.0392205 0.0386768 0.0381292 0.0375261 0.0370377 0.0365328 0.0360408 0.0355746 0.035111 0.0346941 0.034298 0.0338788 0.0333665 0.0329451 0.03252 0.0321604 0.0317931 0.0313909 0.0309929 0.0306213 0.0302443 0.0298692 0.0294313 0.029065 0.028656 0.0282807 0.0279558 0.0276232 0.0272527 0.0268614 0.0265104 0.0261588 0.0258022 0.0255026 0.0251917 0.0248836 0.0245728 0.0242141 0.0239373 0.0236169 0.0233487 0.0230679 0.0227644 0.0225194 0.0221972 0.0219247 0.0216015 0.0213058 0.0210658 0.0208096 0.0205575 0.0202744 0.020031 0.0198044 0.0195148 0.0192535 0.0189649 0.0187458 0.0184844 0.0182786 0.0180239 0.0177943 0.0175719 0.0173342 0.017107 0.0168786 0.0165953 0.0163588 0.016152 0.0158932 0.0156453 0.0154316 0.015179 0.0149219 0.0147188 0.0145206 0.0142774 0.0140574 0.0138335 0.0136289 0.0134239 0.0132027 0.0129509 0.0127418 0.012555 0.012327 0.012106 0.0119072 0.0116952 0.0114827 0.0112819 0.0110703 0.0108507 0.0106838 0.0105051 0.0103018 0.0101333 0.00987158 0.00967453 0.00944381 0.00921981 0.00906045 0.00886767 0.00864263 0.00846311 0.00828163 0.00806041 0.00785205 0.00766386 0.00742765 0.00719208 0.00700955 0.0067816 0.00656964 0.00635778 0.00617621 0.00597251 0.00575756 0.00555785 0.00536666 0.00517813 0.00494171 0.00475189 0.00452923 0.00432697 0.00413421 0.00386935 0.00365512 0.00348223 0.00325 0.00300206 0.00275839 0.00256857 0.0022877 0.00202403 0.00183125 0.00159367 0.00137786 0.00119378 0.000992299 0.000777579 0.000571237 0.000439999 0.000311915 0.000195769 0.000139625 9.42059e-05 ];
plot(Recall_HDCT, Precision_HDCT, 'y', 'linewidth', 2, 'Color', orange);
Recall_HS = [1 0.996571 0.996571 0.996571 0.993728 0.992927 0.990298 0.989782 0.989724 0.986988 0.985937 0.985113 0.982387 0.982162 0.97975 0.978619 0.978361 0.976226 0.975776 0.974149 0.972684 0.97239 0.969904 0.968988 0.967895 0.96612 0.965773 0.963803 0.962407 0.962063 0.960428 0.959546 0.958577 0.956515 0.955675 0.954506 0.952969 0.951993 0.95109 0.949791 0.948771 0.947299 0.946248 0.945339 0.943864 0.943028 0.942133 0.94123 0.939908 0.939104 0.936826 0.935447 0.934974 0.933753 0.932499 0.93185 0.930693 0.929575 0.928549 0.927411 0.926583 0.925424 0.925117 0.92396 0.923525 0.922644 0.921328 0.920532 0.9194 0.917915 0.917225 0.916034 0.915145 0.914279 0.91334 0.912127 0.911424 0.910794 0.910013 0.908895 0.908238 0.907316 0.905571 0.904407 0.902816 0.901585 0.899884 0.898284 0.897521 0.895815 0.894088 0.892872 0.891844 0.891012 0.89017 0.888596 0.88729 0.885676 0.884359 0.883543 0.88167 0.880878 0.878344 0.877539 0.876559 0.875307 0.873437 0.872822 0.871353 0.869256 0.868028 0.866632 0.865068 0.864151 0.862417 0.861294 0.860318 0.859141 0.857797 0.855905 0.855073 0.853253 0.852153 0.84961 0.848008 0.846841 0.844979 0.842873 0.842647 0.839996 0.837724 0.835923 0.835126 0.833326 0.830489 0.828064 0.8262 0.824556 0.823087 0.82062 0.818521 0.817333 0.815467 0.812774 0.810483 0.809004 0.80724 0.804862 0.803479 0.801306 0.798088 0.79561 0.794031 0.791769 0.790733 0.789179 0.787265 0.784921 0.782764 0.780575 0.778348 0.775732 0.773111 0.770974 0.768258 0.765805 0.764042 0.761908 0.759182 0.757695 0.755156 0.753125 0.751394 0.748611 0.746498 0.742039 0.739669 0.737377 0.735314 0.731977 0.72947 0.726513 0.721955 0.719902 0.715818 0.713194 0.710003 0.707461 0.703791 0.700687 0.697589 0.695053 0.689697 0.687158 0.681871 0.679364 0.674025 0.670698 0.66566 0.660758 0.657424 0.651498 0.647141 0.641467 0.636123 0.633851 0.629209 0.624288 0.619668 0.615357 0.610321 0.605382 0.601217 0.597273 0.590498 0.586049 0.581003 0.575727 0.570552 0.565845 0.561752 0.554927 0.550394 0.545777 0.537369 0.534529 0.528266 0.521374 0.517384 0.506468 0.499993 0.496515 0.484481 0.479465 0.474396 0.458747 0.457371 0.445923 0.437066 0.434852 0.414825 0.412817 0.407428 0.386335 0.384391 0.357407 0.352636 0.34878 0.315975 0.31559 0.309633 0.265699 0.26405 0.195825 0.195825 0.195825 ];
Precision_HS = [0.198478 0.301373 0.301373 0.301373 0.347062 0.349379 0.384265 0.390297 0.390648 0.423535 0.42786 0.438342 0.462173 0.463434 0.488272 0.495972 0.498641 0.522349 0.526523 0.541734 0.553166 0.555232 0.575489 0.580954 0.588476 0.603467 0.606094 0.618471 0.627777 0.630751 0.642863 0.648684 0.654712 0.665078 0.671526 0.681765 0.688703 0.694893 0.701337 0.706075 0.712994 0.716879 0.719264 0.723974 0.729421 0.734277 0.738923 0.74297 0.747222 0.751912 0.755694 0.759629 0.761615 0.766063 0.771746 0.776922 0.780904 0.784039 0.786208 0.789971 0.792252 0.796738 0.799017 0.803193 0.805366 0.810464 0.812575 0.815355 0.817809 0.820069 0.821631 0.824475 0.826422 0.829268 0.830692 0.833521 0.836176 0.837856 0.840964 0.842817 0.843968 0.84623 0.849842 0.851903 0.854892 0.857865 0.859108 0.860715 0.862867 0.864358 0.867756 0.868586 0.869729 0.872896 0.875162 0.876016 0.877574 0.880705 0.881858 0.882965 0.884672 0.886312 0.887047 0.888412 0.889396 0.891253 0.892595 0.893763 0.895178 0.896674 0.897474 0.898853 0.899731 0.900823 0.901791 0.90281 0.904712 0.906113 0.907799 0.909627 0.910489 0.911619 0.912669 0.913347 0.915459 0.916257 0.917626 0.918953 0.919024 0.920378 0.921401 0.922668 0.923962 0.924992 0.92557 0.926221 0.926782 0.927355 0.927676 0.92811 0.929745 0.929936 0.930651 0.930992 0.931306 0.932599 0.932788 0.933114 0.933938 0.934238 0.934684 0.935399 0.936003 0.93646 0.93669 0.937134 0.937247 0.937457 0.937631 0.937677 0.937811 0.938224 0.938781 0.939148 0.939161 0.939664 0.94041 0.941239 0.941876 0.94205 0.942735 0.943148 0.943687 0.944177 0.944658 0.945068 0.94553 0.946055 0.946601 0.946808 0.947458 0.947752 0.947955 0.948372 0.949562 0.949983 0.95058 0.950728 0.951101 0.951311 0.951606 0.951883 0.952128 0.952714 0.95352 0.953675 0.954131 0.954541 0.955131 0.955582 0.956048 0.956235 0.956938 0.956656 0.957258 0.957413 0.957536 0.958141 0.958189 0.958432 0.959446 0.95977 0.959818 0.959953 0.959813 0.959932 0.9601 0.960048 0.960609 0.960865 0.961187 0.961608 0.961598 0.961749 0.96299 0.963123 0.963393 0.963531 0.963806 0.964669 0.964718 0.964478 0.965412 0.965318 0.966107 0.966997 0.967049 0.967925 0.968517 0.968882 0.969992 0.970101 0.970173 0.971311 0.971376 0.971313 0.971453 0.971115 0.972741 0.972773 0.973483 0.97394 0.974509 0.973854 0.973854 0.973854 ];
TPR_HS = [1 0.996571 0.996571 0.996571 0.993728 0.992927 0.990298 0.989782 0.989724 0.986988 0.985937 0.985113 0.982387 0.982162 0.97975 0.978619 0.978361 0.976226 0.975776 0.974149 0.972684 0.97239 0.969904 0.968988 0.967895 0.96612 0.965773 0.963803 0.962407 0.962063 0.960428 0.959546 0.958577 0.956515 0.955675 0.954506 0.952969 0.951993 0.95109 0.949791 0.948771 0.947299 0.946248 0.945339 0.943864 0.943028 0.942133 0.94123 0.939908 0.939104 0.936826 0.935447 0.934974 0.933753 0.932499 0.93185 0.930693 0.929575 0.928549 0.927411 0.926583 0.925424 0.925117 0.92396 0.923525 0.922644 0.921328 0.920532 0.9194 0.917915 0.917225 0.916034 0.915145 0.914279 0.91334 0.912127 0.911424 0.910794 0.910013 0.908895 0.908238 0.907316 0.905571 0.904407 0.902816 0.901585 0.899884 0.898284 0.897521 0.895815 0.894088 0.892872 0.891844 0.891012 0.89017 0.888596 0.88729 0.885676 0.884359 0.883543 0.88167 0.880878 0.878344 0.877539 0.876559 0.875307 0.873437 0.872822 0.871353 0.869256 0.868028 0.866632 0.865068 0.864151 0.862417 0.861294 0.860318 0.859141 0.857797 0.855905 0.855073 0.853253 0.852153 0.84961 0.848008 0.846841 0.844979 0.842873 0.842647 0.839996 0.837724 0.835923 0.835126 0.833326 0.830489 0.828064 0.8262 0.824556 0.823087 0.82062 0.818521 0.817333 0.815467 0.812774 0.810483 0.809004 0.80724 0.804862 0.803479 0.801306 0.798088 0.79561 0.794031 0.791769 0.790733 0.789179 0.787265 0.784921 0.782764 0.780575 0.778348 0.775732 0.773111 0.770974 0.768258 0.765805 0.764042 0.761908 0.759182 0.757695 0.755156 0.753125 0.751394 0.748611 0.746498 0.742039 0.739669 0.737377 0.735314 0.731977 0.72947 0.726513 0.721955 0.719902 0.715818 0.713194 0.710003 0.707461 0.703791 0.700687 0.697589 0.695053 0.689697 0.687158 0.681871 0.679364 0.674025 0.670698 0.66566 0.660758 0.657424 0.651498 0.647141 0.641467 0.636123 0.633851 0.629209 0.624288 0.619668 0.615357 0.610321 0.605382 0.601217 0.597273 0.590498 0.586049 0.581003 0.575727 0.570552 0.565845 0.561752 0.554927 0.550394 0.545777 0.537369 0.534529 0.528266 0.521374 0.517384 0.506468 0.499993 0.496515 0.484481 0.479465 0.474396 0.458747 0.457371 0.445923 0.437066 0.434852 0.414825 0.412817 0.407428 0.386335 0.384391 0.357407 0.352636 0.34878 0.315975 0.31559 0.309633 0.265699 0.26405 0.195825 0.195825 0.195825 ];
FPR_HS = [1 0.772023 0.772023 0.772023 0.664111 0.660072 0.588498 0.572546 0.570882 0.511487 0.502266 0.485929 0.443905 0.441687 0.407309 0.394723 0.390875 0.357267 0.350555 0.3317 0.316442 0.313334 0.290386 0.282959 0.27592 0.262204 0.258149 0.245987 0.235155 0.23168 0.221239 0.214168 0.20819 0.199026 0.192568 0.184774 0.178417 0.173749 0.168762 0.164133 0.158832 0.155052 0.152836 0.149307 0.144146 0.14048 0.136824 0.132935 0.129922 0.125529 0.121941 0.119216 0.116805 0.113271 0.109703 0.106335 0.103868 0.101578 0.0999921 0.097257 0.0954198 0.0922708 0.0907342 0.0874874 0.0863546 0.0826742 0.0809781 0.079098 0.0772979 0.0757981 0.074659 0.072158 0.0709582 0.0690243 0.0679279 0.0663643 0.0645446 0.0636151 0.0616479 0.0605372 0.0598907 0.058434 0.0564319 0.0557305 0.0538883 0.0519971 0.051188 0.0500164 0.0484536 0.0475731 0.0460932 0.0456203 0.0448835 0.0437607 0.0420273 0.0414263 0.0404166 0.039097 0.0385091 0.0378216 0.0368721 0.0362824 0.0356181 0.0351656 0.0347135 0.0338833 0.0332878 0.03271 0.032219 0.0316566 0.031369 0.0308244 0.0303787 0.0299339 0.029408 0.0288567 0.0281446 0.0275064 0.0269624 0.0264009 0.0259926 0.0255411 0.025075 0.0246084 0.0237276 0.0233219 0.0226624 0.0221852 0.0221458 0.0216425 0.0212646 0.0203444 0.0199935 0.0197332 0.0193356 0.0190357 0.0188095 0.0185141 0.0183436 0.018155 0.0174219 0.0173292 0.016992 0.0168553 0.0166838 0.0163451 0.0160954 0.0159487 0.0156509 0.0153854 0.0152284 0.0149059 0.0146706 0.0144472 0.0143157 0.0141619 0.0140211 0.0139119 0.0137613 0.0136571 0.013551 0.0133224 0.0132012 0.0130832 0.0129919 0.0128394 0.0126743 0.0124314 0.0122123 0.0121159 0.0118214 0.0116581 0.0114789 0.0113043 0.011131 0.0110064 0.010742 0.0106515 0.0103369 0.0102433 0.0101251 0.00999359 0.00984583 0.00972502 0.00947079 0.00935301 0.00906913 0.00893173 0.008806 0.00871548 0.00852736 0.00841975 0.00831496 0.0081568 0.00793445 0.00788725 0.00772714 0.00758393 0.00741505 0.00721775 0.00711337 0.00702932 0.00679195 0.00668829 0.00636819 0.00632876 0.00619546 0.00588122 0.00581746 0.00576969 0.00554885 0.00547788 0.00542028 0.00538082 0.0052355 0.00519908 0.0051486 0.00505574 0.00494647 0.00488113 0.00479331 0.00462667 0.00457428 0.00451109 0.00434027 0.00428006 0.00419551 0.0041036 0.00403482 0.00376929 0.00369574 0.00364182 0.00330162 0.00325828 0.00315107 0.00288817 0.00288004 0.002615 0.00245096 0.00241689 0.00218636 0.0021621 0.00212349 0.00192347 0.00190929 0.00171131 0.00166467 0.00160816 0.00108683 0.0010189 0.000907135 0.000720064 0.00069052 0.000462361 0.000462361 0.000462361 ];
plot(Recall_HS, Precision_HS, ':k', 'linewidth', 2);

hold off;
xlabel('Recall');
ylabel('Precision')

hold on
ll = legend( {'Ours', 'DSBR', 'MCDL', 'MDF', 'LEGS', 'DRFI', 'DSR', 'GMR', 'HDCT', 'HS'}, 'Location', 'southwest', 'FontSize', 16);
grid on;
axis([0 1 0 1]);


%%

%  DDE: AUC = 0.981, MeanF = 0.895, MaxF = 0.931, MAE = 0.035
% DSBR: AUC = 0.992, MeanF = 0.856, MaxF = 0.936, MAE = 0.059
% MCDL: AUC = 0.988, MeanF = 0.905, MaxF = 0.928, MAE = 0.035
%  MDF: AUC = 0.989, MeanF = 0.886, MaxF = 0.931, MAE = 0.051
% LEGS: AUC = 0.976, MeanF = 0.856, MaxF = 0.905, MAE = 0.063
% DRFI: AUC = 0.990, MeanF = 0.810, MaxF = 0.919, MAE = 0.085
%  DSR: AUC = 0.981, MeanF = 0.828, MaxF = 0.886, MAE = 0.080
%  GMR: AUC = 0.974, MeanF = 0.847, MaxF = 0.909, MAE = 0.075
% HDCT: AUC = 0.973, MeanF = 0.745, MaxF = 0.884, MAE = 0.119
%   HS: AUC = 0.969, MeanF = 0.803, MaxF = 0.902, MAE = 0.111

AUC = [0.981435 0.991596 0.988322 0.989287 0.976213 0.990126 0.981389 0.974085 0.972529 0.969399 ];
MeanFMeasure = [0.895203 0.855641 0.904807 0.885704 0.855785 0.809559 0.827593 0.847403 0.744929 0.803452 ];
MaxFMeasure = [0.930944  0.935678 0.928388 0.930852 0.904866 0.919428 0.885722 0.90937 0.884319 0.902092 ];
MAE = [0.0348723 0.0586566 0.0345379 0.0508393 0.0627571 0.0854994 0.0797465 0.0754142 0.11861 0.110594 ];
methodLabels = {'Ours ', 'DSBR ', 'MCDL ', 'MDF ', 'LEGS ', 'DRFI ', 'DSR ', 'GMR ', 'HDCT ', 'HS '};
figure(2);
hold on
bar(1, MAE(1), 'FaceColor', 'r');
bar(2:10,MAE(2:10), 'FaceColor', 'b');
grid on;
xlim([0 11]);xticklabel_rotate([1:10],90, methodLabels,'interpreter','none','Fontsize',16);


==> images/analysis/compared/graph/ASD_Results_exclude.m <==
clear;
close all;
clc;
purple = [128 1 209] ./ 255;
pink  = [247 109 148] ./ 255;
green = [7 145 47] ./ 255;
orange =  [252 135 72] ./ 255;
tree =  [112 128 144] ./ 255;
%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_DDE = [1 0.983317 0.981222 0.979983 0.978883 0.978247 0.977469 0.976876 0.976346 0.975774 0.97524 0.974999 0.974579 0.974197 0.973921 0.973608 0.973251 0.972934 0.972627 0.972478 0.972244 0.972072 0.971829 0.971563 0.971294 0.971007 0.970718 0.970609 0.970435 0.970248 0.969982 0.969837 0.969547 0.96934 0.969157 0.968969 0.968789 0.968641 0.968519 0.9684 0.968247 0.968148 0.967986 0.967768 0.967622 0.967423 0.967347 0.967229 0.967084 0.966939 0.966803 0.966731 0.966638 0.966492 0.966289 0.966043 0.965924 0.965816 0.965709 0.965609 0.965474 0.96532 0.965211 0.965072 0.964945 0.964856 0.964746 0.964655 0.964456 0.964257 0.964186 0.964076 0.963989 0.963901 0.963781 0.963603 0.963503 0.963337 0.963203 0.963106 0.962982 0.962883 0.962679 0.962586 0.962471 0.962305 0.962237 0.962051 0.961895 0.961722 0.961618 0.961449 0.961363 0.961241 0.96117 0.961078 0.960919 0.960829 0.960731 0.960664 0.96055 0.960463 0.960342 0.960237 0.960106 0.959942 0.95987 0.959741 0.959621 0.959544 0.959453 0.959328 0.95913 0.958998 0.958855 0.958719 0.958505 0.958326 0.958143 0.957982 0.957823 0.957719 0.957632 0.957488 0.957391 0.957162 0.956973 0.956851 0.956851 0.956748 0.956604 0.956533 0.956436 0.956185 0.956025 0.95588 0.955697 0.955559 0.955391 0.955269 0.955171 0.95504 0.954925 0.95474 0.954616 0.954519 0.954438 0.954269 0.95414 0.953927 0.953782 0.953633 0.953521 0.953336 0.953212 0.953105 0.952919 0.952773 0.952637 0.952481 0.952338 0.952136 0.951928 0.951753 0.9515 0.951176 0.950992 0.950836 0.950663 0.950503 0.950325 0.950183 0.949956 0.949747 0.949448 0.9493 0.949122 0.948949 0.948773 0.948544 0.948297 0.948029 0.947708 0.947406 0.947217 0.946928 0.946759 0.946546 0.946353 0.946172 0.945961 0.945768 0.94551 0.945198 0.945006 0.944809 0.944574 0.944372 0.944099 0.943644 0.943411 0.943171 0.942929 0.942635 0.942281 0.941887 0.941584 0.941164 0.940809 0.940554 0.940239 0.93981 0.939462 0.938866 0.938262 0.937803 0.937256 0.936734 0.936371 0.935941 0.935461 0.934778 0.934095 0.933524 0.933116 0.932656 0.931937 0.931303 0.930565 0.929967 0.929388 0.928671 0.928015 0.9274 0.926534 0.925612 0.924489 0.923367 0.92228 0.921002 0.919682 0.918463 0.917089 0.915391 0.91367 0.911968 0.910054 0.907778 0.905196 0.901977 0.89794 0.893368 0.886969 0.878863 0.866039 0.806409 ];
Precision_DDE = [0.198478 0.734034 0.75995 0.773891 0.783473 0.790115 0.795921 0.80073 0.804971 0.808538 0.811845 0.814601 0.817085 0.819532 0.821836 0.823884 0.825691 0.82737 0.828798 0.830151 0.831501 0.832943 0.834039 0.835143 0.836267 0.837475 0.838544 0.839612 0.840555 0.841451 0.842467 0.843362 0.844381 0.845243 0.846062 0.84691 0.847514 0.84835 0.84909 0.849832 0.850519 0.851267 0.852021 0.852592 0.853324 0.854001 0.854616 0.855143 0.855823 0.856465 0.857129 0.857605 0.858363 0.85895 0.859519 0.859927 0.860544 0.860953 0.861498 0.861924 0.862364 0.86304 0.863589 0.86422 0.864723 0.865024 0.86557 0.865902 0.866216 0.866612 0.866981 0.867341 0.867738 0.868206 0.868598 0.869042 0.869476 0.869918 0.870261 0.870618 0.870974 0.87144 0.871796 0.872037 0.872442 0.872839 0.873201 0.873514 0.873814 0.874293 0.874636 0.875038 0.875426 0.875846 0.876231 0.876514 0.877001 0.877379 0.877707 0.87792 0.878385 0.87873 0.879085 0.879451 0.879854 0.880069 0.880281 0.880534 0.880948 0.881343 0.88163 0.881978 0.882232 0.882567 0.882947 0.883238 0.883479 0.883735 0.883982 0.884244 0.884528 0.884931 0.885219 0.88553 0.885778 0.886214 0.886503 0.88681 0.886824 0.887212 0.887682 0.887961 0.888237 0.888537 0.888846 0.889225 0.889545 0.88989 0.890198 0.890622 0.890965 0.891297 0.891647 0.891927 0.892287 0.892594 0.892856 0.89313 0.893427 0.893699 0.89396 0.894349 0.894553 0.894903 0.89521 0.895535 0.895808 0.896197 0.896536 0.896797 0.897068 0.897386 0.89761 0.897974 0.898231 0.898469 0.898851 0.899122 0.89938 0.899735 0.90017 0.900422 0.900829 0.90109 0.901432 0.901843 0.902173 0.902518 0.902799 0.903101 0.90343 0.903711 0.904065 0.904385 0.904767 0.905134 0.905477 0.905896 0.906122 0.906534 0.906886 0.907217 0.907486 0.907988 0.908347 0.908713 0.909151 0.909486 0.909909 0.910292 0.910614 0.910992 0.911378 0.911713 0.912023 0.912348 0.91274 0.913036 0.913412 0.913723 0.914164 0.914552 0.914883 0.915366 0.915798 0.916146 0.916531 0.916924 0.917325 0.917772 0.918253 0.918792 0.919316 0.919835 0.920273 0.920739 0.921205 0.92175 0.922178 0.922629 0.923211 0.923762 0.924328 0.924856 0.925498 0.926211 0.926854 0.9275 0.928217 0.928857 0.929696 0.930503 0.931509 0.932398 0.933335 0.934202 0.935171 0.936542 0.937942 0.939259 0.940856 0.942841 0.944633 0.94719 0.95097 0.956255 ];
TPR_DDE = [1 0.983317 0.981222 0.979983 0.978883 0.978247 0.977469 0.976876 0.976346 0.975774 0.97524 0.974999 0.974579 0.974197 0.973921 0.973608 0.973251 0.972934 0.972627 0.972478 0.972244 0.972072 0.971829 0.971563 0.971294 0.971007 0.970718 0.970609 0.970435 0.970248 0.969982 0.969837 0.969547 0.96934 0.969157 0.968969 0.968789 0.968641 0.968519 0.9684 0.968247 0.968148 0.967986 0.967768 0.967622 0.967423 0.967347 0.967229 0.967084 0.966939 0.966803 0.966731 0.966638 0.966492 0.966289 0.966043 0.965924 0.965816 0.965709 0.965609 0.965474 0.96532 0.965211 0.965072 0.964945 0.964856 0.964746 0.964655 0.964456 0.964257 0.964186 0.964076 0.963989 0.963901 0.963781 0.963603 0.963503 0.963337 0.963203 0.963106 0.962982 0.962883 0.962679 0.962586 0.962471 0.962305 0.962237 0.962051 0.961895 0.961722 0.961618 0.961449 0.961363 0.961241 0.96117 0.961078 0.960919 0.960829 0.960731 0.960664 0.96055 0.960463 0.960342 0.960237 0.960106 0.959942 0.95987 0.959741 0.959621 0.959544 0.959453 0.959328 0.95913 0.958998 0.958855 0.958719 0.958505 0.958326 0.958143 0.957982 0.957823 0.957719 0.957632 0.957488 0.957391 0.957162 0.956973 0.956851 0.956851 0.956748 0.956604 0.956533 0.956436 0.956185 0.956025 0.95588 0.955697 0.955559 0.955391 0.955269 0.955171 0.95504 0.954925 0.95474 0.954616 0.954519 0.954438 0.954269 0.95414 0.953927 0.953782 0.953633 0.953521 0.953336 0.953212 0.953105 0.952919 0.952773 0.952637 0.952481 0.952338 0.952136 0.951928 0.951753 0.9515 0.951176 0.950992 0.950836 0.950663 0.950503 0.950325 0.950183 0.949956 0.949747 0.949448 0.9493 0.949122 0.948949 0.948773 0.948544 0.948297 0.948029 0.947708 0.947406 0.947217 0.946928 0.946759 0.946546 0.946353 0.946172 0.945961 0.945768 0.94551 0.945198 0.945006 0.944809 0.944574 0.944372 0.944099 0.943644 0.943411 0.943171 0.942929 0.942635 0.942281 0.941887 0.941584 0.941164 0.940809 0.940554 0.940239 0.93981 0.939462 0.938866 0.938262 0.937803 0.937256 0.936734 0.936371 0.935941 0.935461 0.934778 0.934095 0.933524 0.933116 0.932656 0.931937 0.931303 0.930565 0.929967 0.929388 0.928671 0.928015 0.9274 0.926534 0.925612 0.924489 0.923367 0.92228 0.921002 0.919682 0.918463 0.917089 0.915391 0.91367 0.911968 0.910054 0.907778 0.905196 0.901977 0.89794 0.893368 0.886969 0.878863 0.866039 0.806409 ];
FPR_DDE = [1 0.0910413 0.0780538 0.0715145 0.0672112 0.0643734 0.0619136 0.0599326 0.0581997 0.0567129 0.0553511 0.0541922 0.0531861 0.0522607 0.0513637 0.0506148 0.0498864 0.0492467 0.0486657 0.0481142 0.0475944 0.047032 0.0466067 0.0462029 0.0457722 0.0453686 0.0449627 0.0445581 0.0442123 0.043881 0.0435048 0.0431469 0.0427935 0.0424557 0.0421244 0.0418074 0.0415807 0.0412653 0.0410018 0.0407206 0.040447 0.0401918 0.0399459 0.0397338 0.039488 0.0392712 0.0390555 0.0388686 0.038628 0.0383766 0.0381505 0.0379493 0.0376675 0.0374783 0.0372945 0.0371431 0.036956 0.0368049 0.0366286 0.0364904 0.0363134 0.0361062 0.035925 0.0357103 0.0355208 0.0353976 0.0351851 0.035059 0.0349259 0.0347463 0.034629 0.0344941 0.0343527 0.0342063 0.0340879 0.0339425 0.0337859 0.0336385 0.0335366 0.0334099 0.0332785 0.0331221 0.0330023 0.0329187 0.0327817 0.0326474 0.0325075 0.0324033 0.0322993 0.0321426 0.0320241 0.0318925 0.0317648 0.0316308 0.0315087 0.0314058 0.0312442 0.0311295 0.0310149 0.0309196 0.0307786 0.030675 0.0305727 0.0304567 0.0303338 0.0302499 0.0301657 0.0300889 0.0299741 0.029844 0.0297409 0.0296267 0.029548 0.0294494 0.0293444 0.0292366 0.0291424 0.0290459 0.0289558 0.028871 0.0287783 0.0286615 0.0285801 0.0284706 0.0283962 0.0282598 0.0281684 0.0280774 0.0280726 0.0279574 0.0278374 0.0277521 0.0276548 0.0275599 0.0274484 0.0273481 0.0272636 0.0271501 0.0270404 0.0269204 0.0267964 0.026703 0.0265996 0.0265074 0.0264005 0.0262984 0.0261992 0.0261154 0.02602 0.0259327 0.0258305 0.0257166 0.0256559 0.0255447 0.0254446 0.025351 0.0252688 0.0251659 0.0250499 0.0249646 0.0248735 0.0247713 0.0246839 0.0245756 0.0244891 0.0244033 0.0243026 0.0242063 0.0241171 0.0240346 0.0239158 0.0238403 0.0237397 0.0236484 0.023523 0.0234003 0.0232982 0.0231975 0.0230976 0.0229859 0.0228677 0.0227569 0.0226423 0.0225338 0.0224289 0.0223272 0.022217 0.0221195 0.0220442 0.0219363 0.0218374 0.0217504 0.0216471 0.0214904 0.0213812 0.0212872 0.0211693 0.0210602 0.0209351 0.020799 0.0207037 0.0206116 0.0205049 0.0203961 0.0202893 0.020183 0.0200799 0.0199876 0.0198853 0.019789 0.0196818 0.0195672 0.0194507 0.0193264 0.0192031 0.0190934 0.0189786 0.0188541 0.0187389 0.0186282 0.0184924 0.0183326 0.018174 0.0180295 0.0179161 0.0177621 0.0176266 0.0174632 0.0173207 0.017155 0.0169873 0.0168327 0.0166789 0.016527 0.0163439 0.0161732 0.0159736 0.0157893 0.0155765 0.0154002 0.0151577 0.0149413 0.0146797 0.0144118 0.0141747 0.0139043 0.0136354 0.0132679 0.0128928 0.0125466 0.012107 0.0115934 0.0110873 0.0104223 0.00947452 0.00781005 ];
plot(Recall_DDE, Precision_DDE, 'k', 'linewidth', 2);
Recall_MCDL = [1 0.988059 0.98491 0.983181 0.981595 0.980191 0.97933 0.978582 0.978083 0.97738 0.976881 0.976438 0.975782 0.975051 0.974636 0.974132 0.973638 0.973022 0.972461 0.971607 0.971288 0.970801 0.970388 0.969991 0.969371 0.968841 0.968324 0.968005 0.967617 0.967352 0.967169 0.967156 0.967109 0.966995 0.966965 0.966936 0.966835 0.966761 0.966606 0.966345 0.966263 0.966103 0.965743 0.96554 0.965481 0.965426 0.965099 0.964809 0.964016 0.9638 0.963239 0.962634 0.962165 0.961464 0.961079 0.960555 0.959812 0.958721 0.958122 0.957672 0.957272 0.956577 0.955775 0.954972 0.954105 0.95323 0.952238 0.95113 0.950541 0.949369 0.948333 0.947555 0.946094 0.945202 0.944154 0.943365 0.942775 0.941424 0.940721 0.939788 0.939194 0.938402 0.937029 0.9359 0.935079 0.934501 0.933778 0.932858 0.931827 0.930708 0.929034 0.92781 0.926559 0.925635 0.924722 0.924221 0.923118 0.921834 0.920939 0.919636 0.918477 0.917236 0.91612 0.914868 0.913796 0.912951 0.912266 0.911342 0.910484 0.909381 0.908327 0.907074 0.90602 0.904636 0.903042 0.902028 0.900905 0.899919 0.898225 0.897378 0.896143 0.895457 0.894633 0.894079 0.893395 0.892822 0.891865 0.891106 0.89026 0.889828 0.888306 0.887527 0.886748 0.886166 0.885601 0.885039 0.884493 0.883974 0.883438 0.883274 0.882699 0.881646 0.881137 0.880759 0.880234 0.879804 0.879283 0.878952 0.87886 0.878523 0.878299 0.877979 0.877735 0.877627 0.877176 0.876852 0.876585 0.876248 0.875931 0.875696 0.875499 0.875185 0.874965 0.874855 0.874704 0.874662 0.874662 0.874568 0.874542 0.874378 0.874015 0.873883 0.873734 0.8737 0.873641 0.873459 0.873409 0.872602 0.871343 0.870256 0.868386 0.867162 0.865976 0.864939 0.863446 0.861718 0.860478 0.858824 0.857308 0.855291 0.853535 0.85168 0.849699 0.847463 0.846372 0.844945 0.842944 0.841395 0.839587 0.837716 0.835489 0.833799 0.831734 0.829482 0.82755 0.825098 0.823059 0.820781 0.818386 0.816202 0.814355 0.811829 0.809875 0.808495 0.806287 0.803532 0.801197 0.797823 0.795342 0.791982 0.790183 0.787546 0.785175 0.782517 0.778974 0.776153 0.772822 0.768948 0.764469 0.76068 0.756552 0.751766 0.746878 0.742145 0.736486 0.731123 0.726241 0.720352 0.714539 0.708212 0.700178 0.693937 0.686954 0.678702 0.668648 0.656617 0.646061 0.632283 0.61591 0.599992 0.580837 0.557704 0.528238 0.490828 0.43932 0.360286 ];
Precision_MCDL = [0.198478 0.698648 0.748548 0.773984 0.790869 0.801841 0.811181 0.818313 0.824927 0.831143 0.835678 0.840665 0.844869 0.848401 0.851512 0.854337 0.857252 0.859252 0.861108 0.863481 0.865345 0.867194 0.869242 0.870676 0.87163 0.873931 0.87554 0.877091 0.878336 0.879811 0.880157 0.880284 0.88034 0.880498 0.88055 0.880717 0.880818 0.880928 0.881279 0.881363 0.881541 0.882025 0.882482 0.882757 0.883094 0.883431 0.883909 0.884047 0.88414 0.884363 0.884942 0.885203 0.885645 0.886336 0.88697 0.887749 0.88852 0.889033 0.889672 0.890424 0.891466 0.892177 0.892858 0.89347 0.894006 0.894502 0.89521 0.896096 0.896707 0.897623 0.898585 0.89931 0.900267 0.90101 0.901652 0.902121 0.903536 0.905254 0.906106 0.907325 0.908489 0.909471 0.910486 0.9111 0.911904 0.912894 0.914078 0.915414 0.91612 0.916635 0.917475 0.918325 0.919147 0.920081 0.920878 0.92192 0.922423 0.923224 0.924336 0.925247 0.925922 0.926508 0.927592 0.9289 0.929458 0.930423 0.930908 0.931611 0.932034 0.932513 0.933244 0.933657 0.934039 0.934642 0.93479 0.935414 0.936132 0.936463 0.93684 0.937162 0.937409 0.937961 0.938188 0.938428 0.938632 0.938902 0.939218 0.939504 0.939884 0.94041 0.940339 0.939989 0.940405 0.940478 0.940932 0.941342 0.941609 0.941755 0.942162 0.942423 0.942294 0.942469 0.94265 0.943094 0.943327 0.943449 0.943531 0.943843 0.944174 0.944416 0.944506 0.944519 0.944744 0.944763 0.944767 0.944902 0.945009 0.945014 0.945009 0.945195 0.945269 0.945201 0.945205 0.945236 0.945464 0.94547 0.945474 0.9455 0.945533 0.945618 0.945614 0.945639 0.945658 0.945688 0.945691 0.945746 0.945792 0.945848 0.946391 0.946806 0.946845 0.947365 0.94752 0.947765 0.947946 0.948244 0.948817 0.949136 0.949643 0.949851 0.950265 0.950416 0.950588 0.950925 0.951399 0.951829 0.951883 0.952265 0.952387 0.952636 0.95317 0.953551 0.953693 0.954018 0.954237 0.954286 0.954578 0.954557 0.954786 0.954841 0.95524 0.955762 0.956059 0.956497 0.956903 0.956977 0.957564 0.957863 0.958036 0.95812 0.958378 0.958779 0.958896 0.958992 0.95917 0.959386 0.959534 0.959751 0.960151 0.960501 0.960911 0.961272 0.961233 0.962137 0.961873 0.962395 0.962435 0.962676 0.962868 0.963511 0.964116 0.964713 0.964754 0.965133 0.966021 0.966684 0.96681 0.968042 0.968285 0.968346 0.968658 0.969865 0.971205 0.970983 0.969728 0.970252 ];
TPR_MCDL = [1 0.988059 0.98491 0.983181 0.981595 0.980191 0.97933 0.978582 0.978083 0.97738 0.976881 0.976438 0.975782 0.975051 0.974636 0.974132 0.973638 0.973022 0.972461 0.971607 0.971288 0.970801 0.970388 0.969991 0.969371 0.968841 0.968324 0.968005 0.967617 0.967352 0.967169 0.967156 0.967109 0.966995 0.966965 0.966936 0.966835 0.966761 0.966606 0.966345 0.966263 0.966103 0.965743 0.96554 0.965481 0.965426 0.965099 0.964809 0.964016 0.9638 0.963239 0.962634 0.962165 0.961464 0.961079 0.960555 0.959812 0.958721 0.958122 0.957672 0.957272 0.956577 0.955775 0.954972 0.954105 0.95323 0.952238 0.95113 0.950541 0.949369 0.948333 0.947555 0.946094 0.945202 0.944154 0.943365 0.942775 0.941424 0.940721 0.939788 0.939194 0.938402 0.937029 0.9359 0.935079 0.934501 0.933778 0.932858 0.931827 0.930708 0.929034 0.92781 0.926559 0.925635 0.924722 0.924221 0.923118 0.921834 0.920939 0.919636 0.918477 0.917236 0.91612 0.914868 0.913796 0.912951 0.912266 0.911342 0.910484 0.909381 0.908327 0.907074 0.90602 0.904636 0.903042 0.902028 0.900905 0.899919 0.898225 0.897378 0.896143 0.895457 0.894633 0.894079 0.893395 0.892822 0.891865 0.891106 0.89026 0.889828 0.888306 0.887527 0.886748 0.886166 0.885601 0.885039 0.884493 0.883974 0.883438 0.883274 0.882699 0.881646 0.881137 0.880759 0.880234 0.879804 0.879283 0.878952 0.87886 0.878523 0.878299 0.877979 0.877735 0.877627 0.877176 0.876852 0.876585 0.876248 0.875931 0.875696 0.875499 0.875185 0.874965 0.874855 0.874704 0.874662 0.874662 0.874568 0.874542 0.874378 0.874015 0.873883 0.873734 0.8737 0.873641 0.873459 0.873409 0.872602 0.871343 0.870256 0.868386 0.867162 0.865976 0.864939 0.863446 0.861718 0.860478 0.858824 0.857308 0.855291 0.853535 0.85168 0.849699 0.847463 0.846372 0.844945 0.842944 0.841395 0.839587 0.837716 0.835489 0.833799 0.831734 0.829482 0.82755 0.825098 0.823059 0.820781 0.818386 0.816202 0.814355 0.811829 0.809875 0.808495 0.806287 0.803532 0.801197 0.797823 0.795342 0.791982 0.790183 0.787546 0.785175 0.782517 0.778974 0.776153 0.772822 0.768948 0.764469 0.76068 0.756552 0.751766 0.746878 0.742145 0.736486 0.731123 0.726241 0.720352 0.714539 0.708212 0.700178 0.693937 0.686954 0.678702 0.668648 0.656617 0.646061 0.632283 0.61591 0.599992 0.580837 0.557704 0.528238 0.490828 0.43932 0.360286 ];
plot(Recall_MCDL, Precision_MCDL, 'k', 'linewidth', 2, 'Color', green);
Recall_MDF = [1 0.994775 0.990485 0.989251 0.988407 0.98801 0.987253 0.986144 0.985485 0.984947 0.984411 0.983587 0.983062 0.982455 0.982007 0.981662 0.981293 0.980897 0.980298 0.979258 0.978848 0.978406 0.977795 0.977261 0.976414 0.975805 0.975337 0.97494 0.974496 0.974061 0.973598 0.973226 0.972872 0.972473 0.971705 0.971037 0.970368 0.969392 0.968877 0.968326 0.967856 0.967396 0.96692 0.966484 0.966098 0.965497 0.96483 0.964476 0.963838 0.963402 0.96283 0.962273 0.961636 0.960716 0.960131 0.959499 0.959025 0.958341 0.957649 0.957135 0.956774 0.956316 0.955596 0.955142 0.954153 0.953663 0.953262 0.952589 0.95205 0.95108 0.950469 0.949706 0.948871 0.947964 0.947407 0.946855 0.946332 0.945918 0.945327 0.944614 0.944199 0.943681 0.942735 0.941709 0.941034 0.94036 0.939644 0.939 0.938208 0.937638 0.936941 0.936022 0.935483 0.934986 0.934159 0.933396 0.932626 0.932112 0.931114 0.930608 0.929655 0.928988 0.928229 0.927065 0.925739 0.92471 0.9239 0.921667 0.920969 0.920205 0.91962 0.918553 0.917898 0.917038 0.91604 0.914813 0.913228 0.912528 0.911531 0.910558 0.909773 0.908916 0.908093 0.90702 0.906018 0.905025 0.904356 0.903579 0.902568 0.901597 0.90097 0.899882 0.898774 0.897662 0.896297 0.894922 0.8939 0.892597 0.891469 0.890231 0.889042 0.887004 0.886251 0.885395 0.884534 0.883352 0.882246 0.881133 0.88011 0.879169 0.878256 0.877004 0.875439 0.873951 0.87242 0.870945 0.869444 0.867 0.865627 0.864471 0.86325 0.86158 0.860246 0.859358 0.858228 0.857076 0.855682 0.85342 0.852031 0.850396 0.848982 0.846851 0.844796 0.843364 0.841661 0.838965 0.837466 0.835487 0.834041 0.832158 0.830037 0.827631 0.825782 0.823988 0.821657 0.819866 0.817508 0.815798 0.813496 0.809867 0.806808 0.803123 0.800891 0.798627 0.796398 0.794153 0.791963 0.789716 0.787905 0.78552 0.783402 0.780904 0.778823 0.775728 0.772151 0.768478 0.764793 0.761016 0.758057 0.755862 0.753153 0.750062 0.74666 0.74404 0.741264 0.738347 0.734502 0.731078 0.727423 0.722676 0.718897 0.713852 0.709189 0.70414 0.699535 0.694991 0.691937 0.688244 0.685727 0.681252 0.675948 0.672015 0.668305 0.664547 0.659286 0.654088 0.648244 0.641732 0.631563 0.619979 0.60793 0.599753 0.593309 0.586298 0.578931 0.571492 0.563757 0.555235 0.544857 0.535222 0.524601 0.50755 0.488261 0.461275 0.414241 0.307551 ];
Precision_MDF = [0.198478 0.562453 0.653392 0.680456 0.694353 0.705932 0.715256 0.722938 0.7283 0.732238 0.73645 0.739742 0.742598 0.745881 0.750738 0.754591 0.758807 0.768514 0.77558 0.781626 0.78521 0.788083 0.790653 0.792945 0.794975 0.797279 0.799839 0.80238 0.80524 0.80703 0.80856 0.810656 0.812688 0.815362 0.818483 0.821693 0.82446 0.826637 0.828958 0.830983 0.83262 0.834319 0.835914 0.837123 0.83897 0.840389 0.841828 0.843345 0.844963 0.847356 0.851052 0.854037 0.856185 0.858205 0.859996 0.861299 0.862587 0.863756 0.864845 0.866578 0.867782 0.868783 0.870429 0.871669 0.873277 0.875179 0.877056 0.878508 0.880175 0.881515 0.882712 0.883924 0.884859 0.886173 0.887067 0.887834 0.888563 0.889558 0.890435 0.891092 0.892021 0.893175 0.894092 0.894942 0.896061 0.897109 0.898036 0.899047 0.9 0.900788 0.901742 0.902721 0.90417 0.904949 0.905889 0.906788 0.90761 0.908445 0.909527 0.910469 0.911304 0.912191 0.913176 0.913945 0.915044 0.91572 0.91639 0.916784 0.917807 0.918425 0.919036 0.919558 0.920325 0.921374 0.921946 0.922631 0.923391 0.924655 0.925391 0.926134 0.92686 0.927773 0.928462 0.928954 0.929674 0.930485 0.93092 0.931972 0.932505 0.93304 0.933638 0.934237 0.935024 0.935736 0.936905 0.937705 0.938314 0.938943 0.940304 0.9409 0.941748 0.942411 0.942917 0.943339 0.944139 0.94475 0.945179 0.945691 0.946303 0.946921 0.947491 0.948172 0.948741 0.949279 0.949744 0.950325 0.951003 0.951403 0.951825 0.9526 0.95307 0.953444 0.953713 0.954123 0.954479 0.955212 0.955661 0.955843 0.956514 0.95696 0.957664 0.958067 0.958464 0.958939 0.959227 0.959662 0.959954 0.960282 0.960659 0.960827 0.96111 0.961529 0.961756 0.96196 0.96239 0.962855 0.963465 0.963886 0.964372 0.964682 0.964819 0.965154 0.965457 0.965949 0.965788 0.966152 0.966523 0.966819 0.967379 0.967722 0.967764 0.968213 0.968445 0.969155 0.969369 0.968826 0.969173 0.969348 0.969733 0.969997 0.970241 0.970462 0.971068 0.971507 0.971881 0.972016 0.972048 0.972289 0.972399 0.972593 0.972881 0.973317 0.973761 0.974154 0.974174 0.974638 0.974837 0.975212 0.975405 0.975267 0.975386 0.976334 0.976926 0.977301 0.976977 0.977185 0.977248 0.977239 0.977735 0.977853 0.978408 0.978555 0.978897 0.979208 0.979017 0.979202 0.979279 0.97918 0.979866 0.980287 0.979839 0.978935 0.979278 0.980374 0.980568 0.978553 ];
TPR_MDF = [1 0.994775 0.990485 0.989251 0.988407 0.98801 0.987253 0.986144 0.985485 0.984947 0.984411 0.983587 0.983062 0.982455 0.982007 0.981662 0.981293 0.980897 0.980298 0.979258 0.978848 0.978406 0.977795 0.977261 0.976414 0.975805 0.975337 0.97494 0.974496 0.974061 0.973598 0.973226 0.972872 0.972473 0.971705 0.971037 0.970368 0.969392 0.968877 0.968326 0.967856 0.967396 0.96692 0.966484 0.966098 0.965497 0.96483 0.964476 0.963838 0.963402 0.96283 0.962273 0.961636 0.960716 0.960131 0.959499 0.959025 0.958341 0.957649 0.957135 0.956774 0.956316 0.955596 0.955142 0.954153 0.953663 0.953262 0.952589 0.95205 0.95108 0.950469 0.949706 0.948871 0.947964 0.947407 0.946855 0.946332 0.945918 0.945327 0.944614 0.944199 0.943681 0.942735 0.941709 0.941034 0.94036 0.939644 0.939 0.938208 0.937638 0.936941 0.936022 0.935483 0.934986 0.934159 0.933396 0.932626 0.932112 0.931114 0.930608 0.929655 0.928988 0.928229 0.927065 0.925739 0.92471 0.9239 0.921667 0.920969 0.920205 0.91962 0.918553 0.917898 0.917038 0.91604 0.914813 0.913228 0.912528 0.911531 0.910558 0.909773 0.908916 0.908093 0.90702 0.906018 0.905025 0.904356 0.903579 0.902568 0.901597 0.90097 0.899882 0.898774 0.897662 0.896297 0.894922 0.8939 0.892597 0.891469 0.890231 0.889042 0.887004 0.886251 0.885395 0.884534 0.883352 0.882246 0.881133 0.88011 0.879169 0.878256 0.877004 0.875439 0.873951 0.87242 0.870945 0.869444 0.867 0.865627 0.864471 0.86325 0.86158 0.860246 0.859358 0.858228 0.857076 0.855682 0.85342 0.852031 0.850396 0.848982 0.846851 0.844796 0.843364 0.841661 0.838965 0.837466 0.835487 0.834041 0.832158 0.830037 0.827631 0.825782 0.823988 0.821657 0.819866 0.817508 0.815798 0.813496 0.809867 0.806808 0.803123 0.800891 0.798627 0.796398 0.794153 0.791963 0.789716 0.787905 0.78552 0.783402 0.780904 0.778823 0.775728 0.772151 0.768478 0.764793 0.761016 0.758057 0.755862 0.753153 0.750062 0.74666 0.74404 0.741264 0.738347 0.734502 0.731078 0.727423 0.722676 0.718897 0.713852 0.709189 0.70414 0.699535 0.694991 0.691937 0.688244 0.685727 0.681252 0.675948 0.672015 0.668305 0.664547 0.659286 0.654088 0.648244 0.641732 0.631563 0.619979 0.60793 0.599753 0.593309 0.586298 0.578931 0.571492 0.563757 0.555235 0.544857 0.535222 0.524601 0.50755 0.488261 0.461275 0.414241 0.307551 ];
FPR_MDF = [1 0.254638 0.172995 0.151953 0.142 0.134711 0.128132 0.122809 0.119307 0.116799 0.114473 0.112207 0.110583 0.108587 0.104386 0.101088 0.0984105 0.0928334 0.0893093 0.0866081 0.0848764 0.0835084 0.0820612 0.080845 0.0798416 0.0784361 0.0772783 0.0761279 0.074311 0.0732464 0.0722844 0.0712873 0.0703208 0.0687667 0.0672519 0.0659468 0.0648929 0.0640286 0.0628906 0.0620913 0.0613974 0.060641 0.0600061 0.0594113 0.0583463 0.0576828 0.056996 0.0563037 0.0554716 0.0542163 0.0517114 0.0504284 0.049552 0.0486456 0.048004 0.0474558 0.0468745 0.0463506 0.045836 0.0452059 0.0447264 0.0442271 0.0435891 0.0431557 0.0423098 0.0413061 0.040401 0.0398064 0.0391854 0.0386998 0.0383062 0.0378707 0.0375269 0.0367162 0.0364006 0.0361116 0.0358361 0.035439 0.035164 0.0348617 0.0344937 0.0340614 0.0336718 0.0333369 0.0329872 0.0326662 0.0323149 0.0318851 0.0313218 0.0310306 0.0306539 0.0303674 0.0294909 0.0292041 0.028865 0.0285086 0.0281575 0.0278792 0.0274211 0.0270882 0.0267917 0.0265003 0.0261604 0.0258836 0.0255632 0.02533 0.025124 0.0248653 0.024527 0.0242747 0.0240327 0.0236056 0.0232765 0.022355 0.0221358 0.0219041 0.0215708 0.0210221 0.0207819 0.0205081 0.0202547 0.0199783 0.0197652 0.0196045 0.0193794 0.0187932 0.0186275 0.018242 0.0180721 0.0178269 0.0176453 0.0174012 0.017014 0.0168392 0.0161557 0.0159175 0.0157452 0.0155509 0.0152606 0.0150735 0.0148468 0.0145851 0.0144344 0.0142907 0.0140795 0.0138923 0.0137273 0.0135141 0.0133647 0.0132067 0.0130657 0.0128747 0.0126922 0.0125307 0.0123955 0.0122265 0.0119881 0.0118604 0.0117423 0.0114771 0.0113675 0.0112532 0.0111735 0.0110176 0.0109259 0.0107685 0.0106412 0.0105329 0.0102903 0.0101617 0.00998505 0.00986042 0.00975281 0.00962122 0.00953028 0.00938976 0.00929831 0.00918592 0.00905258 0.00897701 0.00885292 0.0087452 0.00866861 0.00859662 0.00845895 0.0083111 0.00814154 0.00795966 0.00784597 0.00776186 0.00764956 0.00749242 0.00740346 0.00708998 0.00702777 0.0069235 0.00682396 0.00671209 0.00649611 0.00630475 0.00624304 0.00597905 0.00589883 0.00566686 0.00543373 0.00535517 0.00522974 0.0051399 0.0050564 0.00494005 0.0048003 0.00474409 0.00460132 0.00447905 0.00440476 0.00434779 0.00428881 0.0042002 0.0040994 0.00402491 0.00391146 0.0038108 0.00363328 0.00349683 0.00340995 0.00332076 0.00327701 0.00317492 0.00310908 0.00305787 0.00296357 0.00283019 0.00261462 0.00255018 0.00245104 0.00231085 0.00220741 0.00212556 0.00190795 0.00183056 0.00175289 0.00171921 0.00164565 0.00161624 0.00155294 0.00149431 0.00143796 0.00136342 0.00129947 0.00123399 0.00119483 0.00113479 0.00106213 0.000969543 0.000746185 0.000301426 ];
plot(Recall_MDF, Precision_MDF, 'r', 'linewidth', 2);
Recall_LEGS = [1 0.975248 0.974902 0.974675 0.97447 0.974269 0.974072 0.973874 0.973692 0.973495 0.973301 0.973089 0.972876 0.972679 0.972446 0.972225 0.971986 0.971732 0.971452 0.97112 0.970709 0.970161 0.963 0.962147 0.961528 0.961269 0.961065 0.960862 0.960687 0.960502 0.960316 0.960117 0.959902 0.959702 0.959492 0.959275 0.959047 0.958811 0.958541 0.958233 0.957902 0.957517 0.956957 0.953588 0.946745 0.946104 0.945545 0.945043 0.944756 0.944535 0.944337 0.944124 0.943315 0.943081 0.942826 0.94259 0.942347 0.942071 0.941807 0.941517 0.941189 0.940827 0.940361 0.939746 0.938793 0.927441 0.926656 0.926114 0.92561 0.925091 0.924762 0.924062 0.92379 0.92353 0.923279 0.922997 0.922706 0.922358 0.921943 0.921627 0.921285 0.920906 0.920469 0.919926 0.919207 0.918194 0.902127 0.901068 0.900372 0.899802 0.899332 0.898832 0.89835 0.898011 0.897509 0.897214 0.896897 0.896551 0.896217 0.895887 0.895531 0.895143 0.894733 0.894144 0.893568 0.892847 0.891753 0.874031 0.872543 0.871681 0.871038 0.87052 0.870017 0.869508 0.868947 0.868474 0.868101 0.867462 0.867048 0.866668 0.866281 0.865847 0.865417 0.864938 0.864376 0.863717 0.862875 0.861653 0.854808 0.835402 0.834206 0.833399 0.83275 0.832183 0.831653 0.831141 0.830578 0.830089 0.829608 0.829155 0.82849 0.828061 0.827555 0.826697 0.826119 0.82546 0.824771 0.823849 0.822542 0.820252 0.793194 0.791627 0.790593 0.789776 0.788558 0.787944 0.787374 0.786835 0.786294 0.785751 0.785194 0.784668 0.784199 0.782447 0.781892 0.781223 0.780448 0.779616 0.778542 0.777107 0.774787 0.739162 0.737199 0.735829 0.734814 0.733973 0.733216 0.732539 0.731888 0.730996 0.728296 0.72764 0.726966 0.726358 0.725777 0.725176 0.723248 0.722449 0.721392 0.720241 0.718679 0.716152 0.672278 0.669517 0.667681 0.666414 0.665457 0.664585 0.663802 0.663005 0.662274 0.661631 0.661012 0.660281 0.659616 0.658384 0.657687 0.657056 0.656328 0.655425 0.65203 0.650176 0.647379 0.622422 0.585808 0.58326 0.581513 0.580225 0.579175 0.578217 0.577371 0.576557 0.575837 0.575109 0.574312 0.573487 0.572737 0.571946 0.570868 0.570088 0.56863 0.567645 0.566194 0.559498 0.553209 0.463032 0.459165 0.456447 0.454621 0.453143 0.451841 0.45062 0.449558 0.448552 0.447657 0.446573 0.445592 0.444651 0.443598 0.442536 0.441505 0.440463 0.439377 0.438058 0.436691 0.4339 ];
Precision_LEGS = [0.198478 0.71181 0.714342 0.715509 0.716623 0.717528 0.718376 0.71915 0.719897 0.72062 0.721304 0.722042 0.722888 0.723606 0.724379 0.725114 0.725873 0.72662 0.7275 0.728538 0.730021 0.731978 0.788545 0.794262 0.799335 0.80064 0.801673 0.802456 0.80292 0.803439 0.803887 0.804304 0.804794 0.805273 0.80571 0.806162 0.806632 0.807117 0.807697 0.808243 0.808904 0.809722 0.81083 0.821262 0.842668 0.844698 0.846291 0.848162 0.848763 0.849224 0.849577 0.849904 0.85099 0.851355 0.851732 0.852048 0.852389 0.852765 0.853208 0.853587 0.854004 0.854423 0.854952 0.855643 0.856647 0.875127 0.876497 0.877419 0.878137 0.878871 0.879329 0.880017 0.880333 0.88063 0.880884 0.881169 0.881461 0.881953 0.882831 0.883122 0.883409 0.88372 0.884053 0.884445 0.884909 0.88549 0.896841 0.897882 0.898544 0.899061 0.899519 0.899987 0.90039 0.900678 0.901489 0.901732 0.901972 0.902247 0.902467 0.902683 0.902896 0.903121 0.90336 0.903883 0.904165 0.904499 0.904934 0.912174 0.913005 0.913515 0.913928 0.914263 0.914584 0.91491 0.915194 0.915462 0.91567 0.916296 0.916547 0.916746 0.916953 0.917168 0.917354 0.917555 0.917762 0.917986 0.918235 0.918542 0.920159 0.925226 0.925709 0.926052 0.926358 0.926615 0.926854 0.92708 0.927332 0.927541 0.927743 0.927947 0.928192 0.928355 0.928531 0.92881 0.928979 0.929154 0.929328 0.929515 0.929748 0.930121 0.933263 0.933637 0.933892 0.934118 0.934416 0.934616 0.934808 0.934986 0.935167 0.935341 0.935515 0.935689 0.935829 0.936058 0.936199 0.936351 0.936503 0.936639 0.936831 0.937043 0.937299 0.940355 0.940696 0.940992 0.941232 0.941435 0.941607 0.941773 0.94194 0.942102 0.942483 0.942686 0.942889 0.943059 0.943204 0.943346 0.943575 0.943726 0.943876 0.944025 0.944203 0.944395 0.946515 0.946833 0.947078 0.947277 0.947447 0.947613 0.947774 0.947917 0.948054 0.948183 0.948328 0.948483 0.948636 0.94945 0.949645 0.949796 0.949916 0.950039 0.949928 0.950063 0.950241 0.950834 0.952341 0.952573 0.952825 0.95303 0.953218 0.953391 0.953551 0.953695 0.953804 0.953955 0.954098 0.954307 0.954481 0.954658 0.954938 0.955148 0.955355 0.955489 0.95565 0.955516 0.955684 0.95564 0.955844 0.956059 0.956301 0.956468 0.956691 0.956885 0.957036 0.957194 0.957378 0.957575 0.957707 0.957863 0.958061 0.958248 0.958392 0.95859 0.958755 0.958868 0.95898 0.959269 ];
TPR_LEGS = [1 0.975248 0.974902 0.974675 0.97447 0.974269 0.974072 0.973874 0.973692 0.973495 0.973301 0.973089 0.972876 0.972679 0.972446 0.972225 0.971986 0.971732 0.971452 0.97112 0.970709 0.970161 0.963 0.962147 0.961528 0.961269 0.961065 0.960862 0.960687 0.960502 0.960316 0.960117 0.959902 0.959702 0.959492 0.959275 0.959047 0.958811 0.958541 0.958233 0.957902 0.957517 0.956957 0.953588 0.946745 0.946104 0.945545 0.945043 0.944756 0.944535 0.944337 0.944124 0.943315 0.943081 0.942826 0.94259 0.942347 0.942071 0.941807 0.941517 0.941189 0.940827 0.940361 0.939746 0.938793 0.927441 0.926656 0.926114 0.92561 0.925091 0.924762 0.924062 0.92379 0.92353 0.923279 0.922997 0.922706 0.922358 0.921943 0.921627 0.921285 0.920906 0.920469 0.919926 0.919207 0.918194 0.902127 0.901068 0.900372 0.899802 0.899332 0.898832 0.89835 0.898011 0.897509 0.897214 0.896897 0.896551 0.896217 0.895887 0.895531 0.895143 0.894733 0.894144 0.893568 0.892847 0.891753 0.874031 0.872543 0.871681 0.871038 0.87052 0.870017 0.869508 0.868947 0.868474 0.868101 0.867462 0.867048 0.866668 0.866281 0.865847 0.865417 0.864938 0.864376 0.863717 0.862875 0.861653 0.854808 0.835402 0.834206 0.833399 0.83275 0.832183 0.831653 0.831141 0.830578 0.830089 0.829608 0.829155 0.82849 0.828061 0.827555 0.826697 0.826119 0.82546 0.824771 0.823849 0.822542 0.820252 0.793194 0.791627 0.790593 0.789776 0.788558 0.787944 0.787374 0.786835 0.786294 0.785751 0.785194 0.784668 0.784199 0.782447 0.781892 0.781223 0.780448 0.779616 0.778542 0.777107 0.774787 0.739162 0.737199 0.735829 0.734814 0.733973 0.733216 0.732539 0.731888 0.730996 0.728296 0.72764 0.726966 0.726358 0.725777 0.725176 0.723248 0.722449 0.721392 0.720241 0.718679 0.716152 0.672278 0.669517 0.667681 0.666414 0.665457 0.664585 0.663802 0.663005 0.662274 0.661631 0.661012 0.660281 0.659616 0.658384 0.657687 0.657056 0.656328 0.655425 0.65203 0.650176 0.647379 0.622422 0.585808 0.58326 0.581513 0.580225 0.579175 0.578217 0.577371 0.576557 0.575837 0.575109 0.574312 0.573487 0.572737 0.571946 0.570868 0.570088 0.56863 0.567645 0.566194 0.559498 0.553209 0.463032 0.459165 0.456447 0.454621 0.453143 0.451841 0.45062 0.449558 0.448552 0.447657 0.446573 0.445592 0.444651 0.443598 0.442536 0.441505 0.440463 0.439377 0.438058 0.436691 0.4339 ];
FPR_LEGS = [1 0.1114 0.110309 0.109751 0.109217 0.108793 0.108389 0.108018 0.107667 0.107322 0.10699 0.106639 0.106234 0.10589 0.105517 0.105165 0.104803 0.104444 0.104014 0.103499 0.102736 0.101697 0.0716733 0.06956 0.067536 0.0670556 0.06631 0.0658715 0.065679 0.0653392 0.065159 0.0649898 0.0647974 0.0646094 0.0644388 0.0642616 0.0640807 0.0638908 0.0636599 0.0634391 0.0631688 0.0628327 0.0623584 0.0573722 0.0478176 0.0471483 0.0466301 0.0456538 0.0454548 0.0452981 0.0451741 0.045055 0.0445028 0.0443715 0.0442365 0.0441233 0.0439984 0.04386 0.0435828 0.0434474 0.0432971 0.0431414 0.0429447 0.0426821 0.0422977 0.0346244 0.0341988 0.0339177 0.0336964 0.0334824 0.0333396 0.0329794 0.0328785 0.0327841 0.032702 0.0326075 0.032514 0.032238 0.0318885 0.0317938 0.031698 0.0315946 0.0314837 0.0313479 0.0311821 0.0309628 0.0262843 0.0259731 0.0257755 0.0256207 0.025488 0.0253582 0.0252466 0.025163 0.0248182 0.0247502 0.0246806 0.0246033 0.0245396 0.0244724 0.0244062 0.0243338 0.0242588 0.0240846 0.0239903 0.0238768 0.023724 0.0210075 0.0207587 0.0206081 0.0204927 0.0204 0.0203135 0.0202234 0.0201111 0.0200341 0.0199745 0.0197984 0.019733 0.0196786 0.0196212 0.0195601 0.019505 0.0194459 0.0193817 0.019312 0.0192314 0.0191254 0.0184878 0.0165901 0.0164557 0.0163628 0.0162838 0.0162162 0.0161533 0.0160932 0.0160265 0.0159722 0.0159186 0.0158654 0.0157873 0.0157425 0.0156925 0.0155436 0.0154915 0.0154396 0.0153857 0.015326 0.0152488 0.0151254 0.0138039 0.0136963 0.0136216 0.0135563 0.013274 0.013218 0.0131649 0.013118 0.0130698 0.0130247 0.0129794 0.0129352 0.0128973 0.0127735 0.0127331 0.0126884 0.0126449 0.0126032 0.0125478 0.0124817 0.0123913 0.0111982 0.0111059 0.0110326 0.0109756 0.0109287 0.0108849 0.0108454 0.0108034 0.0107244 0.0104028 0.0103593 0.0103171 0.0102795 0.0102466 0.0102154 0.0100996 0.0100611 0.0100175 0.00997547 0.00992491 0.00985769 0.00876639 0.00868081 0.0086197 0.00857288 0.00853423 0.0084971 0.00846238 0.00842585 0.00839403 0.00836418 0.00833363 0.0083004 0.0082647 0.00799436 0.00795958 0.00792718 0.00789852 0.00786641 0.00780083 0.00775567 0.00769456 0.00718717 0.00637471 0.00631315 0.00626389 0.00622294 0.00618602 0.00615472 0.00612379 0.00609488 0.0060701 0.00604277 0.0060169 0.00597989 0.00595132 0.00592459 0.00586298 0.00583326 0.00579082 0.0057557 0.00572115 0.00557679 0.00548813 0.00443501 0.00436682 0.00431671 0.00427544 0.00424075 0.00421077 0.00418063 0.00415772 0.00413029 0.00410667 0.00408273 0.0040591 0.00403447 0.00400789 0.00398249 0.00395869 0.00393517 0.00390973 0.00388668 0.00386488 0.00381627 ];
plot(Recall_LEGS, Precision_LEGS, 'b', 'linewidth', 2, 'Color', tree);


Recall_DRFI = [1 0.999748 0.999571 0.998844 0.998374 0.998014 0.997693 0.997213 0.996934 0.996705 0.996534 0.996345 0.9961 0.995812 0.995522 0.995254 0.994904 0.994626 0.994348 0.994075 0.993819 0.993464 0.993197 0.992797 0.992455 0.992146 0.991749 0.991398 0.991077 0.990647 0.990219 0.989764 0.989421 0.988985 0.988592 0.988087 0.987721 0.987151 0.986664 0.98632 0.985862 0.98513 0.984547 0.984149 0.983626 0.983136 0.98267 0.982097 0.981603 0.980938 0.980413 0.979894 0.979251 0.978772 0.977939 0.977355 0.976845 0.976127 0.975494 0.975001 0.974502 0.973749 0.9724 0.971881 0.971123 0.970107 0.969456 0.968467 0.967752 0.967101 0.966341 0.965661 0.964996 0.964015 0.963248 0.962564 0.961791 0.961143 0.960308 0.959182 0.958084 0.957397 0.956747 0.956004 0.955126 0.954106 0.953299 0.95249 0.951587 0.950744 0.949787 0.949028 0.948194 0.947438 0.946671 0.94531 0.94435 0.943078 0.941845 0.940615 0.939517 0.938456 0.937573 0.936495 0.935024 0.933802 0.932583 0.93127 0.929745 0.928191 0.926982 0.92566 0.924339 0.923031 0.92159 0.920475 0.919145 0.917407 0.91559 0.914403 0.913106 0.910995 0.909386 0.907966 0.906567 0.90546 0.903922 0.902125 0.899947 0.898277 0.896164 0.893025 0.891491 0.890231 0.888812 0.887078 0.885593 0.883674 0.882052 0.880596 0.878565 0.877037 0.875296 0.872861 0.87104 0.869548 0.867947 0.866114 0.863637 0.86135 0.859893 0.858116 0.855277 0.853675 0.851207 0.848546 0.846813 0.845246 0.843199 0.841592 0.839251 0.836905 0.834877 0.832222 0.830102 0.82786 0.824455 0.822007 0.819261 0.816051 0.81359 0.810879 0.808768 0.805794 0.802598 0.799604 0.797609 0.794868 0.792008 0.789271 0.786309 0.782788 0.779499 0.776323 0.772658 0.769303 0.766116 0.762721 0.758522 0.755137 0.751526 0.748025 0.744546 0.740456 0.736216 0.731274 0.7268 0.721938 0.718342 0.713567 0.708828 0.703958 0.700299 0.695019 0.688838 0.684487 0.679401 0.675409 0.670561 0.665842 0.660661 0.654816 0.648807 0.643213 0.63742 0.631456 0.625529 0.619532 0.611543 0.605143 0.597641 0.590166 0.582584 0.574119 0.565897 0.557904 0.548272 0.540124 0.529989 0.520355 0.510182 0.498918 0.488372 0.477501 0.466138 0.453626 0.442111 0.430372 0.41717 0.401996 0.385631 0.369411 0.351706 0.334753 0.317279 0.297794 0.277839 0.254285 0.232345 0.212476 0.187373 0.163818 0.137386 0.109627 0.0833711 0.0517235 ];
Precision_DRFI = [0.198478 0.252929 0.289651 0.317883 0.342299 0.363062 0.38351 0.403981 0.42046 0.436002 0.45098 0.466756 0.480628 0.492813 0.50565 0.517575 0.52871 0.539271 0.549581 0.559054 0.568419 0.579028 0.587648 0.596134 0.604373 0.612027 0.619788 0.62733 0.634586 0.641523 0.648369 0.654922 0.661487 0.667451 0.673587 0.679047 0.684362 0.690048 0.694687 0.699362 0.704577 0.709052 0.714682 0.719061 0.723421 0.727461 0.731149 0.735731 0.740273 0.744831 0.74881 0.752943 0.756697 0.760547 0.764833 0.768837 0.772236 0.775606 0.779113 0.782651 0.785733 0.788317 0.792059 0.795162 0.798243 0.801301 0.804123 0.806996 0.810417 0.813825 0.816811 0.819632 0.822303 0.825122 0.827755 0.83039 0.832925 0.835102 0.83725 0.839904 0.84197 0.843979 0.846097 0.84839 0.85034 0.852626 0.85549 0.857333 0.859289 0.861307 0.863195 0.864931 0.866709 0.86878 0.87059 0.872644 0.874446 0.875992 0.877908 0.879347 0.880744 0.882296 0.883838 0.885304 0.88678 0.888153 0.889625 0.89132 0.892345 0.893956 0.895183 0.896665 0.898322 0.899482 0.900859 0.902179 0.903552 0.904572 0.9054 0.906496 0.907501 0.908639 0.910293 0.911324 0.912537 0.91367 0.914932 0.915736 0.916594 0.917746 0.918673 0.919483 0.920865 0.92258 0.923361 0.924449 0.925696 0.926694 0.927768 0.928568 0.929305 0.930515 0.931182 0.931885 0.933015 0.933757 0.934639 0.935338 0.936711 0.937519 0.938413 0.939568 0.939638 0.940866 0.941556 0.94216 0.942835 0.943598 0.944546 0.945216 0.946006 0.946395 0.947026 0.948119 0.948654 0.949367 0.950008 0.950369 0.951454 0.951997 0.952809 0.953552 0.954163 0.954846 0.9554 0.956007 0.956563 0.957148 0.957733 0.958387 0.95892 0.959221 0.959597 0.959914 0.960313 0.960905 0.961212 0.961743 0.961962 0.962231 0.962641 0.962958 0.963311 0.963425 0.964202 0.964831 0.965472 0.965797 0.966194 0.966937 0.967945 0.968425 0.968988 0.969599 0.970034 0.97044 0.971568 0.971522 0.971969 0.972021 0.972617 0.972733 0.9728 0.973042 0.97352 0.973812 0.974191 0.97436 0.974386 0.974408 0.974566 0.975015 0.975462 0.975724 0.975678 0.976531 0.97692 0.977105 0.977096 0.977569 0.97748 0.978904 0.978912 0.979332 0.978664 0.978463 0.979195 0.979237 0.979122 0.978835 0.979278 0.979343 0.979547 0.979951 0.979523 0.978963 0.978936 0.97921 0.979428 0.978716 0.977944 0.976604 0.976394 0.977654 0.976935 0.977397 ];
TPR_DRFI = [1 0.999748 0.999571 0.998844 0.998374 0.998014 0.997693 0.997213 0.996934 0.996705 0.996534 0.996345 0.9961 0.995812 0.995522 0.995254 0.994904 0.994626 0.994348 0.994075 0.993819 0.993464 0.993197 0.992797 0.992455 0.992146 0.991749 0.991398 0.991077 0.990647 0.990219 0.989764 0.989421 0.988985 0.988592 0.988087 0.987721 0.987151 0.986664 0.98632 0.985862 0.98513 0.984547 0.984149 0.983626 0.983136 0.98267 0.982097 0.981603 0.980938 0.980413 0.979894 0.979251 0.978772 0.977939 0.977355 0.976845 0.976127 0.975494 0.975001 0.974502 0.973749 0.9724 0.971881 0.971123 0.970107 0.969456 0.968467 0.967752 0.967101 0.966341 0.965661 0.964996 0.964015 0.963248 0.962564 0.961791 0.961143 0.960308 0.959182 0.958084 0.957397 0.956747 0.956004 0.955126 0.954106 0.953299 0.95249 0.951587 0.950744 0.949787 0.949028 0.948194 0.947438 0.946671 0.94531 0.94435 0.943078 0.941845 0.940615 0.939517 0.938456 0.937573 0.936495 0.935024 0.933802 0.932583 0.93127 0.929745 0.928191 0.926982 0.92566 0.924339 0.923031 0.92159 0.920475 0.919145 0.917407 0.91559 0.914403 0.913106 0.910995 0.909386 0.907966 0.906567 0.90546 0.903922 0.902125 0.899947 0.898277 0.896164 0.893025 0.891491 0.890231 0.888812 0.887078 0.885593 0.883674 0.882052 0.880596 0.878565 0.877037 0.875296 0.872861 0.87104 0.869548 0.867947 0.866114 0.863637 0.86135 0.859893 0.858116 0.855277 0.853675 0.851207 0.848546 0.846813 0.845246 0.843199 0.841592 0.839251 0.836905 0.834877 0.832222 0.830102 0.82786 0.824455 0.822007 0.819261 0.816051 0.81359 0.810879 0.808768 0.805794 0.802598 0.799604 0.797609 0.794868 0.792008 0.789271 0.786309 0.782788 0.779499 0.776323 0.772658 0.769303 0.766116 0.762721 0.758522 0.755137 0.751526 0.748025 0.744546 0.740456 0.736216 0.731274 0.7268 0.721938 0.718342 0.713567 0.708828 0.703958 0.700299 0.695019 0.688838 0.684487 0.679401 0.675409 0.670561 0.665842 0.660661 0.654816 0.648807 0.643213 0.63742 0.631456 0.625529 0.619532 0.611543 0.605143 0.597641 0.590166 0.582584 0.574119 0.565897 0.557904 0.548272 0.540124 0.529989 0.520355 0.510182 0.498918 0.488372 0.477501 0.466138 0.453626 0.442111 0.430372 0.41717 0.401996 0.385631 0.369411 0.351706 0.334753 0.317279 0.297794 0.277839 0.254285 0.232345 0.212476 0.187373 0.163818 0.137386 0.109627 0.0833711 0.0517235 ];
FPR_DRFI = [1 0.788741 0.672084 0.594744 0.536511 0.491834 0.452549 0.41621 0.388757 0.364426 0.343563 0.322805 0.305516 0.290616 0.27593 0.2627 0.25088 0.239997 0.230014 0.220739 0.211848 0.201864 0.19419 0.187302 0.180809 0.174892 0.168792 0.162749 0.157674 0.152794 0.148175 0.143857 0.139454 0.135429 0.131451 0.127603 0.124315 0.120729 0.117811 0.115193 0.111993 0.10933 0.105765 0.103353 0.101005 0.0988271 0.0969263 0.094442 0.0920326 0.0895781 0.0875196 0.0854997 0.0836598 0.0817408 0.0797943 0.0773887 0.0757478 0.0742175 0.0724726 0.0709026 0.0695792 0.0683052 0.0665257 0.0652374 0.0639185 0.0625816 0.0614218 0.0601034 0.0584113 0.057066 0.0558741 0.0546305 0.0535743 0.0523757 0.0513426 0.0503526 0.0494413 0.048596 0.0476339 0.0466656 0.045793 0.0449684 0.0441839 0.0433401 0.0425312 0.0416125 0.0405793 0.0398971 0.0391525 0.0384132 0.0376973 0.0370791 0.0364022 0.0356134 0.0350561 0.0344061 0.0337555 0.0332133 0.0325057 0.0320044 0.0314942 0.0309387 0.0303843 0.0299124 0.0294621 0.0289599 0.0284292 0.0277354 0.0273605 0.0268522 0.0264618 0.0259759 0.0254856 0.0250904 0.0246247 0.0241866 0.0237921 0.0234584 0.023128 0.0227542 0.0224371 0.0220063 0.0215197 0.0211664 0.0207865 0.0204494 0.0200299 0.0197952 0.0194227 0.019107 0.018794 0.0184668 0.0180328 0.0175107 0.0172621 0.0168873 0.016527 0.0162188 0.0158656 0.0155989 0.0153328 0.0149805 0.0147608 0.0145086 0.0141847 0.0139857 0.0136894 0.0134728 0.0131688 0.01293 0.0126696 0.0123702 0.0121844 0.011892 0.0116693 0.0114653 0.0112735 0.0110619 0.0108128 0.0106319 0.0103911 0.010237 0.0100173 0.0097927 0.00960847 0.00938803 0.00919509 0.00906583 0.00881343 0.00863376 0.00842359 0.00825982 0.00810053 0.00796667 0.0078157 0.00768553 0.00756423 0.00741196 0.00724533 0.00709968 0.00697271 0.00684468 0.0067483 0.00662366 0.0064852 0.00629245 0.00619415 0.00602993 0.00590487 0.00572312 0.00552696 0.00543968 0.00526234 0.00516954 0.00501348 0.00489679 0.00464142 0.00453377 0.00444544 0.00425201 0.00411193 0.00399777 0.00387634 0.00370845 0.00361889 0.00353306 0.00336414 0.00328027 0.00319703 0.00312717 0.00305109 0.00297649 0.00291843 0.00284846 0.00275146 0.00268468 0.00260105 0.0025085 0.00245682 0.0023974 0.00233974 0.00218002 0.00211479 0.00204946 0.00198566 0.00186937 0.00180263 0.0017269 0.00166476 0.00153435 0.00146659 0.00125236 0.00120444 0.0011374 0.00107995 0.00102993 0.000984889 0.000927306 0.0008826 0.00085095 0.00072629 0.000694961 0.000655526 0.000583527 0.000540632 0.000501295 0.000464008 0.00037124 0.000339257 0.00024876 0.000210881 0.000169586 0.00013874 9.09344e-05 6.49955e-05 4.31108e-05 ];
plot(Recall_DRFI, Precision_DRFI, 'b--', 'linewidth', 2);
Recall_DSR = [1 0.99452 0.990386 0.987575 0.984877 0.982611 0.980596 0.978707 0.976839 0.974979 0.973144 0.971223 0.969279 0.967425 0.965607 0.963693 0.961826 0.959984 0.958182 0.956367 0.954625 0.952846 0.95111 0.949318 0.947475 0.945638 0.943821 0.942044 0.940263 0.938404 0.936532 0.934598 0.932728 0.930942 0.929155 0.927335 0.925565 0.923762 0.921965 0.920252 0.918576 0.916884 0.915162 0.913388 0.911612 0.909932 0.908183 0.906472 0.904788 0.902996 0.901172 0.899365 0.897622 0.895892 0.894241 0.892605 0.890936 0.889236 0.887557 0.885877 0.884154 0.882423 0.880666 0.878922 0.877161 0.875334 0.873464 0.871602 0.86983 0.868024 0.866181 0.864387 0.862603 0.860814 0.859052 0.857271 0.855574 0.853874 0.852141 0.85036 0.848657 0.846932 0.845229 0.843507 0.841763 0.839965 0.838207 0.836477 0.834719 0.83295 0.831131 0.829325 0.827545 0.825781 0.82403 0.822271 0.820457 0.818641 0.816793 0.814971 0.813202 0.811325 0.80946 0.80762 0.80578 0.80391 0.802039 0.800176 0.798364 0.79655 0.794652 0.792702 0.790749 0.788823 0.786933 0.785066 0.78325 0.781372 0.779473 0.777561 0.775655 0.773742 0.771861 0.769977 0.768044 0.766057 0.763999 0.761984 0.760006 0.758103 0.756227 0.754278 0.752283 0.750279 0.748276 0.746195 0.744177 0.742191 0.740252 0.738312 0.736231 0.734042 0.731891 0.729698 0.727536 0.725408 0.723386 0.7213 0.719225 0.717092 0.714977 0.712862 0.710728 0.708533 0.706362 0.704223 0.702094 0.699956 0.697719 0.695447 0.693135 0.690824 0.688565 0.686283 0.684027 0.681808 0.679589 0.677339 0.67505 0.672728 0.670463 0.668118 0.665816 0.663468 0.661097 0.658759 0.656399 0.653944 0.651439 0.648982 0.646603 0.644181 0.641703 0.639209 0.636726 0.63426 0.63176 0.629176 0.626536 0.623894 0.621245 0.618588 0.616005 0.613376 0.610609 0.607825 0.605095 0.602305 0.59946 0.596552 0.593583 0.590622 0.587682 0.584662 0.581555 0.578432 0.575404 0.572282 0.569101 0.565845 0.562533 0.559166 0.555843 0.552536 0.549139 0.545686 0.542241 0.538722 0.535133 0.531549 0.527762 0.52388 0.519914 0.515795 0.511654 0.507528 0.503214 0.498706 0.494215 0.489389 0.484408 0.479238 0.473887 0.46838 0.462588 0.45675 0.45059 0.444194 0.437472 0.430428 0.42268 0.414487 0.405796 0.396676 0.386998 0.376513 0.365449 0.353206 0.339046 0.323434 0.306433 0.287356 0.264534 0.23602 0.196262 0.128714 ];
Precision_DSR = [0.198478 0.468577 0.54499 0.581724 0.607242 0.626133 0.64253 0.656156 0.668028 0.678415 0.687592 0.695853 0.703097 0.709824 0.716267 0.722199 0.727776 0.732961 0.737962 0.742758 0.747237 0.751549 0.755807 0.75975 0.763643 0.767548 0.771147 0.774579 0.778062 0.78135 0.784441 0.787339 0.790237 0.793045 0.795756 0.798352 0.800833 0.803176 0.805572 0.808021 0.810529 0.812863 0.8151 0.817378 0.819605 0.821858 0.824012 0.826028 0.828023 0.83006 0.832115 0.834063 0.836007 0.838001 0.839947 0.841791 0.843651 0.845394 0.847125 0.848926 0.850706 0.852511 0.854187 0.855888 0.857533 0.859168 0.860843 0.86254 0.864181 0.865782 0.867358 0.868863 0.870372 0.871843 0.87328 0.874612 0.875979 0.87734 0.878708 0.88013 0.881474 0.882777 0.884083 0.885387 0.886581 0.887745 0.88892 0.890118 0.891317 0.892547 0.893723 0.894881 0.896014 0.897194 0.89837 0.899572 0.900749 0.901912 0.903049 0.904138 0.90514 0.906161 0.907197 0.908248 0.909329 0.910363 0.911376 0.912421 0.913485 0.914524 0.915519 0.916458 0.917386 0.918316 0.919213 0.920113 0.921047 0.921906 0.922834 0.92378 0.924745 0.925759 0.926666 0.927552 0.928368 0.929123 0.929902 0.930762 0.931616 0.932408 0.93313 0.933754 0.934459 0.935188 0.935814 0.93643 0.936982 0.93752 0.937938 0.938329 0.938665 0.939035 0.939397 0.939825 0.940289 0.94077 0.941269 0.941727 0.942125 0.942477 0.942869 0.943275 0.943676 0.944111 0.944494 0.94498 0.945361 0.945755 0.946151 0.946549 0.946938 0.947257 0.947573 0.947881 0.948235 0.94856 0.948863 0.949184 0.949558 0.949933 0.950254 0.950549 0.950847 0.951197 0.951563 0.951903 0.952267 0.95258 0.952886 0.953188 0.95349 0.953845 0.954328 0.954667 0.954938 0.955243 0.955577 0.955876 0.956186 0.95649 0.95675 0.957002 0.957274 0.957637 0.958019 0.958274 0.958488 0.958736 0.959045 0.959361 0.959604 0.959809 0.960046 0.960279 0.960447 0.960567 0.960787 0.960981 0.961133 0.961286 0.961447 0.961596 0.961863 0.962059 0.962197 0.962412 0.962706 0.963026 0.963314 0.963511 0.963637 0.963834 0.964024 0.964198 0.964484 0.964733 0.964879 0.96494 0.96512 0.965296 0.965372 0.965365 0.965364 0.965396 0.965492 0.965494 0.965355 0.965351 0.965344 0.965541 0.965635 0.965797 0.966067 0.966178 0.967115 0.966273 0.966527 0.967049 0.968303 0.968249 0.968188 0.967898 0.967933 0.967875 0.967756 0.967064 ];
TPR_DSR = [1 0.99452 0.990386 0.987575 0.984877 0.982611 0.980596 0.978707 0.976839 0.974979 0.973144 0.971223 0.969279 0.967425 0.965607 0.963693 0.961826 0.959984 0.958182 0.956367 0.954625 0.952846 0.95111 0.949318 0.947475 0.945638 0.943821 0.942044 0.940263 0.938404 0.936532 0.934598 0.932728 0.930942 0.929155 0.927335 0.925565 0.923762 0.921965 0.920252 0.918576 0.916884 0.915162 0.913388 0.911612 0.909932 0.908183 0.906472 0.904788 0.902996 0.901172 0.899365 0.897622 0.895892 0.894241 0.892605 0.890936 0.889236 0.887557 0.885877 0.884154 0.882423 0.880666 0.878922 0.877161 0.875334 0.873464 0.871602 0.86983 0.868024 0.866181 0.864387 0.862603 0.860814 0.859052 0.857271 0.855574 0.853874 0.852141 0.85036 0.848657 0.846932 0.845229 0.843507 0.841763 0.839965 0.838207 0.836477 0.834719 0.83295 0.831131 0.829325 0.827545 0.825781 0.82403 0.822271 0.820457 0.818641 0.816793 0.814971 0.813202 0.811325 0.80946 0.80762 0.80578 0.80391 0.802039 0.800176 0.798364 0.79655 0.794652 0.792702 0.790749 0.788823 0.786933 0.785066 0.78325 0.781372 0.779473 0.777561 0.775655 0.773742 0.771861 0.769977 0.768044 0.766057 0.763999 0.761984 0.760006 0.758103 0.756227 0.754278 0.752283 0.750279 0.748276 0.746195 0.744177 0.742191 0.740252 0.738312 0.736231 0.734042 0.731891 0.729698 0.727536 0.725408 0.723386 0.7213 0.719225 0.717092 0.714977 0.712862 0.710728 0.708533 0.706362 0.704223 0.702094 0.699956 0.697719 0.695447 0.693135 0.690824 0.688565 0.686283 0.684027 0.681808 0.679589 0.677339 0.67505 0.672728 0.670463 0.668118 0.665816 0.663468 0.661097 0.658759 0.656399 0.653944 0.651439 0.648982 0.646603 0.644181 0.641703 0.639209 0.636726 0.63426 0.63176 0.629176 0.626536 0.623894 0.621245 0.618588 0.616005 0.613376 0.610609 0.607825 0.605095 0.602305 0.59946 0.596552 0.593583 0.590622 0.587682 0.584662 0.581555 0.578432 0.575404 0.572282 0.569101 0.565845 0.562533 0.559166 0.555843 0.552536 0.549139 0.545686 0.542241 0.538722 0.535133 0.531549 0.527762 0.52388 0.519914 0.515795 0.511654 0.507528 0.503214 0.498706 0.494215 0.489389 0.484408 0.479238 0.473887 0.46838 0.462588 0.45675 0.45059 0.444194 0.437472 0.430428 0.42268 0.414487 0.405796 0.396676 0.386998 0.376513 0.365449 0.353206 0.339046 0.323434 0.306433 0.287356 0.264534 0.23602 0.196262 0.128714 ];
FPR_DSR = [1 0.36245 0.258621 0.217288 0.191538 0.173865 0.159624 0.148418 0.139089 0.131233 0.124514 0.11847 0.113234 0.10854 0.104279 0.10044 0.0969005 0.0937037 0.0907079 0.0878821 0.0852932 0.0828536 0.0805165 0.0783447 0.076245 0.0741785 0.0722785 0.0705306 0.0687856 0.0671428 0.0656229 0.0642069 0.062822 0.0614976 0.0602162 0.0589972 0.0578511 0.0567542 0.0556383 0.0545141 0.0534054 0.0523832 0.051389 0.0504134 0.049473 0.0485358 0.0476386 0.0467925 0.0459487 0.0450944 0.0442569 0.0434593 0.042682 0.0419131 0.0411764 0.0404775 0.0397903 0.0391394 0.0384993 0.0378557 0.0372155 0.0365882 0.0359821 0.0353742 0.0347853 0.0342204 0.0336445 0.0330699 0.0325171 0.0319861 0.0314742 0.0309778 0.0304848 0.0300124 0.0295459 0.0290954 0.028643 0.0281992 0.0277595 0.0273137 0.0268944 0.0264839 0.026076 0.0256779 0.0252963 0.0249202 0.0245456 0.024177 0.0238096 0.0234332 0.0230589 0.0226897 0.0223307 0.02197 0.0216069 0.0212458 0.0208953 0.0205491 0.0202089 0.0198767 0.0195616 0.0192506 0.0189443 0.0186346 0.0183216 0.0180141 0.0177212 0.0174252 0.0171347 0.0168469 0.0165734 0.0163041 0.0160358 0.0157724 0.0155153 0.0152579 0.0150056 0.0147713 0.0145286 0.0142888 0.0140576 0.0138218 0.0135902 0.013359 0.0131341 0.0129213 0.0127089 0.0124921 0.0122822 0.0120832 0.0119037 0.0117312 0.0115538 0.0113807 0.0112121 0.0110491 0.0108968 0.0107431 0.0105985 0.0104583 0.0103265 0.0101923 0.0100576 0.00992021 0.00978607 0.00965326 0.00951977 0.00939013 0.00926318 0.00914198 0.0090223 0.00890297 0.00878322 0.00866299 0.00854473 0.00842192 0.00830384 0.00818597 0.0080669 0.00794829 0.00783032 0.00772114 0.00761025 0.00750163 0.00739506 0.00729648 0.00720153 0.00710388 0.00700163 0.0069019 0.00680891 0.00672037 0.00663171 0.00653968 0.00644768 0.00635972 0.00627064 0.00618603 0.00610373 0.00601751 0.00593239 0.00584772 0.00576516 0.00567964 0.00559681 0.00551681 0.00543761 0.00535722 0.0052765 0.00519377 0.00510931 0.00502859 0.00495116 0.00487531 0.00479202 0.00471192 0.00463535 0.00455418 0.00447192 0.00439751 0.00432963 0.00425888 0.00418931 0.00412719 0.00406118 0.0039963 0.00393008 0.00385992 0.00379444 0.00373138 0.00366556 0.00359597 0.00351925 0.00344687 0.00338285 0.00331616 0.00324461 0.00317054 0.00310238 0.00304029 0.00297746 0.00291235 0.00284328 0.00277363 0.00270226 0.00263556 0.00257496 0.00250932 0.00243742 0.00236688 0.00230095 0.00224022 0.00217222 0.0021034 0.00203554 0.00196813 0.00189942 0.00182713 0.00175619 0.00167658 0.00159757 0.00151667 0.00143689 0.00135622 0.00128489 0.00122324 0.00115493 0.00108459 0.00101044 0.000943564 0.000862878 0.000775123 0.000677891 0.0005512 0.000383815 0.000160411 ];
plot(Recall_DSR, Precision_DSR, 'm', 'linewidth', 2);
Recall_GMR = [1 0.993114 0.985746 0.979124 0.974198 0.969887 0.966783 0.964298 0.96074 0.958432 0.956508 0.954514 0.952108 0.950023 0.948017 0.946016 0.944098 0.942537 0.940665 0.939294 0.937933 0.936551 0.935077 0.933329 0.931794 0.930002 0.92801 0.926225 0.92442 0.922798 0.921304 0.920016 0.918598 0.916956 0.915501 0.914217 0.912781 0.911735 0.910778 0.909753 0.908493 0.907127 0.905892 0.904632 0.903194 0.902222 0.901406 0.900096 0.898662 0.897136 0.896215 0.894927 0.893645 0.892621 0.891492 0.890443 0.889307 0.887865 0.886617 0.88567 0.884448 0.883546 0.882571 0.881097 0.880007 0.878941 0.8773 0.876051 0.875034 0.873828 0.872783 0.871406 0.870206 0.869229 0.868319 0.867358 0.866475 0.865504 0.864576 0.8635 0.862443 0.861547 0.860753 0.859823 0.85844 0.856981 0.855691 0.854601 0.853205 0.851348 0.850241 0.84938 0.848564 0.847633 0.846513 0.845642 0.844607 0.843639 0.842697 0.841655 0.840508 0.839637 0.838201 0.837198 0.835848 0.83422 0.832608 0.831499 0.830261 0.828739 0.827713 0.826627 0.8251 0.823533 0.82232 0.820677 0.819185 0.817927 0.816949 0.815557 0.813871 0.812231 0.810794 0.808741 0.806854 0.805298 0.803447 0.80154 0.800363 0.798999 0.797718 0.795778 0.794223 0.792615 0.790896 0.789234 0.78769 0.785594 0.783689 0.78206 0.780335 0.778622 0.776908 0.775194 0.773457 0.771626 0.770049 0.768344 0.766654 0.765161 0.76351 0.762003 0.759826 0.757692 0.755705 0.753104 0.75074 0.748024 0.745406 0.743057 0.740543 0.738469 0.736299 0.734382 0.732486 0.730939 0.728685 0.726373 0.724276 0.722056 0.720041 0.717769 0.715309 0.713154 0.710795 0.708512 0.706534 0.704279 0.701889 0.699959 0.697928 0.695425 0.693576 0.69123 0.688807 0.686549 0.683538 0.680904 0.678757 0.676278 0.673901 0.67121 0.668827 0.666475 0.663549 0.659997 0.656484 0.653876 0.650149 0.647226 0.643709 0.640409 0.636992 0.633085 0.629633 0.626246 0.622431 0.618334 0.613906 0.610214 0.607 0.60301 0.598651 0.594673 0.589562 0.584663 0.579707 0.575313 0.570775 0.565799 0.560984 0.556936 0.551715 0.545627 0.539836 0.534956 0.529467 0.522575 0.515491 0.509829 0.502486 0.495854 0.489291 0.481719 0.473919 0.466532 0.457561 0.448628 0.438989 0.429139 0.419501 0.408983 0.397788 0.385622 0.37124 0.356423 0.339358 0.324332 0.306102 0.28409 0.260463 0.235365 0.204063 0.167619 0.122339 0.0647719 ];
Precision_GMR = [0.198478 0.350398 0.47144 0.541062 0.58469 0.618669 0.644733 0.664221 0.681496 0.69638 0.708707 0.719031 0.729261 0.7382 0.747143 0.754172 0.76187 0.769151 0.776008 0.783233 0.790053 0.795702 0.801547 0.80605 0.810247 0.814366 0.818185 0.822355 0.825745 0.82987 0.833485 0.837008 0.84029 0.843283 0.846094 0.848719 0.851642 0.85416 0.857142 0.85928 0.861268 0.863337 0.865364 0.8672 0.86969 0.871493 0.873316 0.875009 0.876542 0.878485 0.880438 0.882246 0.883776 0.886238 0.888145 0.890089 0.891681 0.893049 0.894299 0.895394 0.896638 0.897444 0.898843 0.899626 0.900441 0.901333 0.902695 0.903466 0.904478 0.905664 0.906688 0.907725 0.908756 0.909525 0.910556 0.911288 0.912164 0.913188 0.913915 0.914432 0.915281 0.916248 0.916991 0.917707 0.91862 0.919325 0.919962 0.920554 0.921283 0.922 0.922454 0.922973 0.923578 0.924527 0.925181 0.925968 0.926849 0.928011 0.928765 0.92922 0.929655 0.930238 0.930772 0.931363 0.932019 0.932244 0.932869 0.93349 0.933981 0.934742 0.935772 0.936318 0.936757 0.937395 0.938157 0.938804 0.939446 0.94038 0.941318 0.941847 0.942348 0.942783 0.943353 0.943817 0.944501 0.94496 0.945362 0.945581 0.94569 0.945999 0.946579 0.947022 0.947567 0.947822 0.948424 0.948679 0.949283 0.949785 0.950178 0.950572 0.950981 0.95117 0.951584 0.951996 0.952345 0.952891 0.953289 0.953717 0.95406 0.954425 0.95495 0.955213 0.955486 0.955695 0.955765 0.955943 0.956042 0.955782 0.956101 0.956401 0.956711 0.957304 0.957292 0.956984 0.957473 0.95781 0.957997 0.958248 0.958688 0.959113 0.959468 0.960006 0.96024 0.960659 0.961025 0.961172 0.961254 0.961548 0.961631 0.961787 0.961933 0.962029 0.962281 0.962399 0.962619 0.962814 0.963067 0.963286 0.96356 0.963848 0.964112 0.964258 0.964489 0.964683 0.965124 0.965322 0.96557 0.965884 0.966164 0.966444 0.966542 0.966557 0.966637 0.966779 0.966947 0.967128 0.967092 0.967079 0.967246 0.967303 0.967573 0.967872 0.967578 0.967671 0.967819 0.967995 0.968143 0.968232 0.968503 0.968567 0.968734 0.968816 0.968849 0.968966 0.968959 0.969107 0.969255 0.969547 0.969848 0.970151 0.970363 0.970349 0.970194 0.97004 0.970279 0.970403 0.970335 0.970613 0.970639 0.970572 0.970517 0.970326 0.970408 0.970574 0.970291 0.969969 0.968555 0.968369 0.968307 0.967426 0.967941 0.968509 0.968419 0.968972 0.968778 0.968755 ];
TPR_GMR = [1 0.993114 0.985746 0.979124 0.974198 0.969887 0.966783 0.964298 0.96074 0.958432 0.956508 0.954514 0.952108 0.950023 0.948017 0.946016 0.944098 0.942537 0.940665 0.939294 0.937933 0.936551 0.935077 0.933329 0.931794 0.930002 0.92801 0.926225 0.92442 0.922798 0.921304 0.920016 0.918598 0.916956 0.915501 0.914217 0.912781 0.911735 0.910778 0.909753 0.908493 0.907127 0.905892 0.904632 0.903194 0.902222 0.901406 0.900096 0.898662 0.897136 0.896215 0.894927 0.893645 0.892621 0.891492 0.890443 0.889307 0.887865 0.886617 0.88567 0.884448 0.883546 0.882571 0.881097 0.880007 0.878941 0.8773 0.876051 0.875034 0.873828 0.872783 0.871406 0.870206 0.869229 0.868319 0.867358 0.866475 0.865504 0.864576 0.8635 0.862443 0.861547 0.860753 0.859823 0.85844 0.856981 0.855691 0.854601 0.853205 0.851348 0.850241 0.84938 0.848564 0.847633 0.846513 0.845642 0.844607 0.843639 0.842697 0.841655 0.840508 0.839637 0.838201 0.837198 0.835848 0.83422 0.832608 0.831499 0.830261 0.828739 0.827713 0.826627 0.8251 0.823533 0.82232 0.820677 0.819185 0.817927 0.816949 0.815557 0.813871 0.812231 0.810794 0.808741 0.806854 0.805298 0.803447 0.80154 0.800363 0.798999 0.797718 0.795778 0.794223 0.792615 0.790896 0.789234 0.78769 0.785594 0.783689 0.78206 0.780335 0.778622 0.776908 0.775194 0.773457 0.771626 0.770049 0.768344 0.766654 0.765161 0.76351 0.762003 0.759826 0.757692 0.755705 0.753104 0.75074 0.748024 0.745406 0.743057 0.740543 0.738469 0.736299 0.734382 0.732486 0.730939 0.728685 0.726373 0.724276 0.722056 0.720041 0.717769 0.715309 0.713154 0.710795 0.708512 0.706534 0.704279 0.701889 0.699959 0.697928 0.695425 0.693576 0.69123 0.688807 0.686549 0.683538 0.680904 0.678757 0.676278 0.673901 0.67121 0.668827 0.666475 0.663549 0.659997 0.656484 0.653876 0.650149 0.647226 0.643709 0.640409 0.636992 0.633085 0.629633 0.626246 0.622431 0.618334 0.613906 0.610214 0.607 0.60301 0.598651 0.594673 0.589562 0.584663 0.579707 0.575313 0.570775 0.565799 0.560984 0.556936 0.551715 0.545627 0.539836 0.534956 0.529467 0.522575 0.515491 0.509829 0.502486 0.495854 0.489291 0.481719 0.473919 0.466532 0.457561 0.448628 0.438989 0.429139 0.419501 0.408983 0.397788 0.385622 0.37124 0.356423 0.339358 0.324332 0.306102 0.28409 0.260463 0.235365 0.204063 0.167619 0.122339 0.0647719 ];
FPR_GMR = [1 0.571498 0.395299 0.314293 0.270085 0.239772 0.216912 0.199816 0.184248 0.172163 0.162277 0.153761 0.145178 0.13785 0.130525 0.124471 0.118303 0.113001 0.108214 0.10299 0.0988835 0.0952343 0.0915063 0.0884637 0.0855013 0.0827518 0.0799693 0.0772326 0.0749307 0.0724687 0.0702625 0.0682473 0.0662664 0.0642335 0.0623373 0.060735 0.0589649 0.0575907 0.0560853 0.054819 0.0535648 0.0523248 0.0512167 0.0502187 0.0490643 0.0481215 0.0471473 0.0460125 0.0449827 0.0438691 0.0428041 0.0419241 0.0409925 0.0400324 0.0390741 0.0381346 0.0373104 0.0364913 0.0357398 0.0351257 0.0345398 0.0340868 0.0335757 0.0331756 0.0327432 0.0322597 0.0317317 0.0312793 0.0308049 0.0302952 0.0298159 0.0293215 0.0288041 0.028364 0.0278358 0.0274376 0.0270217 0.0265528 0.0262007 0.0259407 0.0255703 0.0251828 0.0249064 0.0246441 0.0243321 0.0239687 0.0236425 0.0233077 0.0228598 0.0224459 0.022205 0.0218787 0.0214853 0.0211697 0.0208314 0.0205163 0.0201374 0.0198492 0.0195611 0.0192927 0.0191063 0.0188815 0.0186409 0.0183894 0.018141 0.018029 0.0178144 0.0174867 0.0170137 0.016616 0.0162454 0.0159904 0.0157933 0.0155036 0.0152433 0.0149457 0.0146887 0.0144079 0.0140927 0.0137585 0.013532 0.0133592 0.01322 0.0130162 0.0128145 0.0126941 0.0124872 0.0122191 0.0120667 0.011893 0.0116706 0.0114821 0.0113037 0.0111609 0.0109872 0.0108704 0.0106599 0.0105269 0.0103948 0.0102631 0.0101669 0.0100375 0.00987149 0.00971759 0.00958915 0.00945086 0.00930772 0.00914809 0.00901568 0.00886889 0.00875796 0.00863691 0.00850549 0.0083957 0.00829304 0.00818566 0.00806354 0.00794656 0.00780513 0.00765768 0.00755338 0.00740587 0.00733087 0.00723283 0.00712102 0.00701296 0.00690879 0.00682276 0.00669331 0.00659327 0.00650153 0.00635448 0.00624131 0.00613369 0.00602623 0.00594307 0.00590678 0.00583362 0.00578125 0.00570672 0.00565193 0.00558639 0.00550194 0.00543939 0.00536175 0.00529937 0.00521686 0.00516971 0.00504487 0.00492129 0.00483849 0.0047595 0.00466774 0.00458484 0.0044991 0.00441443 0.00434987 0.00426737 0.00418657 0.00410871 0.00403944 0.00397414 0.00390789 0.003844 0.00378343 0.00371057 0.00364313 0.00358045 0.00352723 0.00347723 0.00341003 0.00330834 0.00322876 0.00317502 0.00312436 0.00308143 0.00303771 0.00300496 0.00294018 0.00289569 0.00285209 0.00281316 0.00276845 0.00271737 0.00266447 0.00260354 0.00254941 0.00250247 0.00244392 0.00236527 0.00230689 0.0022653 0.00223963 0.00219428 0.00214209 0.0020896 0.00203613 0.0019604 0.00190547 0.00183188 0.00175691 0.00170609 0.00162253 0.00152693 0.00147816 0.00139065 0.00131682 0.00125586 0.0011635 0.00106757 0.00095632 0.000846357 0.000721697 0.000595946 0.000424873 0.000269638 ];
plot(Recall_GMR, Precision_GMR, 'c', 'linewidth', 2);
Recall_HDCT = [1 0.996604 0.995063 0.993777 0.993011 0.992232 0.991503 0.990825 0.990097 0.989561 0.98887 0.988189 0.987628 0.987126 0.986516 0.985966 0.985282 0.984684 0.984108 0.983366 0.982729 0.982085 0.981572 0.980809 0.980122 0.9794 0.97886 0.978212 0.977518 0.976741 0.976017 0.975452 0.974635 0.973945 0.973133 0.972309 0.971358 0.970599 0.96992 0.968964 0.968235 0.96735 0.966471 0.965589 0.96465 0.963808 0.962992 0.962083 0.961308 0.960499 0.959638 0.958691 0.957872 0.956966 0.955839 0.954741 0.953871 0.952561 0.951579 0.950657 0.949601 0.948633 0.947632 0.946714 0.94573 0.944738 0.943968 0.942888 0.942036 0.941101 0.94011 0.939117 0.938001 0.936916 0.935867 0.935072 0.934094 0.93304 0.932246 0.931266 0.930302 0.929203 0.928324 0.927237 0.926313 0.925414 0.924246 0.923337 0.922421 0.921342 0.920349 0.919202 0.918342 0.917285 0.916265 0.91541 0.914516 0.913505 0.912736 0.911848 0.910864 0.909787 0.908676 0.907604 0.906455 0.905464 0.904468 0.903476 0.902587 0.901585 0.90053 0.899555 0.898589 0.897413 0.896434 0.895197 0.893964 0.892783 0.891343 0.890018 0.888774 0.887821 0.886698 0.885383 0.884144 0.882722 0.881491 0.880155 0.878743 0.877674 0.876405 0.875115 0.873666 0.872157 0.87078 0.869519 0.868073 0.866381 0.865019 0.863765 0.86249 0.861139 0.859825 0.858246 0.857008 0.855277 0.853868 0.852323 0.850725 0.849126 0.847543 0.845914 0.844263 0.84243 0.840829 0.839094 0.837433 0.835792 0.834339 0.832569 0.830696 0.829024 0.827487 0.825694 0.823896 0.822076 0.820077 0.81792 0.815913 0.814077 0.812301 0.81013 0.808244 0.80623 0.8043 0.802438 0.800393 0.798283 0.795857 0.79367 0.791304 0.788848 0.786494 0.784159 0.781825 0.779411 0.776907 0.774302 0.771802 0.769286 0.766159 0.763218 0.760239 0.757471 0.754312 0.751404 0.748072 0.744918 0.741672 0.738261 0.735128 0.731796 0.728142 0.724312 0.720516 0.716215 0.711888 0.707625 0.703448 0.698866 0.693976 0.689415 0.684804 0.680113 0.674832 0.668999 0.662844 0.657001 0.650645 0.644255 0.636992 0.630366 0.622084 0.613957 0.605317 0.596356 0.58695 0.57733 0.566696 0.55451 0.541975 0.529799 0.515887 0.501929 0.486132 0.468768 0.450842 0.431849 0.413421 0.392581 0.370122 0.346933 0.321643 0.295982 0.268622 0.24116 0.213792 0.185516 0.156473 0.129535 0.102809 0.0781573 0.0556577 0.0372753 0.0238814 0.0139296 ];
Precision_HDCT = [0.198478 0.208923 0.220856 0.231615 0.242226 0.252365 0.262271 0.272053 0.281478 0.290797 0.30013 0.309166 0.318071 0.326813 0.335412 0.344089 0.352451 0.360686 0.368861 0.376868 0.384987 0.393053 0.40134 0.409246 0.417178 0.425232 0.433049 0.440797 0.448734 0.45633 0.464084 0.471811 0.479628 0.487335 0.495437 0.503153 0.511171 0.518867 0.526543 0.533997 0.541386 0.54868 0.555978 0.563086 0.570136 0.576964 0.583726 0.590796 0.597888 0.604861 0.611877 0.618977 0.626486 0.63395 0.641348 0.64842 0.655418 0.662726 0.670142 0.677345 0.6843 0.69146 0.69794 0.70429 0.710784 0.716844 0.722905 0.728616 0.734262 0.739603 0.744511 0.749464 0.754517 0.75881 0.762902 0.767351 0.77126 0.774929 0.778605 0.781769 0.785601 0.789145 0.792438 0.795299 0.798298 0.801279 0.804194 0.80679 0.809344 0.812015 0.81451 0.816858 0.819028 0.821302 0.823398 0.82548 0.827181 0.829153 0.831028 0.832903 0.834995 0.836671 0.838191 0.84009 0.841646 0.843022 0.844408 0.846022 0.847718 0.849083 0.85064 0.852186 0.853981 0.855376 0.856762 0.858061 0.859181 0.860536 0.861521 0.862588 0.863649 0.865062 0.866227 0.8674 0.86834 0.869371 0.870447 0.871513 0.872712 0.873749 0.874703 0.875851 0.876892 0.877964 0.879093 0.880035 0.880837 0.88181 0.882775 0.883684 0.884639 0.885558 0.88663 0.887572 0.888419 0.889451 0.890332 0.891104 0.89188 0.892615 0.89338 0.894212 0.894891 0.895827 0.896486 0.897548 0.898422 0.899082 0.899766 0.900425 0.901229 0.901962 0.902499 0.903389 0.904081 0.904868 0.905602 0.906326 0.906988 0.907663 0.908423 0.908997 0.909686 0.910339 0.910877 0.911693 0.912353 0.912774 0.913414 0.914357 0.914894 0.915636 0.916401 0.917027 0.917507 0.918375 0.91903 0.919828 0.920425 0.921171 0.921832 0.922547 0.923141 0.923692 0.924503 0.924985 0.925426 0.925922 0.926768 0.927291 0.927996 0.928929 0.929393 0.929844 0.930514 0.930909 0.931826 0.932443 0.93331 0.934063 0.934359 0.935008 0.93556 0.936111 0.936942 0.937533 0.938444 0.938973 0.939814 0.94067 0.94142 0.94223 0.943086 0.944587 0.9451 0.945605 0.946225 0.947201 0.947839 0.948151 0.948965 0.949421 0.950273 0.950449 0.950948 0.951825 0.952528 0.953193 0.953656 0.954495 0.955302 0.954909 0.95575 0.956954 0.956043 0.957082 0.95704 0.957093 0.95862 0.958816 0.958132 0.957137 0.954085 0.956175 0.956371 0.953181 ];
TPR_HDCT = [1 0.996604 0.995063 0.993777 0.993011 0.992232 0.991503 0.990825 0.990097 0.989561 0.98887 0.988189 0.987628 0.987126 0.986516 0.985966 0.985282 0.984684 0.984108 0.983366 0.982729 0.982085 0.981572 0.980809 0.980122 0.9794 0.97886 0.978212 0.977518 0.976741 0.976017 0.975452 0.974635 0.973945 0.973133 0.972309 0.971358 0.970599 0.96992 0.968964 0.968235 0.96735 0.966471 0.965589 0.96465 0.963808 0.962992 0.962083 0.961308 0.960499 0.959638 0.958691 0.957872 0.956966 0.955839 0.954741 0.953871 0.952561 0.951579 0.950657 0.949601 0.948633 0.947632 0.946714 0.94573 0.944738 0.943968 0.942888 0.942036 0.941101 0.94011 0.939117 0.938001 0.936916 0.935867 0.935072 0.934094 0.93304 0.932246 0.931266 0.930302 0.929203 0.928324 0.927237 0.926313 0.925414 0.924246 0.923337 0.922421 0.921342 0.920349 0.919202 0.918342 0.917285 0.916265 0.91541 0.914516 0.913505 0.912736 0.911848 0.910864 0.909787 0.908676 0.907604 0.906455 0.905464 0.904468 0.903476 0.902587 0.901585 0.90053 0.899555 0.898589 0.897413 0.896434 0.895197 0.893964 0.892783 0.891343 0.890018 0.888774 0.887821 0.886698 0.885383 0.884144 0.882722 0.881491 0.880155 0.878743 0.877674 0.876405 0.875115 0.873666 0.872157 0.87078 0.869519 0.868073 0.866381 0.865019 0.863765 0.86249 0.861139 0.859825 0.858246 0.857008 0.855277 0.853868 0.852323 0.850725 0.849126 0.847543 0.845914 0.844263 0.84243 0.840829 0.839094 0.837433 0.835792 0.834339 0.832569 0.830696 0.829024 0.827487 0.825694 0.823896 0.822076 0.820077 0.81792 0.815913 0.814077 0.812301 0.81013 0.808244 0.80623 0.8043 0.802438 0.800393 0.798283 0.795857 0.79367 0.791304 0.788848 0.786494 0.784159 0.781825 0.779411 0.776907 0.774302 0.771802 0.769286 0.766159 0.763218 0.760239 0.757471 0.754312 0.751404 0.748072 0.744918 0.741672 0.738261 0.735128 0.731796 0.728142 0.724312 0.720516 0.716215 0.711888 0.707625 0.703448 0.698866 0.693976 0.689415 0.684804 0.680113 0.674832 0.668999 0.662844 0.657001 0.650645 0.644255 0.636992 0.630366 0.622084 0.613957 0.605317 0.596356 0.58695 0.57733 0.566696 0.55451 0.541975 0.529799 0.515887 0.501929 0.486132 0.468768 0.450842 0.431849 0.413421 0.392581 0.370122 0.346933 0.321643 0.295982 0.268622 0.24116 0.213792 0.185516 0.156473 0.129535 0.102809 0.0781573 0.0556577 0.0372753 0.0238814 0.0139296 ];
FPR_HDCT = [1 0.925493 0.855377 0.800815 0.753259 0.712025 0.675244 0.64163 0.611593 0.584007 0.558128 0.534554 0.512763 0.492689 0.473673 0.455576 0.438847 0.423209 0.408344 0.394397 0.38082 0.367852 0.35513 0.343443 0.332276 0.321307 0.310977 0.301222 0.291469 0.28229 0.273427 0.264967 0.256618 0.248569 0.240363 0.232869 0.225285 0.21827 0.211386 0.205061 0.198961 0.192978 0.187217 0.181756 0.176488 0.171512 0.166717 0.16179 0.156962 0.152376 0.147844 0.143466 0.138869 0.134395 0.130045 0.126109 0.122275 0.118349 0.11454 0.110838 0.107342 0.103847 0.100694 0.0976799 0.0947045 0.0920066 0.0893641 0.0868369 0.0844851 0.0822568 0.0801621 0.0780257 0.0760125 0.0741658 0.072408 0.0706786 0.069127 0.0676615 0.0661705 0.0648923 0.0634582 0.0620862 0.0607763 0.0596079 0.0584459 0.057327 0.0561815 0.0551698 0.0542236 0.0532428 0.0523169 0.0514301 0.0505501 0.0497318 0.0489404 0.0481785 0.0475117 0.0467955 0.0460784 0.0453404 0.0446002 0.04396 0.0433491 0.042663 0.0420593 0.0415049 0.0409866 0.0403465 0.0397521 0.0392205 0.0386768 0.0381292 0.0375261 0.0370377 0.0365328 0.0360408 0.0355746 0.035111 0.0346941 0.034298 0.0338788 0.0333665 0.0329451 0.03252 0.0321604 0.0317931 0.0313909 0.0309929 0.0306213 0.0302443 0.0298692 0.0294313 0.029065 0.028656 0.0282807 0.0279558 0.0276232 0.0272527 0.0268614 0.0265104 0.0261588 0.0258022 0.0255026 0.0251917 0.0248836 0.0245728 0.0242141 0.0239373 0.0236169 0.0233487 0.0230679 0.0227644 0.0225194 0.0221972 0.0219247 0.0216015 0.0213058 0.0210658 0.0208096 0.0205575 0.0202744 0.020031 0.0198044 0.0195148 0.0192535 0.0189649 0.0187458 0.0184844 0.0182786 0.0180239 0.0177943 0.0175719 0.0173342 0.017107 0.0168786 0.0165953 0.0163588 0.016152 0.0158932 0.0156453 0.0154316 0.015179 0.0149219 0.0147188 0.0145206 0.0142774 0.0140574 0.0138335 0.0136289 0.0134239 0.0132027 0.0129509 0.0127418 0.012555 0.012327 0.012106 0.0119072 0.0116952 0.0114827 0.0112819 0.0110703 0.0108507 0.0106838 0.0105051 0.0103018 0.0101333 0.00987158 0.00967453 0.00944381 0.00921981 0.00906045 0.00886767 0.00864263 0.00846311 0.00828163 0.00806041 0.00785205 0.00766386 0.00742765 0.00719208 0.00700955 0.0067816 0.00656964 0.00635778 0.00617621 0.00597251 0.00575756 0.00555785 0.00536666 0.00517813 0.00494171 0.00475189 0.00452923 0.00432697 0.00413421 0.00386935 0.00365512 0.00348223 0.00325 0.00300206 0.00275839 0.00256857 0.0022877 0.00202403 0.00183125 0.00159367 0.00137786 0.00119378 0.000992299 0.000777579 0.000571237 0.000439999 0.000311915 0.000195769 0.000139625 9.42059e-05 ];
plot(Recall_HDCT, Precision_HDCT, 'y', 'linewidth', 2, 'Color', orange);
Recall_HS = [1 0.996571 0.996571 0.996571 0.993728 0.992927 0.990298 0.989782 0.989724 0.986988 0.985937 0.985113 0.982387 0.982162 0.97975 0.978619 0.978361 0.976226 0.975776 0.974149 0.972684 0.97239 0.969904 0.968988 0.967895 0.96612 0.965773 0.963803 0.962407 0.962063 0.960428 0.959546 0.958577 0.956515 0.955675 0.954506 0.952969 0.951993 0.95109 0.949791 0.948771 0.947299 0.946248 0.945339 0.943864 0.943028 0.942133 0.94123 0.939908 0.939104 0.936826 0.935447 0.934974 0.933753 0.932499 0.93185 0.930693 0.929575 0.928549 0.927411 0.926583 0.925424 0.925117 0.92396 0.923525 0.922644 0.921328 0.920532 0.9194 0.917915 0.917225 0.916034 0.915145 0.914279 0.91334 0.912127 0.911424 0.910794 0.910013 0.908895 0.908238 0.907316 0.905571 0.904407 0.902816 0.901585 0.899884 0.898284 0.897521 0.895815 0.894088 0.892872 0.891844 0.891012 0.89017 0.888596 0.88729 0.885676 0.884359 0.883543 0.88167 0.880878 0.878344 0.877539 0.876559 0.875307 0.873437 0.872822 0.871353 0.869256 0.868028 0.866632 0.865068 0.864151 0.862417 0.861294 0.860318 0.859141 0.857797 0.855905 0.855073 0.853253 0.852153 0.84961 0.848008 0.846841 0.844979 0.842873 0.842647 0.839996 0.837724 0.835923 0.835126 0.833326 0.830489 0.828064 0.8262 0.824556 0.823087 0.82062 0.818521 0.817333 0.815467 0.812774 0.810483 0.809004 0.80724 0.804862 0.803479 0.801306 0.798088 0.79561 0.794031 0.791769 0.790733 0.789179 0.787265 0.784921 0.782764 0.780575 0.778348 0.775732 0.773111 0.770974 0.768258 0.765805 0.764042 0.761908 0.759182 0.757695 0.755156 0.753125 0.751394 0.748611 0.746498 0.742039 0.739669 0.737377 0.735314 0.731977 0.72947 0.726513 0.721955 0.719902 0.715818 0.713194 0.710003 0.707461 0.703791 0.700687 0.697589 0.695053 0.689697 0.687158 0.681871 0.679364 0.674025 0.670698 0.66566 0.660758 0.657424 0.651498 0.647141 0.641467 0.636123 0.633851 0.629209 0.624288 0.619668 0.615357 0.610321 0.605382 0.601217 0.597273 0.590498 0.586049 0.581003 0.575727 0.570552 0.565845 0.561752 0.554927 0.550394 0.545777 0.537369 0.534529 0.528266 0.521374 0.517384 0.506468 0.499993 0.496515 0.484481 0.479465 0.474396 0.458747 0.457371 0.445923 0.437066 0.434852 0.414825 0.412817 0.407428 0.386335 0.384391 0.357407 0.352636 0.34878 0.315975 0.31559 0.309633 0.265699 0.26405 0.195825 0.195825 0.195825 ];
Precision_HS = [0.198478 0.301373 0.301373 0.301373 0.347062 0.349379 0.384265 0.390297 0.390648 0.423535 0.42786 0.438342 0.462173 0.463434 0.488272 0.495972 0.498641 0.522349 0.526523 0.541734 0.553166 0.555232 0.575489 0.580954 0.588476 0.603467 0.606094 0.618471 0.627777 0.630751 0.642863 0.648684 0.654712 0.665078 0.671526 0.681765 0.688703 0.694893 0.701337 0.706075 0.712994 0.716879 0.719264 0.723974 0.729421 0.734277 0.738923 0.74297 0.747222 0.751912 0.755694 0.759629 0.761615 0.766063 0.771746 0.776922 0.780904 0.784039 0.786208 0.789971 0.792252 0.796738 0.799017 0.803193 0.805366 0.810464 0.812575 0.815355 0.817809 0.820069 0.821631 0.824475 0.826422 0.829268 0.830692 0.833521 0.836176 0.837856 0.840964 0.842817 0.843968 0.84623 0.849842 0.851903 0.854892 0.857865 0.859108 0.860715 0.862867 0.864358 0.867756 0.868586 0.869729 0.872896 0.875162 0.876016 0.877574 0.880705 0.881858 0.882965 0.884672 0.886312 0.887047 0.888412 0.889396 0.891253 0.892595 0.893763 0.895178 0.896674 0.897474 0.898853 0.899731 0.900823 0.901791 0.90281 0.904712 0.906113 0.907799 0.909627 0.910489 0.911619 0.912669 0.913347 0.915459 0.916257 0.917626 0.918953 0.919024 0.920378 0.921401 0.922668 0.923962 0.924992 0.92557 0.926221 0.926782 0.927355 0.927676 0.92811 0.929745 0.929936 0.930651 0.930992 0.931306 0.932599 0.932788 0.933114 0.933938 0.934238 0.934684 0.935399 0.936003 0.93646 0.93669 0.937134 0.937247 0.937457 0.937631 0.937677 0.937811 0.938224 0.938781 0.939148 0.939161 0.939664 0.94041 0.941239 0.941876 0.94205 0.942735 0.943148 0.943687 0.944177 0.944658 0.945068 0.94553 0.946055 0.946601 0.946808 0.947458 0.947752 0.947955 0.948372 0.949562 0.949983 0.95058 0.950728 0.951101 0.951311 0.951606 0.951883 0.952128 0.952714 0.95352 0.953675 0.954131 0.954541 0.955131 0.955582 0.956048 0.956235 0.956938 0.956656 0.957258 0.957413 0.957536 0.958141 0.958189 0.958432 0.959446 0.95977 0.959818 0.959953 0.959813 0.959932 0.9601 0.960048 0.960609 0.960865 0.961187 0.961608 0.961598 0.961749 0.96299 0.963123 0.963393 0.963531 0.963806 0.964669 0.964718 0.964478 0.965412 0.965318 0.966107 0.966997 0.967049 0.967925 0.968517 0.968882 0.969992 0.970101 0.970173 0.971311 0.971376 0.971313 0.971453 0.971115 0.972741 0.972773 0.973483 0.97394 0.974509 0.973854 0.973854 0.973854 ];
TPR_HS = [1 0.996571 0.996571 0.996571 0.993728 0.992927 0.990298 0.989782 0.989724 0.986988 0.985937 0.985113 0.982387 0.982162 0.97975 0.978619 0.978361 0.976226 0.975776 0.974149 0.972684 0.97239 0.969904 0.968988 0.967895 0.96612 0.965773 0.963803 0.962407 0.962063 0.960428 0.959546 0.958577 0.956515 0.955675 0.954506 0.952969 0.951993 0.95109 0.949791 0.948771 0.947299 0.946248 0.945339 0.943864 0.943028 0.942133 0.94123 0.939908 0.939104 0.936826 0.935447 0.934974 0.933753 0.932499 0.93185 0.930693 0.929575 0.928549 0.927411 0.926583 0.925424 0.925117 0.92396 0.923525 0.922644 0.921328 0.920532 0.9194 0.917915 0.917225 0.916034 0.915145 0.914279 0.91334 0.912127 0.911424 0.910794 0.910013 0.908895 0.908238 0.907316 0.905571 0.904407 0.902816 0.901585 0.899884 0.898284 0.897521 0.895815 0.894088 0.892872 0.891844 0.891012 0.89017 0.888596 0.88729 0.885676 0.884359 0.883543 0.88167 0.880878 0.878344 0.877539 0.876559 0.875307 0.873437 0.872822 0.871353 0.869256 0.868028 0.866632 0.865068 0.864151 0.862417 0.861294 0.860318 0.859141 0.857797 0.855905 0.855073 0.853253 0.852153 0.84961 0.848008 0.846841 0.844979 0.842873 0.842647 0.839996 0.837724 0.835923 0.835126 0.833326 0.830489 0.828064 0.8262 0.824556 0.823087 0.82062 0.818521 0.817333 0.815467 0.812774 0.810483 0.809004 0.80724 0.804862 0.803479 0.801306 0.798088 0.79561 0.794031 0.791769 0.790733 0.789179 0.787265 0.784921 0.782764 0.780575 0.778348 0.775732 0.773111 0.770974 0.768258 0.765805 0.764042 0.761908 0.759182 0.757695 0.755156 0.753125 0.751394 0.748611 0.746498 0.742039 0.739669 0.737377 0.735314 0.731977 0.72947 0.726513 0.721955 0.719902 0.715818 0.713194 0.710003 0.707461 0.703791 0.700687 0.697589 0.695053 0.689697 0.687158 0.681871 0.679364 0.674025 0.670698 0.66566 0.660758 0.657424 0.651498 0.647141 0.641467 0.636123 0.633851 0.629209 0.624288 0.619668 0.615357 0.610321 0.605382 0.601217 0.597273 0.590498 0.586049 0.581003 0.575727 0.570552 0.565845 0.561752 0.554927 0.550394 0.545777 0.537369 0.534529 0.528266 0.521374 0.517384 0.506468 0.499993 0.496515 0.484481 0.479465 0.474396 0.458747 0.457371 0.445923 0.437066 0.434852 0.414825 0.412817 0.407428 0.386335 0.384391 0.357407 0.352636 0.34878 0.315975 0.31559 0.309633 0.265699 0.26405 0.195825 0.195825 0.195825 ];
FPR_HS = [1 0.772023 0.772023 0.772023 0.664111 0.660072 0.588498 0.572546 0.570882 0.511487 0.502266 0.485929 0.443905 0.441687 0.407309 0.394723 0.390875 0.357267 0.350555 0.3317 0.316442 0.313334 0.290386 0.282959 0.27592 0.262204 0.258149 0.245987 0.235155 0.23168 0.221239 0.214168 0.20819 0.199026 0.192568 0.184774 0.178417 0.173749 0.168762 0.164133 0.158832 0.155052 0.152836 0.149307 0.144146 0.14048 0.136824 0.132935 0.129922 0.125529 0.121941 0.119216 0.116805 0.113271 0.109703 0.106335 0.103868 0.101578 0.0999921 0.097257 0.0954198 0.0922708 0.0907342 0.0874874 0.0863546 0.0826742 0.0809781 0.079098 0.0772979 0.0757981 0.074659 0.072158 0.0709582 0.0690243 0.0679279 0.0663643 0.0645446 0.0636151 0.0616479 0.0605372 0.0598907 0.058434 0.0564319 0.0557305 0.0538883 0.0519971 0.051188 0.0500164 0.0484536 0.0475731 0.0460932 0.0456203 0.0448835 0.0437607 0.0420273 0.0414263 0.0404166 0.039097 0.0385091 0.0378216 0.0368721 0.0362824 0.0356181 0.0351656 0.0347135 0.0338833 0.0332878 0.03271 0.032219 0.0316566 0.031369 0.0308244 0.0303787 0.0299339 0.029408 0.0288567 0.0281446 0.0275064 0.0269624 0.0264009 0.0259926 0.0255411 0.025075 0.0246084 0.0237276 0.0233219 0.0226624 0.0221852 0.0221458 0.0216425 0.0212646 0.0203444 0.0199935 0.0197332 0.0193356 0.0190357 0.0188095 0.0185141 0.0183436 0.018155 0.0174219 0.0173292 0.016992 0.0168553 0.0166838 0.0163451 0.0160954 0.0159487 0.0156509 0.0153854 0.0152284 0.0149059 0.0146706 0.0144472 0.0143157 0.0141619 0.0140211 0.0139119 0.0137613 0.0136571 0.013551 0.0133224 0.0132012 0.0130832 0.0129919 0.0128394 0.0126743 0.0124314 0.0122123 0.0121159 0.0118214 0.0116581 0.0114789 0.0113043 0.011131 0.0110064 0.010742 0.0106515 0.0103369 0.0102433 0.0101251 0.00999359 0.00984583 0.00972502 0.00947079 0.00935301 0.00906913 0.00893173 0.008806 0.00871548 0.00852736 0.00841975 0.00831496 0.0081568 0.00793445 0.00788725 0.00772714 0.00758393 0.00741505 0.00721775 0.00711337 0.00702932 0.00679195 0.00668829 0.00636819 0.00632876 0.00619546 0.00588122 0.00581746 0.00576969 0.00554885 0.00547788 0.00542028 0.00538082 0.0052355 0.00519908 0.0051486 0.00505574 0.00494647 0.00488113 0.00479331 0.00462667 0.00457428 0.00451109 0.00434027 0.00428006 0.00419551 0.0041036 0.00403482 0.00376929 0.00369574 0.00364182 0.00330162 0.00325828 0.00315107 0.00288817 0.00288004 0.002615 0.00245096 0.00241689 0.00218636 0.0021621 0.00212349 0.00192347 0.00190929 0.00171131 0.00166467 0.00160816 0.00108683 0.0010189 0.000907135 0.000720064 0.00069052 0.000462361 0.000462361 0.000462361 ];
plot(Recall_HS, Precision_HS, ':k', 'linewidth', 2);

hold off;
xlabel('Recall');
ylabel('Precision')

hold on
ll = legend( {'Ours', 'MCDL', 'MDF', 'LEGS', 'DRFI', 'DSR', 'GMR', 'HDCT', 'HS'}, 'Location', 'southwest', 'FontSize', 16);
grid on;
axis([0 1 0 1]);


%%

%  DDE: AUC = 0.981, MeanF = 0.895, MaxF = 0.931, MAE = 0.035
% DSBR: AUC = 0.992, MeanF = 0.856, MaxF = 0.936, MAE = 0.059
% MCDL: AUC = 0.988, MeanF = 0.905, MaxF = 0.928, MAE = 0.035
%  MDF: AUC = 0.989, MeanF = 0.886, MaxF = 0.931, MAE = 0.051
% LEGS: AUC = 0.976, MeanF = 0.856, MaxF = 0.905, MAE = 0.063
% DRFI: AUC = 0.990, MeanF = 0.810, MaxF = 0.919, MAE = 0.085
%  DSR: AUC = 0.981, MeanF = 0.828, MaxF = 0.886, MAE = 0.080
%  GMR: AUC = 0.974, MeanF = 0.847, MaxF = 0.909, MAE = 0.075
% HDCT: AUC = 0.973, MeanF = 0.745, MaxF = 0.884, MAE = 0.119
%   HS: AUC = 0.969, MeanF = 0.803, MaxF = 0.902, MAE = 0.111

AUC = [0.981435 0.988322 0.989287 0.976213 0.990126 0.981389 0.974085 0.972529 0.969399 ];
MeanFMeasure = [0.895203 0.904807 0.885704 0.855785 0.809559 0.827593 0.847403 0.744929 0.803452 ];
MaxFMeasure = [0.930944 0.928388 0.930852 0.904866 0.919428 0.885722 0.90937 0.884319 0.902092 ];
MAE = [0.0348723 0.0345379 0.0508393 0.0627571 0.0854994 0.0797465 0.0754142 0.11861 0.110594 ];
methodLabels = {'Ours ', 'MCDL ', 'MDF ', 'LEGS ', 'DRFI ', 'DSR ', 'GMR ', 'HDCT ', 'HS '};
figure(2);
hold on
bar(1, MAE(1), 'FaceColor', 'r');
bar(2:9,MAE(2:9), 'FaceColor', 'b');
grid on;
xlim([0 10]);xticklabel_rotate([1:9],90, methodLabels,'interpreter','none','Fontsize',16);


==> images/analysis/compared/graph/DUTOMRON_Results.m <==
clear;
close all;
clc;
purple = [128 1 209] ./ 255;
pink  = [247 109 148] ./ 255;
green = [7 145 47] ./ 255;
orange =  [252 135 72] ./ 255;
tree =  [112 128 144] ./ 255;
%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_DDE = [1 0.93532 0.924181 0.917213 0.911553 0.907136 0.903689 0.900339 0.897482 0.894773 0.89238 0.890185 0.88814 0.886159 0.884196 0.882593 0.88098 0.879445 0.87793 0.876556 0.875148 0.8738 0.872546 0.871097 0.869832 0.86849 0.867358 0.866222 0.864845 0.863642 0.8626 0.861422 0.860559 0.859594 0.858518 0.857694 0.856577 0.855576 0.854749 0.853768 0.852933 0.852112 0.851427 0.850529 0.849861 0.848937 0.848051 0.8472 0.84629 0.845611 0.844775 0.844011 0.843255 0.842497 0.841729 0.841145 0.840465 0.839707 0.839175 0.83848 0.837865 0.837242 0.836473 0.835824 0.83507 0.834191 0.833578 0.832838 0.832291 0.831756 0.831005 0.830408 0.829883 0.829328 0.828689 0.828004 0.827293 0.82657 0.825869 0.825164 0.824451 0.823797 0.823154 0.822553 0.821897 0.821228 0.820566 0.819938 0.819361 0.818698 0.818098 0.817434 0.816822 0.816043 0.815364 0.814758 0.814101 0.813498 0.812992 0.812399 0.811748 0.811081 0.810399 0.809701 0.809153 0.8087 0.807999 0.80748 0.806908 0.806333 0.805745 0.805196 0.804523 0.803931 0.803307 0.802701 0.802028 0.801492 0.800966 0.800203 0.799471 0.798946 0.798498 0.797765 0.797139 0.796584 0.796025 0.795306 0.795107 0.794529 0.793924 0.793377 0.792593 0.791859 0.791143 0.79042 0.789818 0.789121 0.788486 0.787621 0.7869 0.786272 0.785653 0.785032 0.784173 0.783524 0.782877 0.78224 0.781612 0.780948 0.780339 0.779744 0.77905 0.778145 0.777605 0.776924 0.776235 0.775582 0.774942 0.774185 0.773435 0.772611 0.772032 0.771312 0.770609 0.769954 0.769248 0.768387 0.767669 0.766888 0.766215 0.765324 0.764643 0.763807 0.762903 0.762075 0.761319 0.760445 0.759668 0.758787 0.7578 0.75691 0.755964 0.755013 0.754062 0.752993 0.752001 0.75102 0.750212 0.749131 0.748129 0.747292 0.746338 0.745348 0.744244 0.743375 0.742357 0.741255 0.740143 0.738927 0.73781 0.736596 0.735387 0.73399 0.732742 0.731656 0.730385 0.729126 0.727792 0.726516 0.724973 0.72347 0.721907 0.720222 0.718758 0.717335 0.71583 0.714156 0.712647 0.710972 0.709129 0.707231 0.705065 0.703187 0.700984 0.698696 0.696434 0.694276 0.692038 0.689849 0.687281 0.684474 0.681728 0.678737 0.675968 0.672632 0.669188 0.665727 0.661854 0.657857 0.653636 0.649066 0.644303 0.639007 0.633419 0.627359 0.620914 0.613119 0.604833 0.594912 0.582869 0.567983 0.551321 0.530165 0.49877 0.437671 ];
Precision_DDE = [0.14847 0.451978 0.475688 0.48934 0.499123 0.506319 0.512729 0.518003 0.522502 0.52647 0.530189 0.533516 0.536656 0.539461 0.541966 0.544557 0.546801 0.549064 0.551206 0.553045 0.555038 0.556785 0.558523 0.560472 0.561974 0.563582 0.565022 0.566457 0.567777 0.569169 0.570641 0.571875 0.573121 0.574375 0.575637 0.576827 0.577856 0.578977 0.580152 0.581374 0.582538 0.583654 0.584744 0.585795 0.586758 0.587677 0.588606 0.589612 0.590484 0.591326 0.592121 0.592882 0.593778 0.594607 0.595489 0.596328 0.597088 0.597941 0.598704 0.599535 0.600389 0.601301 0.602025 0.602793 0.603496 0.604118 0.604836 0.605473 0.606206 0.607004 0.60771 0.608471 0.609342 0.610042 0.610787 0.611405 0.612154 0.612808 0.613402 0.613989 0.614589 0.615214 0.615754 0.616379 0.61697 0.617594 0.618233 0.618885 0.6197 0.620231 0.62081 0.621403 0.622044 0.622666 0.623251 0.623777 0.624335 0.624911 0.625644 0.626382 0.627049 0.627646 0.62826 0.628904 0.629415 0.630027 0.630621 0.631107 0.63171 0.632405 0.632984 0.63357 0.634146 0.634623 0.635212 0.635938 0.636575 0.637224 0.637912 0.63845 0.639166 0.639689 0.640258 0.640801 0.641332 0.641992 0.642516 0.643041 0.64312 0.643756 0.644361 0.644877 0.645592 0.6461 0.646646 0.647163 0.647813 0.648322 0.648784 0.649271 0.649856 0.650423 0.650927 0.651639 0.652132 0.652771 0.65331 0.653933 0.654535 0.655165 0.655699 0.656283 0.656968 0.657691 0.658364 0.658961 0.659557 0.660271 0.660962 0.661524 0.662133 0.662854 0.663554 0.664016 0.664806 0.665493 0.666199 0.666802 0.667462 0.668143 0.668881 0.669599 0.670357 0.670947 0.671635 0.672314 0.672853 0.673621 0.67422 0.674878 0.675487 0.676238 0.676935 0.677662 0.678431 0.679244 0.680088 0.68085 0.681617 0.682416 0.683314 0.684215 0.684888 0.685729 0.686392 0.687073 0.687797 0.688667 0.689657 0.69047 0.691302 0.692108 0.693136 0.694091 0.695061 0.696028 0.697042 0.697845 0.698712 0.699638 0.700315 0.701216 0.702239 0.703104 0.704078 0.705144 0.706481 0.707535 0.708851 0.71005 0.711117 0.712222 0.713534 0.71479 0.715729 0.717278 0.718453 0.719622 0.721034 0.722258 0.723599 0.725118 0.72675 0.728427 0.730034 0.731647 0.73357 0.7354 0.737098 0.739128 0.741102 0.74313 0.745248 0.747307 0.749668 0.75232 0.755121 0.757763 0.761346 0.765067 0.768932 0.772245 0.776617 0.782918 0.790365 0.801107 ];
TPR_DDE = [1 0.93532 0.924181 0.917213 0.911553 0.907136 0.903689 0.900339 0.897482 0.894773 0.89238 0.890185 0.88814 0.886159 0.884196 0.882593 0.88098 0.879445 0.87793 0.876556 0.875148 0.8738 0.872546 0.871097 0.869832 0.86849 0.867358 0.866222 0.864845 0.863642 0.8626 0.861422 0.860559 0.859594 0.858518 0.857694 0.856577 0.855576 0.854749 0.853768 0.852933 0.852112 0.851427 0.850529 0.849861 0.848937 0.848051 0.8472 0.84629 0.845611 0.844775 0.844011 0.843255 0.842497 0.841729 0.841145 0.840465 0.839707 0.839175 0.83848 0.837865 0.837242 0.836473 0.835824 0.83507 0.834191 0.833578 0.832838 0.832291 0.831756 0.831005 0.830408 0.829883 0.829328 0.828689 0.828004 0.827293 0.82657 0.825869 0.825164 0.824451 0.823797 0.823154 0.822553 0.821897 0.821228 0.820566 0.819938 0.819361 0.818698 0.818098 0.817434 0.816822 0.816043 0.815364 0.814758 0.814101 0.813498 0.812992 0.812399 0.811748 0.811081 0.810399 0.809701 0.809153 0.8087 0.807999 0.80748 0.806908 0.806333 0.805745 0.805196 0.804523 0.803931 0.803307 0.802701 0.802028 0.801492 0.800966 0.800203 0.799471 0.798946 0.798498 0.797765 0.797139 0.796584 0.796025 0.795306 0.795107 0.794529 0.793924 0.793377 0.792593 0.791859 0.791143 0.79042 0.789818 0.789121 0.788486 0.787621 0.7869 0.786272 0.785653 0.785032 0.784173 0.783524 0.782877 0.78224 0.781612 0.780948 0.780339 0.779744 0.77905 0.778145 0.777605 0.776924 0.776235 0.775582 0.774942 0.774185 0.773435 0.772611 0.772032 0.771312 0.770609 0.769954 0.769248 0.768387 0.767669 0.766888 0.766215 0.765324 0.764643 0.763807 0.762903 0.762075 0.761319 0.760445 0.759668 0.758787 0.7578 0.75691 0.755964 0.755013 0.754062 0.752993 0.752001 0.75102 0.750212 0.749131 0.748129 0.747292 0.746338 0.745348 0.744244 0.743375 0.742357 0.741255 0.740143 0.738927 0.73781 0.736596 0.735387 0.73399 0.732742 0.731656 0.730385 0.729126 0.727792 0.726516 0.724973 0.72347 0.721907 0.720222 0.718758 0.717335 0.71583 0.714156 0.712647 0.710972 0.709129 0.707231 0.705065 0.703187 0.700984 0.698696 0.696434 0.694276 0.692038 0.689849 0.687281 0.684474 0.681728 0.678737 0.675968 0.672632 0.669188 0.665727 0.661854 0.657857 0.653636 0.649066 0.644303 0.639007 0.633419 0.627359 0.620914 0.613119 0.604833 0.594912 0.582869 0.567983 0.551321 0.530165 0.49877 0.437671 ];
FPR_DDE = [1 0.200451 0.177195 0.164792 0.156362 0.150207 0.1451 0.14098 0.137405 0.134323 0.131552 0.129098 0.12683 0.124816 0.122928 0.121166 0.119562 0.118032 0.116607 0.115288 0.113953 0.112755 0.111626 0.110471 0.109428 0.108432 0.10748 0.106572 0.10569 0.104794 0.10392 0.103094 0.102305 0.101564 0.100791 0.100088 0.0993927 0.0986862 0.0979973 0.0973061 0.0966542 0.0960066 0.0953551 0.0947474 0.0941856 0.0936377 0.0930938 0.0925163 0.0919773 0.0914646 0.0909781 0.0904872 0.0899798 0.0894985 0.0890211 0.0885622 0.088124 0.0876491 0.0872063 0.0867414 0.0863077 0.08586 0.0854274 0.0850072 0.0845906 0.0842139 0.0838106 0.0833992 0.0829901 0.0826065 0.0822073 0.081851 0.0814455 0.0810741 0.0807049 0.0803513 0.0799729 0.0796039 0.0792502 0.0788904 0.0785498 0.078228 0.0778524 0.0775121 0.0771897 0.0768553 0.0765258 0.0762029 0.0758765 0.0755838 0.0752854 0.0749739 0.0746422 0.0743261 0.0740186 0.073706 0.0734097 0.0731028 0.0727963 0.0724881 0.0721784 0.0718609 0.0715537 0.0712547 0.0709601 0.0706914 0.0703918 0.0701343 0.0698452 0.0695429 0.0692591 0.0689739 0.0686815 0.0684192 0.0681184 0.0678211 0.0675353 0.0672209 0.0669314 0.0666675 0.0663589 0.0661022 0.0658292 0.0655525 0.0652825 0.0649997 0.0647403 0.0644601 0.0643995 0.0641476 0.0638801 0.0636143 0.063326 0.0630741 0.0627892 0.0625168 0.0622571 0.0619799 0.0617367 0.0614665 0.0611963 0.0609188 0.0606591 0.060404 0.0601334 0.0598867 0.0596123 0.0593649 0.0591128 0.0588463 0.058588 0.0583167 0.0580344 0.0577679 0.0575005 0.0572629 0.0570079 0.0567347 0.0564839 0.0562265 0.0559689 0.0556891 0.0554144 0.0551507 0.0548873 0.0546078 0.0543449 0.054076 0.0537867 0.0535324 0.053236 0.0529587 0.0526823 0.052422 0.0521267 0.0518543 0.0515914 0.0513155 0.0510449 0.0507576 0.0504916 0.0502054 0.0499201 0.0496275 0.049342 0.0490318 0.0487178 0.0484183 0.048128 0.0478224 0.0475149 0.0472135 0.0469457 0.0466313 0.0463513 0.0460629 0.0457415 0.0454189 0.0451059 0.0447852 0.0444758 0.0441485 0.0438101 0.0435007 0.0431616 0.0428269 0.0425009 0.0421712 0.0418368 0.0414743 0.0411324 0.0407768 0.0404204 0.0400526 0.0396792 0.0393013 0.0389065 0.0384969 0.0380687 0.0376855 0.0372603 0.0368524 0.0364321 0.0360031 0.0355923 0.0351631 0.0347059 0.0342475 0.0337836 0.0333416 0.0328535 0.0323738 0.0318308 0.0313221 0.0307832 0.0302604 0.0297007 0.0291305 0.0285345 0.0278829 0.0272299 0.0265441 0.0258276 0.0250766 0.0243521 0.023546 0.0226892 0.0217852 0.020781 0.0196672 0.0185165 0.0172357 0.0157776 0.0140345 0.0118322 0.00869788 ];
plot(Recall_DDE, Precision_DDE, 'k', 'linewidth', 2);
Recall_DSBR = [1 0.990882 0.983543 0.978329 0.974128 0.970529 0.967332 0.963942 0.961227 0.958221 0.955456 0.952616 0.949747 0.94711 0.944691 0.942378 0.940033 0.937644 0.935176 0.932584 0.930025 0.927661 0.92548 0.923672 0.921295 0.919185 0.917017 0.914919 0.912743 0.910764 0.908815 0.90686 0.904831 0.902568 0.900377 0.898531 0.896559 0.894704 0.892746 0.890594 0.888821 0.886988 0.885237 0.883098 0.881117 0.87919 0.876943 0.87501 0.873359 0.871301 0.869092 0.867284 0.865584 0.8639 0.86216 0.860079 0.858096 0.856348 0.854685 0.852935 0.851368 0.849793 0.84796 0.846373 0.844597 0.842787 0.841174 0.839296 0.837288 0.835596 0.834025 0.832132 0.83044 0.828878 0.827144 0.825356 0.823624 0.82164 0.819992 0.817962 0.816275 0.814677 0.813102 0.811433 0.809605 0.80796 0.806099 0.804417 0.802602 0.801063 0.799302 0.797624 0.796074 0.794109 0.79235 0.790564 0.788752 0.78686 0.784936 0.782997 0.78093 0.778653 0.777062 0.775385 0.773394 0.771395 0.768811 0.766853 0.764642 0.762688 0.760457 0.75817 0.756065 0.754209 0.752262 0.749604 0.747659 0.745084 0.742611 0.740216 0.737989 0.7356 0.733099 0.73053 0.728119 0.725431 0.723136 0.720568 0.718352 0.715971 0.713003 0.710345 0.707566 0.704878 0.702029 0.699149 0.696228 0.693274 0.690358 0.687616 0.684182 0.681154 0.67803 0.674717 0.671549 0.668631 0.66532 0.661992 0.658401 0.654981 0.651628 0.648636 0.645189 0.642135 0.638922 0.635554 0.632406 0.628446 0.625537 0.621612 0.61789 0.614153 0.610369 0.606446 0.602635 0.598524 0.594834 0.590815 0.586653 0.582833 0.578669 0.574035 0.57007 0.565974 0.561877 0.5581 0.553898 0.549659 0.545478 0.540862 0.536846 0.533041 0.528853 0.523916 0.519133 0.514625 0.509906 0.505378 0.500842 0.496088 0.490908 0.486597 0.481617 0.476624 0.471545 0.467225 0.462488 0.457302 0.452154 0.446885 0.441942 0.43687 0.431623 0.426997 0.422023 0.416913 0.411802 0.406159 0.400442 0.395252 0.389582 0.383578 0.377806 0.371611 0.366242 0.36044 0.354254 0.348138 0.342125 0.336802 0.33075 0.324456 0.318422 0.312473 0.30635 0.300044 0.293866 0.287885 0.281368 0.274214 0.267038 0.260249 0.253411 0.247395 0.240327 0.233501 0.226034 0.218959 0.210903 0.203503 0.195726 0.18776 0.179982 0.172606 0.164791 0.157031 0.148811 0.140674 0.132266 0.123843 0.115535 0.106044 0.0970292 0.0872341 0.0774089 0.06725 ];
Precision_DSBR = [0.14847 0.252235 0.301992 0.324205 0.339923 0.353039 0.364765 0.375593 0.385599 0.395063 0.403803 0.412214 0.420469 0.428295 0.43592 0.442909 0.449851 0.456837 0.463353 0.469722 0.475787 0.481832 0.487681 0.49318 0.49829 0.503505 0.508118 0.512905 0.517827 0.522326 0.52696 0.531371 0.535552 0.539888 0.543674 0.547516 0.550944 0.554616 0.558129 0.561549 0.564942 0.568184 0.571382 0.574531 0.577326 0.580431 0.583242 0.585993 0.588778 0.591637 0.594428 0.597284 0.599935 0.602536 0.605126 0.607438 0.609874 0.612239 0.614628 0.617121 0.619425 0.621654 0.623698 0.62582 0.628073 0.630377 0.632326 0.634409 0.636463 0.638547 0.640389 0.642299 0.644206 0.645985 0.647786 0.649776 0.651856 0.653884 0.655943 0.657579 0.659827 0.661607 0.66341 0.665138 0.666764 0.668743 0.670527 0.67213 0.673887 0.675881 0.677626 0.679395 0.681466 0.683009 0.684759 0.686234 0.687999 0.689861 0.691514 0.69315 0.694979 0.696861 0.698636 0.700255 0.701751 0.703557 0.705105 0.706681 0.708396 0.710272 0.711911 0.713537 0.715424 0.717269 0.718833 0.72048 0.721805 0.723581 0.725219 0.726783 0.728182 0.730036 0.731714 0.733316 0.734948 0.736356 0.738009 0.739657 0.740919 0.74231 0.743727 0.745027 0.746482 0.748403 0.750004 0.751461 0.752934 0.75469 0.756115 0.757716 0.759032 0.760479 0.761931 0.763444 0.764491 0.766013 0.767545 0.769091 0.770257 0.771249 0.772605 0.774407 0.775582 0.77662 0.777785 0.779115 0.780241 0.781296 0.782821 0.783908 0.784988 0.786134 0.787113 0.788168 0.789519 0.790503 0.7916 0.792905 0.793719 0.794596 0.795324 0.796389 0.797693 0.798537 0.799591 0.800461 0.801228 0.802351 0.803325 0.804007 0.80514 0.806678 0.807455 0.8078 0.80837 0.809216 0.810349 0.811683 0.812084 0.812759 0.813742 0.814784 0.815313 0.816059 0.816581 0.81743 0.818302 0.818822 0.819463 0.820328 0.820672 0.821076 0.821823 0.822644 0.823086 0.823825 0.824334 0.82492 0.824992 0.825864 0.826091 0.826784 0.827334 0.82772 0.827926 0.82812 0.827746 0.827948 0.828424 0.828556 0.829158 0.829677 0.830383 0.831063 0.831335 0.831227 0.831457 0.831519 0.832029 0.832646 0.832446 0.832822 0.832888 0.832655 0.832758 0.833319 0.833343 0.833289 0.833315 0.833685 0.83343 0.833434 0.83306 0.833021 0.832589 0.832771 0.832452 0.83215 0.833037 0.832844 0.832812 0.832153 0.832448 0.83247 0.832399 0.831975 ];
TPR_DSBR = [1 0.990882 0.983543 0.978329 0.974128 0.970529 0.967332 0.963942 0.961227 0.958221 0.955456 0.952616 0.949747 0.94711 0.944691 0.942378 0.940033 0.937644 0.935176 0.932584 0.930025 0.927661 0.92548 0.923672 0.921295 0.919185 0.917017 0.914919 0.912743 0.910764 0.908815 0.90686 0.904831 0.902568 0.900377 0.898531 0.896559 0.894704 0.892746 0.890594 0.888821 0.886988 0.885237 0.883098 0.881117 0.87919 0.876943 0.87501 0.873359 0.871301 0.869092 0.867284 0.865584 0.8639 0.86216 0.860079 0.858096 0.856348 0.854685 0.852935 0.851368 0.849793 0.84796 0.846373 0.844597 0.842787 0.841174 0.839296 0.837288 0.835596 0.834025 0.832132 0.83044 0.828878 0.827144 0.825356 0.823624 0.82164 0.819992 0.817962 0.816275 0.814677 0.813102 0.811433 0.809605 0.80796 0.806099 0.804417 0.802602 0.801063 0.799302 0.797624 0.796074 0.794109 0.79235 0.790564 0.788752 0.78686 0.784936 0.782997 0.78093 0.778653 0.777062 0.775385 0.773394 0.771395 0.768811 0.766853 0.764642 0.762688 0.760457 0.75817 0.756065 0.754209 0.752262 0.749604 0.747659 0.745084 0.742611 0.740216 0.737989 0.7356 0.733099 0.73053 0.728119 0.725431 0.723136 0.720568 0.718352 0.715971 0.713003 0.710345 0.707566 0.704878 0.702029 0.699149 0.696228 0.693274 0.690358 0.687616 0.684182 0.681154 0.67803 0.674717 0.671549 0.668631 0.66532 0.661992 0.658401 0.654981 0.651628 0.648636 0.645189 0.642135 0.638922 0.635554 0.632406 0.628446 0.625537 0.621612 0.61789 0.614153 0.610369 0.606446 0.602635 0.598524 0.594834 0.590815 0.586653 0.582833 0.578669 0.574035 0.57007 0.565974 0.561877 0.5581 0.553898 0.549659 0.545478 0.540862 0.536846 0.533041 0.528853 0.523916 0.519133 0.514625 0.509906 0.505378 0.500842 0.496088 0.490908 0.486597 0.481617 0.476624 0.471545 0.467225 0.462488 0.457302 0.452154 0.446885 0.441942 0.43687 0.431623 0.426997 0.422023 0.416913 0.411802 0.406159 0.400442 0.395252 0.389582 0.383578 0.377806 0.371611 0.366242 0.36044 0.354254 0.348138 0.342125 0.336802 0.33075 0.324456 0.318422 0.312473 0.30635 0.300044 0.293866 0.287885 0.281368 0.274214 0.267038 0.260249 0.253411 0.247395 0.240327 0.233501 0.226034 0.218959 0.210903 0.203503 0.195726 0.18776 0.179982 0.172606 0.164791 0.157031 0.148811 0.140674 0.132266 0.123843 0.115535 0.106044 0.0970292 0.0872341 0.0774089 0.06725 ];
FPR_DSBR = [1 0.525077 0.397727 0.351228 0.322653 0.301733 0.284757 0.270416 0.258173 0.247398 0.237673 0.228879 0.22085 0.213447 0.206607 0.200364 0.194541 0.189099 0.184011 0.179111 0.174663 0.170384 0.166339 0.162591 0.159128 0.155668 0.152592 0.149571 0.146566 0.143749 0.141004 0.13841 0.136061 0.133695 0.131462 0.129213 0.127265 0.125174 0.123226 0.121259 0.119443 0.117691 0.115963 0.11421 0.112647 0.111072 0.10956 0.108075 0.106605 0.105156 0.103744 0.102417 0.101088 0.0998244 0.0986261 0.0974225 0.0962064 0.0950547 0.0938855 0.0926457 0.0915443 0.0904361 0.0893906 0.0883615 0.0873319 0.0862584 0.0853193 0.0843485 0.0833847 0.0824583 0.0815543 0.0806659 0.0797694 0.0789138 0.0780555 0.0771955 0.0762815 0.0754378 0.0745898 0.0738194 0.0729947 0.0721995 0.0713937 0.070593 0.0698552 0.0690841 0.0683695 0.0676396 0.0669282 0.0661446 0.06539 0.0646878 0.0639663 0.0632537 0.0625662 0.0618946 0.0611695 0.0604404 0.0597508 0.0590834 0.058394 0.0576712 0.0570425 0.0563906 0.0558022 0.055152 0.0545058 0.0539102 0.0533122 0.0526958 0.0520984 0.0514526 0.0508414 0.0502399 0.049661 0.0490567 0.0485221 0.0479071 0.0473581 0.0467586 0.0462064 0.0456154 0.0450177 0.0444689 0.0438932 0.0433445 0.0427922 0.042229 0.0417174 0.0412006 0.0406777 0.0401228 0.0396436 0.0390913 0.0385485 0.03804 0.0375051 0.0369968 0.0364974 0.0359517 0.0354791 0.0349618 0.0344542 0.0339223 0.0334524 0.0329673 0.0324904 0.0320063 0.0315511 0.0310995 0.0305926 0.0300955 0.029684 0.0292372 0.0287746 0.0283415 0.0279061 0.0274683 0.0270048 0.0265749 0.0261299 0.0256935 0.0252841 0.0248587 0.024434 0.0240195 0.023608 0.0231767 0.0227543 0.0223896 0.0220138 0.0216441 0.0212537 0.0208985 0.0205276 0.0201535 0.0197831 0.0193789 0.0190285 0.0186544 0.018293 0.0179177 0.0175921 0.0172726 0.016928 0.0165664 0.016241 0.0159085 0.0155826 0.0152313 0.0148625 0.0145099 0.0141554 0.0138149 0.0134804 0.0131596 0.0128352 0.0125363 0.0121932 0.0118687 0.0116156 0.0113413 0.0110618 0.0107542 0.0104796 0.0101904 0.00992482 0.00963068 0.00938412 0.00913432 0.00886946 0.00858802 0.0083172 0.0080506 0.00777257 0.00753646 0.00727834 0.00702936 0.00677312 0.00655654 0.00630573 0.00604861 0.00581408 0.00557383 0.00535871 0.00513616 0.00491441 0.0047255 0.00452071 0.00433093 0.00414496 0.00396634 0.00378942 0.00363812 0.00344293 0.00327899 0.00310443 0.00294584 0.00279791 0.00264756 0.00249878 0.00238013 0.00227075 0.00212826 0.00200092 0.00189172 0.00177118 0.00163415 0.00152022 0.00139528 0.0012852 0.00117152 0.00106069 0.000974551 0.000880455 0.000804459 ];
plot(Recall_DSBR, Precision_DSBR, 'k--', 'linewidth', 2, 'Color', pink);
Recall_MCDL = [1 0.937426 0.920493 0.910031 0.900793 0.894086 0.887745 0.882379 0.877552 0.873285 0.869433 0.865685 0.862139 0.858605 0.855464 0.852685 0.849941 0.84725 0.844676 0.84231 0.840041 0.837868 0.835758 0.833429 0.831533 0.829508 0.827863 0.825499 0.823504 0.821704 0.821157 0.821032 0.820877 0.820645 0.820426 0.820315 0.820062 0.819769 0.819645 0.819267 0.818789 0.818205 0.817713 0.817182 0.816756 0.816183 0.81536 0.814607 0.813901 0.813129 0.812463 0.811382 0.810595 0.809699 0.808656 0.807685 0.806522 0.805454 0.804662 0.803286 0.802108 0.800862 0.799735 0.798349 0.796771 0.795197 0.793922 0.792017 0.790665 0.78919 0.787498 0.785735 0.78371 0.782036 0.779985 0.77857 0.777082 0.775133 0.773325 0.77147 0.769781 0.767915 0.765913 0.764214 0.762413 0.76049 0.758266 0.75615 0.754172 0.752292 0.750248 0.748295 0.74579 0.744016 0.741505 0.739392 0.736898 0.734868 0.732894 0.730786 0.728776 0.72709 0.724879 0.722862 0.721452 0.719504 0.717309 0.715494 0.713704 0.711674 0.709751 0.708129 0.706171 0.704175 0.702297 0.700855 0.699268 0.697502 0.695711 0.69398 0.692232 0.690567 0.688517 0.686896 0.685395 0.684106 0.682259 0.680799 0.679967 0.67852 0.677045 0.67585 0.674404 0.6733 0.671688 0.670317 0.669034 0.667725 0.666805 0.665689 0.664948 0.664103 0.662879 0.661886 0.660858 0.659954 0.659085 0.658473 0.657601 0.65677 0.656041 0.655408 0.654536 0.653807 0.653112 0.652296 0.651719 0.651144 0.650701 0.65019 0.649438 0.648667 0.648102 0.647694 0.647237 0.646892 0.646057 0.645706 0.645368 0.644877 0.644577 0.644197 0.643708 0.643349 0.642986 0.642579 0.642387 0.641676 0.6399 0.637889 0.636328 0.634049 0.632464 0.630209 0.628687 0.626847 0.624881 0.623074 0.621286 0.619005 0.616866 0.61505 0.613156 0.611248 0.609379 0.607125 0.605296 0.603115 0.601452 0.5991 0.59724 0.594788 0.592712 0.590687 0.588434 0.586636 0.584872 0.582959 0.580612 0.578258 0.576033 0.574036 0.571612 0.569402 0.566909 0.564245 0.561307 0.558676 0.555271 0.55214 0.549096 0.546043 0.543013 0.539518 0.536348 0.533237 0.529562 0.526257 0.522727 0.518886 0.515053 0.510466 0.505922 0.50156 0.497153 0.492827 0.488045 0.483303 0.477832 0.472204 0.466545 0.460383 0.453713 0.446992 0.439239 0.430677 0.421332 0.410909 0.399584 0.386962 0.37196 0.35556 0.33467 0.308186 0.275086 0.223945 ];
Precision_MCDL = [0.14847 0.432651 0.468546 0.489464 0.503947 0.515462 0.524376 0.531702 0.538332 0.544402 0.550045 0.55475 0.558959 0.562724 0.566435 0.569817 0.573109 0.575945 0.578634 0.581135 0.583964 0.586172 0.588612 0.590816 0.593028 0.595218 0.597431 0.599053 0.600841 0.602852 0.603356 0.60366 0.603986 0.604293 0.604621 0.604896 0.605503 0.60589 0.606415 0.606941 0.607466 0.608043 0.608697 0.609335 0.610054 0.610788 0.611645 0.612502 0.613299 0.61416 0.615213 0.616265 0.617063 0.617926 0.619119 0.620057 0.621185 0.62238 0.623414 0.62449 0.626186 0.627636 0.629181 0.630468 0.631655 0.633007 0.634702 0.636083 0.637339 0.638597 0.640005 0.641529 0.64287 0.644489 0.646237 0.647689 0.649287 0.651143 0.653085 0.654552 0.656223 0.658031 0.659655 0.661129 0.662814 0.664556 0.666047 0.667555 0.669056 0.670588 0.672046 0.673862 0.675554 0.677318 0.678376 0.679655 0.681008 0.682397 0.683644 0.684813 0.686006 0.687131 0.688378 0.689403 0.690672 0.691336 0.692105 0.693534 0.694435 0.695365 0.696097 0.697095 0.697949 0.698789 0.699415 0.700347 0.701191 0.702137 0.702934 0.704237 0.70523 0.705847 0.706353 0.706873 0.707247 0.707774 0.708396 0.708769 0.709511 0.709993 0.710479 0.711211 0.71174 0.71212 0.712511 0.712992 0.713186 0.713468 0.713822 0.714048 0.714538 0.714756 0.714997 0.715167 0.715438 0.715731 0.715915 0.716336 0.716543 0.716707 0.71697 0.717077 0.717363 0.717576 0.717796 0.718097 0.718463 0.71855 0.71875 0.718844 0.719049 0.7191 0.719216 0.719258 0.719295 0.719295 0.719363 0.719415 0.719476 0.719542 0.719594 0.71968 0.71972 0.719775 0.719798 0.719771 0.719765 0.720144 0.720833 0.721402 0.721977 0.722565 0.723171 0.723544 0.724357 0.724958 0.725403 0.725926 0.726436 0.727192 0.728032 0.728528 0.729272 0.729768 0.730451 0.731024 0.731696 0.732416 0.732987 0.733706 0.734494 0.734952 0.735231 0.735818 0.736363 0.736701 0.737334 0.738559 0.739004 0.739801 0.740636 0.741731 0.742346 0.743175 0.744087 0.744873 0.745421 0.746097 0.747096 0.747664 0.748374 0.749134 0.749838 0.750713 0.751516 0.752616 0.753739 0.754647 0.755333 0.756667 0.757501 0.758352 0.758897 0.759812 0.760778 0.761542 0.762223 0.763006 0.763762 0.764932 0.76546 0.766481 0.767337 0.768488 0.769042 0.769951 0.771678 0.772434 0.77363 0.775415 0.776613 0.778246 0.780837 0.781938 0.783421 0.784729 ];
TPR_MCDL = [1 0.937426 0.920493 0.910031 0.900793 0.894086 0.887745 0.882379 0.877552 0.873285 0.869433 0.865685 0.862139 0.858605 0.855464 0.852685 0.849941 0.84725 0.844676 0.84231 0.840041 0.837868 0.835758 0.833429 0.831533 0.829508 0.827863 0.825499 0.823504 0.821704 0.821157 0.821032 0.820877 0.820645 0.820426 0.820315 0.820062 0.819769 0.819645 0.819267 0.818789 0.818205 0.817713 0.817182 0.816756 0.816183 0.81536 0.814607 0.813901 0.813129 0.812463 0.811382 0.810595 0.809699 0.808656 0.807685 0.806522 0.805454 0.804662 0.803286 0.802108 0.800862 0.799735 0.798349 0.796771 0.795197 0.793922 0.792017 0.790665 0.78919 0.787498 0.785735 0.78371 0.782036 0.779985 0.77857 0.777082 0.775133 0.773325 0.77147 0.769781 0.767915 0.765913 0.764214 0.762413 0.76049 0.758266 0.75615 0.754172 0.752292 0.750248 0.748295 0.74579 0.744016 0.741505 0.739392 0.736898 0.734868 0.732894 0.730786 0.728776 0.72709 0.724879 0.722862 0.721452 0.719504 0.717309 0.715494 0.713704 0.711674 0.709751 0.708129 0.706171 0.704175 0.702297 0.700855 0.699268 0.697502 0.695711 0.69398 0.692232 0.690567 0.688517 0.686896 0.685395 0.684106 0.682259 0.680799 0.679967 0.67852 0.677045 0.67585 0.674404 0.6733 0.671688 0.670317 0.669034 0.667725 0.666805 0.665689 0.664948 0.664103 0.662879 0.661886 0.660858 0.659954 0.659085 0.658473 0.657601 0.65677 0.656041 0.655408 0.654536 0.653807 0.653112 0.652296 0.651719 0.651144 0.650701 0.65019 0.649438 0.648667 0.648102 0.647694 0.647237 0.646892 0.646057 0.645706 0.645368 0.644877 0.644577 0.644197 0.643708 0.643349 0.642986 0.642579 0.642387 0.641676 0.6399 0.637889 0.636328 0.634049 0.632464 0.630209 0.628687 0.626847 0.624881 0.623074 0.621286 0.619005 0.616866 0.61505 0.613156 0.611248 0.609379 0.607125 0.605296 0.603115 0.601452 0.5991 0.59724 0.594788 0.592712 0.590687 0.588434 0.586636 0.584872 0.582959 0.580612 0.578258 0.576033 0.574036 0.571612 0.569402 0.566909 0.564245 0.561307 0.558676 0.555271 0.55214 0.549096 0.546043 0.543013 0.539518 0.536348 0.533237 0.529562 0.526257 0.522727 0.518886 0.515053 0.510466 0.505922 0.50156 0.497153 0.492827 0.488045 0.483303 0.477832 0.472204 0.466545 0.460383 0.453713 0.446992 0.439239 0.430677 0.421332 0.410909 0.399584 0.386962 0.37196 0.35556 0.33467 0.308186 0.275086 0.223945 ];
FPR_MCDL = [1 0.222959 0.185122 0.165888 0.15341 0.144201 0.136938 0.131298 0.126215 0.121999 0.118262 0.115067 0.112166 0.109529 0.107122 0.104967 0.102909 0.101066 0.0993623 0.0977288 0.0961574 0.0947599 0.0933594 0.0919749 0.0906816 0.089455 0.0883003 0.0871779 0.0860993 0.0850426 0.0847826 0.0846806 0.0845539 0.0844413 0.084332 0.0841857 0.0839691 0.0837675 0.0835667 0.083352 0.0831306 0.0828541 0.0825599 0.0823108 0.0819546 0.0816274 0.0812605 0.0808536 0.0804629 0.080081 0.0796501 0.0791954 0.0787528 0.0782752 0.0777407 0.0772709 0.0767222 0.0761748 0.075665 0.0751041 0.0744537 0.0738218 0.0731983 0.0726254 0.0720407 0.0714827 0.0708552 0.070174 0.0695907 0.0689563 0.0683057 0.0677062 0.0670188 0.0663436 0.0656611 0.0649925 0.0643995 0.0636593 0.0629102 0.0622667 0.0616088 0.0608956 0.0601788 0.0595857 0.0588913 0.0582713 0.057634 0.0569602 0.056358 0.05575 0.055116 0.0544658 0.053841 0.0532257 0.0526635 0.0521177 0.0515327 0.0510086 0.0504484 0.0499171 0.0494133 0.0488777 0.0483113 0.0477764 0.0472755 0.0468203 0.0463819 0.0458789 0.0454686 0.0450425 0.0446244 0.0442451 0.0438272 0.0434613 0.0430896 0.0427382 0.0423776 0.0420069 0.0416508 0.0412908 0.0409697 0.0406694 0.0403387 0.0400164 0.0397575 0.0394845 0.0392339 0.0389765 0.0387383 0.0385103 0.0382734 0.0380159 0.0378016 0.0375945 0.0373582 0.0371716 0.0369638 0.0367803 0.036598 0.0364564 0.0362858 0.0361567 0.0360209 0.0358587 0.035724 0.0355695 0.0354362 0.0353287 0.0351823 0.0350737 0.0349766 0.0348833 0.0347617 0.0346784 0.0345867 0.0344767 0.0343747 0.0342906 0.0342027 0.0341333 0.034061 0.0339956 0.0339273 0.0338715 0.0338156 0.0337684 0.0337223 0.0336772 0.033614 0.0335617 0.0335269 0.0334861 0.0334306 0.033393 0.033367 0.0333357 0.0333188 0.0332052 0.0329531 0.0327042 0.0324944 0.0322294 0.0319697 0.0317364 0.0315013 0.0312413 0.0310459 0.0308224 0.0305855 0.0303321 0.0300984 0.0298355 0.0295956 0.0293507 0.0290859 0.0288505 0.0285885 0.0283303 0.0280918 0.0278237 0.0275278 0.0272653 0.0270467 0.0268087 0.026531 0.0263166 0.0260908 0.0258029 0.0255527 0.0253057 0.0250266 0.0247547 0.0245001 0.0242313 0.0239545 0.0236573 0.0233931 0.0231177 0.0228234 0.02257 0.0222782 0.0219833 0.0217085 0.0213651 0.021071 0.020754 0.0204515 0.020154 0.0198254 0.0195265 0.0191957 0.0188486 0.0185175 0.0181724 0.0178072 0.0174682 0.0171034 0.016719 0.0163513 0.0159286 0.0154271 0.0149568 0.0144936 0.0139952 0.0135236 0.0129926 0.0124597 0.0119494 0.0113086 0.0105941 0.00989784 0.00908631 0.00816659 0.00726826 0.00612307 0.00462952 ];
plot(Recall_MCDL, Precision_MCDL, 'b', 'linewidth', 2, 'Color', green);
Recall_MDF = [1 0.922601 0.879291 0.856502 0.841367 0.826029 0.81507 0.807264 0.799545 0.79186 0.786458 0.781872 0.774499 0.76979 0.767422 0.76286 0.757793 0.755548 0.750668 0.748514 0.746245 0.741169 0.738953 0.736366 0.7342 0.731636 0.729205 0.726542 0.724274 0.722263 0.719904 0.717298 0.715204 0.713055 0.710851 0.708542 0.706226 0.706226 0.704089 0.701937 0.699863 0.699863 0.697484 0.695086 0.695086 0.692835 0.690414 0.690414 0.688136 0.685828 0.685828 0.68363 0.681089 0.681089 0.678927 0.678927 0.676496 0.674165 0.674165 0.672225 0.672225 0.669723 0.669723 0.667199 0.667199 0.664529 0.664529 0.662418 0.662418 0.660308 0.660308 0.658212 0.658212 0.655978 0.655978 0.653766 0.653766 0.651468 0.651468 0.648802 0.648802 0.646486 0.646486 0.646486 0.643791 0.643791 0.64121 0.64121 0.639218 0.639218 0.63688 0.63688 0.63688 0.634741 0.634741 0.632452 0.632452 0.630282 0.630282 0.630282 0.628015 0.628015 0.625915 0.625915 0.625915 0.623524 0.623524 0.621228 0.621228 0.621228 0.618778 0.618778 0.615929 0.615929 0.615929 0.613561 0.613561 0.611494 0.611494 0.611494 0.609078 0.609078 0.606596 0.606596 0.606596 0.604559 0.604559 0.602375 0.602375 0.602375 0.60037 0.60037 0.598311 0.598311 0.598311 0.59601 0.59601 0.593751 0.593751 0.593751 0.591371 0.591371 0.589285 0.589285 0.589285 0.586973 0.586973 0.584572 0.584572 0.584572 0.581979 0.581979 0.579234 0.579234 0.579234 0.576885 0.576885 0.574748 0.574748 0.574748 0.572518 0.572518 0.569953 0.569953 0.567714 0.567714 0.567714 0.565512 0.565512 0.563279 0.563279 0.560726 0.560726 0.558145 0.558145 0.558145 0.555559 0.555559 0.553299 0.553299 0.551032 0.551032 0.548642 0.548642 0.546475 0.546475 0.543942 0.543942 0.541485 0.541485 0.539301 0.539301 0.537013 0.537013 0.534228 0.534228 0.531465 0.531465 0.528982 0.528982 0.526744 0.52424 0.52424 0.521478 0.521478 0.519099 0.516366 0.516366 0.513842 0.511233 0.511233 0.508531 0.505889 0.505889 0.50352 0.501164 0.501164 0.498159 0.495366 0.492597 0.492597 0.490014 0.48727 0.484441 0.481805 0.478841 0.475744 0.473041 0.470245 0.466841 0.463769 0.460974 0.45781 0.454535 0.451454 0.448747 0.442922 0.439788 0.437015 0.430878 0.427841 0.42125 0.414803 0.411394 0.40513 0.395177 0.388638 0.381623 0.370588 0.359966 0.348415 0.332738 0.310217 0.286939 0.250506 0.179262 ];
Precision_MDF = [0.14847 0.454981 0.51691 0.545478 0.562791 0.577906 0.588855 0.595894 0.603509 0.61094 0.615562 0.620002 0.62595 0.629821 0.632137 0.635776 0.6397 0.641725 0.644771 0.646515 0.648102 0.651168 0.652862 0.654324 0.655817 0.657444 0.658959 0.660429 0.662013 0.663513 0.665067 0.666507 0.668027 0.669667 0.671018 0.672315 0.673823 0.673823 0.675215 0.676821 0.678225 0.678225 0.67953 0.680937 0.680937 0.68259 0.683791 0.683791 0.685346 0.686788 0.686788 0.688316 0.689362 0.689362 0.690519 0.690519 0.691919 0.693222 0.693222 0.69438 0.69438 0.69554 0.69554 0.696711 0.696711 0.698101 0.698101 0.699327 0.699327 0.700719 0.700719 0.702013 0.702013 0.703237 0.703237 0.704391 0.704391 0.705535 0.705535 0.706426 0.706426 0.707839 0.707839 0.707839 0.708944 0.708944 0.709655 0.709655 0.710841 0.710841 0.711951 0.711951 0.711951 0.712927 0.712927 0.713799 0.713799 0.715038 0.715038 0.715038 0.715901 0.715901 0.717094 0.717094 0.717094 0.71826 0.71826 0.719083 0.719083 0.719083 0.720262 0.720262 0.721048 0.721048 0.721048 0.722168 0.722168 0.723293 0.723293 0.723293 0.724142 0.724142 0.725014 0.725014 0.725014 0.72609 0.72609 0.726787 0.726787 0.726787 0.72809 0.72809 0.729357 0.729357 0.729357 0.730297 0.730297 0.731319 0.731319 0.731319 0.732172 0.732172 0.733251 0.733251 0.733251 0.734304 0.734304 0.735209 0.735209 0.735209 0.735944 0.735944 0.736831 0.736831 0.736831 0.737586 0.737586 0.738614 0.738614 0.738614 0.739637 0.739637 0.74039 0.74039 0.741583 0.741583 0.741583 0.74247 0.74247 0.743384 0.743384 0.744235 0.744235 0.745009 0.745009 0.745009 0.745758 0.745758 0.747135 0.747135 0.747852 0.747852 0.748644 0.748644 0.749828 0.749828 0.750506 0.750506 0.751393 0.751393 0.752453 0.752453 0.753111 0.753111 0.753826 0.753826 0.754569 0.754569 0.755395 0.755395 0.756375 0.757063 0.757063 0.758042 0.758042 0.758868 0.759614 0.759614 0.760247 0.761169 0.761169 0.762078 0.762825 0.762825 0.763766 0.764379 0.764379 0.764873 0.765759 0.76652 0.76652 0.767345 0.768023 0.768694 0.769634 0.77036 0.770735 0.771306 0.771728 0.77189 0.77228 0.77279 0.773693 0.774011 0.77447 0.775398 0.776872 0.777278 0.777857 0.778929 0.779284 0.780776 0.781635 0.782104 0.78311 0.784894 0.786178 0.786983 0.788691 0.790543 0.791789 0.794228 0.796397 0.798403 0.801492 0.807685 ];
TPR_MDF = [1 0.922601 0.879291 0.856502 0.841367 0.826029 0.81507 0.807264 0.799545 0.79186 0.786458 0.781872 0.774499 0.76979 0.767422 0.76286 0.757793 0.755548 0.750668 0.748514 0.746245 0.741169 0.738953 0.736366 0.7342 0.731636 0.729205 0.726542 0.724274 0.722263 0.719904 0.717298 0.715204 0.713055 0.710851 0.708542 0.706226 0.706226 0.704089 0.701937 0.699863 0.699863 0.697484 0.695086 0.695086 0.692835 0.690414 0.690414 0.688136 0.685828 0.685828 0.68363 0.681089 0.681089 0.678927 0.678927 0.676496 0.674165 0.674165 0.672225 0.672225 0.669723 0.669723 0.667199 0.667199 0.664529 0.664529 0.662418 0.662418 0.660308 0.660308 0.658212 0.658212 0.655978 0.655978 0.653766 0.653766 0.651468 0.651468 0.648802 0.648802 0.646486 0.646486 0.646486 0.643791 0.643791 0.64121 0.64121 0.639218 0.639218 0.63688 0.63688 0.63688 0.634741 0.634741 0.632452 0.632452 0.630282 0.630282 0.630282 0.628015 0.628015 0.625915 0.625915 0.625915 0.623524 0.623524 0.621228 0.621228 0.621228 0.618778 0.618778 0.615929 0.615929 0.615929 0.613561 0.613561 0.611494 0.611494 0.611494 0.609078 0.609078 0.606596 0.606596 0.606596 0.604559 0.604559 0.602375 0.602375 0.602375 0.60037 0.60037 0.598311 0.598311 0.598311 0.59601 0.59601 0.593751 0.593751 0.593751 0.591371 0.591371 0.589285 0.589285 0.589285 0.586973 0.586973 0.584572 0.584572 0.584572 0.581979 0.581979 0.579234 0.579234 0.579234 0.576885 0.576885 0.574748 0.574748 0.574748 0.572518 0.572518 0.569953 0.569953 0.567714 0.567714 0.567714 0.565512 0.565512 0.563279 0.563279 0.560726 0.560726 0.558145 0.558145 0.558145 0.555559 0.555559 0.553299 0.553299 0.551032 0.551032 0.548642 0.548642 0.546475 0.546475 0.543942 0.543942 0.541485 0.541485 0.539301 0.539301 0.537013 0.537013 0.534228 0.534228 0.531465 0.531465 0.528982 0.528982 0.526744 0.52424 0.52424 0.521478 0.521478 0.519099 0.516366 0.516366 0.513842 0.511233 0.511233 0.508531 0.505889 0.505889 0.50352 0.501164 0.501164 0.498159 0.495366 0.492597 0.492597 0.490014 0.48727 0.484441 0.481805 0.478841 0.475744 0.473041 0.470245 0.466841 0.463769 0.460974 0.45781 0.454535 0.451454 0.448747 0.442922 0.439788 0.437015 0.430878 0.427841 0.42125 0.414803 0.411394 0.40513 0.395177 0.388638 0.381623 0.370588 0.359966 0.348415 0.332738 0.310217 0.286939 0.250506 0.179262 ];
FPR_MDF = [1 0.216857 0.154106 0.131404 0.119039 0.108452 0.101211 0.0965918 0.0921584 0.0879329 0.0854612 0.0829318 0.0796853 0.0775705 0.0762464 0.0743508 0.0722882 0.0712614 0.0695586 0.0686782 0.0677526 0.0660041 0.0651167 0.0643106 0.0635562 0.0628008 0.0620662 0.0613059 0.060451 0.0597784 0.0590685 0.0583285 0.0575896 0.0568323 0.0561947 0.0555565 0.0548329 0.0548329 0.054196 0.0534449 0.0528282 0.0528282 0.0521852 0.0515312 0.0515312 0.0508677 0.0502264 0.0502264 0.0496098 0.0490105 0.0490105 0.0483733 0.047842 0.047842 0.0472882 0.0472882 0.0467275 0.0461534 0.0461534 0.0456131 0.0456131 0.045042 0.045042 0.0445499 0.0445499 0.0440242 0.0440242 0.0435006 0.0435006 0.0429873 0.0429873 0.0424912 0.0424912 0.0419134 0.0419134 0.0414042 0.0414042 0.0408867 0.0408867 0.0404069 0.0404069 0.0399146 0.0399146 0.0399146 0.0393877 0.0393877 0.0389686 0.0389686 0.0385294 0.0385294 0.0380693 0.0380693 0.0380693 0.037641 0.037641 0.0372353 0.0372353 0.0367583 0.0367583 0.0367583 0.03636 0.03636 0.0359366 0.0359366 0.0359366 0.0355006 0.0355006 0.0350981 0.0350981 0.0350981 0.0346408 0.0346408 0.0342512 0.0342512 0.0342512 0.0338222 0.0338222 0.0334687 0.0334687 0.0334687 0.0329849 0.0329849 0.0325897 0.0325897 0.0325897 0.0322261 0.0322261 0.0318667 0.0318667 0.0318667 0.0314627 0.0314627 0.0311021 0.0311021 0.0311021 0.0307606 0.0307606 0.0303416 0.0303416 0.0303416 0.0300144 0.0300144 0.0296209 0.0296209 0.0296209 0.0292295 0.0292295 0.0288712 0.0288712 0.0288712 0.0285394 0.0285394 0.0282156 0.0282156 0.0282156 0.0279013 0.0279013 0.0275678 0.0275678 0.0275678 0.0272008 0.0272008 0.0268898 0.0268898 0.0264974 0.0264974 0.0264974 0.0261793 0.0261793 0.0258955 0.0258955 0.0255518 0.0255518 0.0252381 0.0252381 0.0252381 0.0249314 0.0249314 0.0245478 0.0245478 0.0242349 0.0242349 0.0239288 0.0239288 0.0236051 0.0236051 0.0233187 0.0233187 0.0230429 0.0230429 0.0227569 0.0227569 0.022491 0.022491 0.0222167 0.0222167 0.0218656 0.0218656 0.0215866 0.0215866 0.0213062 0.0210529 0.0210529 0.0207681 0.0207681 0.0204788 0.0201794 0.0201794 0.0199329 0.0196717 0.0196717 0.0194107 0.0191486 0.0191486 0.0188967 0.0186035 0.0186035 0.0183241 0.0180787 0.0178251 0.0178251 0.017608 0.0173689 0.0170745 0.0168322 0.0165734 0.0163409 0.0161013 0.015884 0.015637 0.0153603 0.0151255 0.0148813 0.0146757 0.0144326 0.0142235 0.0137596 0.0135247 0.0133058 0.0128859 0.0126908 0.0122446 0.0118608 0.0116402 0.0112748 0.0106409 0.0102223 0.00982406 0.00922 0.00865223 0.00810593 0.00730483 0.00635953 0.00543058 0.00412222 0.00221168 ];
plot(Recall_MDF, Precision_MDF, 'r', 'linewidth', 2);
Recall_LEGS = [1 0.897821 0.89709 0.896613 0.896142 0.895722 0.895299 0.894911 0.89453 0.894129 0.893747 0.893332 0.892815 0.892424 0.891981 0.89156 0.891082 0.890542 0.89 0.889344 0.888432 0.887145 0.8631 0.861148 0.856669 0.855945 0.854335 0.853483 0.853052 0.851984 0.85157 0.851162 0.850696 0.849837 0.849306 0.848912 0.848497 0.847719 0.847206 0.846646 0.845944 0.845184 0.8441 0.835377 0.821319 0.820137 0.819112 0.815322 0.814729 0.814255 0.813796 0.813354 0.810506 0.810067 0.809581 0.809154 0.808647 0.808147 0.806874 0.80637 0.805839 0.805281 0.804536 0.803536 0.802099 0.781379 0.780083 0.77919 0.77845 0.777643 0.776975 0.774168 0.773693 0.773247 0.772773 0.772293 0.771808 0.770554 0.76887 0.76838 0.767884 0.767343 0.766741 0.766006 0.765051 0.76375 0.741212 0.739763 0.738802 0.738025 0.737373 0.736668 0.736018 0.735458 0.732256 0.731697 0.731202 0.730104 0.729629 0.729146 0.728656 0.728129 0.727533 0.725375 0.724644 0.723743 0.722457 0.700434 0.698686 0.697618 0.696628 0.695992 0.695327 0.694665 0.69251 0.691841 0.691269 0.687289 0.686666 0.686137 0.685628 0.685063 0.684533 0.683973 0.683325 0.68259 0.681685 0.680411 0.672972 0.652563 0.651277 0.650359 0.649632 0.649008 0.648366 0.647795 0.647128 0.646326 0.645756 0.645123 0.642032 0.6414 0.640747 0.638798 0.638092 0.637369 0.636494 0.635402 0.634211 0.632247 0.607493 0.605945 0.604937 0.604091 0.601294 0.600613 0.599965 0.599374 0.598665 0.598065 0.596937 0.596302 0.595689 0.591377 0.590597 0.5898 0.588971 0.588183 0.587173 0.585943 0.584037 0.554426 0.5527 0.551395 0.550457 0.549671 0.548961 0.548329 0.547662 0.546676 0.54406 0.543343 0.54259 0.54132 0.540706 0.539989 0.534905 0.533928 0.532773 0.531684 0.530361 0.528398 0.494778 0.492578 0.491056 0.489732 0.488838 0.488027 0.487259 0.48511 0.484387 0.483748 0.483137 0.482389 0.481699 0.478172 0.477424 0.476714 0.475935 0.474905 0.469079 0.467461 0.465298 0.448293 0.421401 0.4195 0.418114 0.417073 0.416139 0.41526 0.414086 0.413378 0.412589 0.41191 0.410213 0.409354 0.408586 0.407839 0.405688 0.404837 0.401778 0.40011 0.398737 0.390754 0.386318 0.326727 0.323891 0.321777 0.320375 0.319218 0.31816 0.31715 0.316278 0.315431 0.314696 0.313757 0.31296 0.312233 0.311369 0.310471 0.309606 0.308709 0.307814 0.306731 0.305659 0.30349 ];
Precision_LEGS = [0.14847 0.47478 0.476112 0.476837 0.477638 0.478183 0.478758 0.479225 0.479678 0.480149 0.480548 0.48103 0.481661 0.482093 0.482574 0.48303 0.483496 0.483935 0.484459 0.485091 0.486119 0.487366 0.52455 0.528383 0.534291 0.53535 0.536772 0.537626 0.538009 0.539145 0.539501 0.539813 0.540196 0.540812 0.541108 0.54143 0.541738 0.542116 0.542565 0.542944 0.543384 0.54396 0.544731 0.552854 0.56945 0.571019 0.572418 0.574583 0.575135 0.575556 0.575861 0.57614 0.577755 0.578078 0.578435 0.578705 0.578974 0.579326 0.580348 0.580669 0.581 0.581348 0.581773 0.582336 0.583163 0.601168 0.602434 0.603264 0.60402 0.604782 0.60522 0.607256 0.607634 0.607932 0.608277 0.608601 0.608897 0.609393 0.610181 0.610465 0.610711 0.611005 0.6113 0.61165 0.612081 0.612666 0.628054 0.629282 0.630052 0.630652 0.631138 0.631733 0.632161 0.632453 0.633993 0.634285 0.634543 0.634898 0.635118 0.63534 0.63555 0.635764 0.63606 0.637134 0.637434 0.637806 0.638334 0.649732 0.650809 0.651493 0.652064 0.652435 0.652811 0.653238 0.654232 0.654594 0.654874 0.656515 0.656883 0.657155 0.65739 0.657636 0.657883 0.658129 0.658354 0.658606 0.658891 0.659285 0.661726 0.671543 0.672345 0.672939 0.673368 0.673737 0.674051 0.674347 0.674727 0.674974 0.675227 0.675467 0.677422 0.677696 0.677969 0.678719 0.678973 0.679207 0.679413 0.67973 0.680043 0.680568 0.689614 0.690335 0.690797 0.691304 0.69235 0.692665 0.692948 0.693197 0.693515 0.693798 0.694222 0.694443 0.694619 0.695974 0.696253 0.696534 0.696821 0.697036 0.697274 0.697576 0.697977 0.70591 0.706571 0.707073 0.707462 0.707759 0.708046 0.708294 0.708496 0.708756 0.709919 0.710202 0.710454 0.710839 0.711024 0.711194 0.712163 0.712465 0.712728 0.71295 0.713197 0.713558 0.719739 0.720377 0.720884 0.721238 0.721508 0.721759 0.72199 0.722362 0.722589 0.722774 0.722952 0.723189 0.72341 0.724846 0.725141 0.725445 0.725651 0.725872 0.727002 0.72736 0.727678 0.729593 0.733477 0.734086 0.73457 0.734921 0.735224 0.735463 0.735845 0.736085 0.7363 0.736507 0.736751 0.737101 0.737403 0.73767 0.73775 0.737991 0.737967 0.737999 0.738099 0.738533 0.738875 0.7426 0.743227 0.743649 0.743994 0.744307 0.744501 0.744736 0.744901 0.745098 0.745338 0.745583 0.745849 0.746079 0.746386 0.746668 0.746939 0.747169 0.74746 0.747601 0.747768 0.74802 ];
TPR_LEGS = [1 0.897821 0.89709 0.896613 0.896142 0.895722 0.895299 0.894911 0.89453 0.894129 0.893747 0.893332 0.892815 0.892424 0.891981 0.89156 0.891082 0.890542 0.89 0.889344 0.888432 0.887145 0.8631 0.861148 0.856669 0.855945 0.854335 0.853483 0.853052 0.851984 0.85157 0.851162 0.850696 0.849837 0.849306 0.848912 0.848497 0.847719 0.847206 0.846646 0.845944 0.845184 0.8441 0.835377 0.821319 0.820137 0.819112 0.815322 0.814729 0.814255 0.813796 0.813354 0.810506 0.810067 0.809581 0.809154 0.808647 0.808147 0.806874 0.80637 0.805839 0.805281 0.804536 0.803536 0.802099 0.781379 0.780083 0.77919 0.77845 0.777643 0.776975 0.774168 0.773693 0.773247 0.772773 0.772293 0.771808 0.770554 0.76887 0.76838 0.767884 0.767343 0.766741 0.766006 0.765051 0.76375 0.741212 0.739763 0.738802 0.738025 0.737373 0.736668 0.736018 0.735458 0.732256 0.731697 0.731202 0.730104 0.729629 0.729146 0.728656 0.728129 0.727533 0.725375 0.724644 0.723743 0.722457 0.700434 0.698686 0.697618 0.696628 0.695992 0.695327 0.694665 0.69251 0.691841 0.691269 0.687289 0.686666 0.686137 0.685628 0.685063 0.684533 0.683973 0.683325 0.68259 0.681685 0.680411 0.672972 0.652563 0.651277 0.650359 0.649632 0.649008 0.648366 0.647795 0.647128 0.646326 0.645756 0.645123 0.642032 0.6414 0.640747 0.638798 0.638092 0.637369 0.636494 0.635402 0.634211 0.632247 0.607493 0.605945 0.604937 0.604091 0.601294 0.600613 0.599965 0.599374 0.598665 0.598065 0.596937 0.596302 0.595689 0.591377 0.590597 0.5898 0.588971 0.588183 0.587173 0.585943 0.584037 0.554426 0.5527 0.551395 0.550457 0.549671 0.548961 0.548329 0.547662 0.546676 0.54406 0.543343 0.54259 0.54132 0.540706 0.539989 0.534905 0.533928 0.532773 0.531684 0.530361 0.528398 0.494778 0.492578 0.491056 0.489732 0.488838 0.488027 0.487259 0.48511 0.484387 0.483748 0.483137 0.482389 0.481699 0.478172 0.477424 0.476714 0.475935 0.474905 0.469079 0.467461 0.465298 0.448293 0.421401 0.4195 0.418114 0.417073 0.416139 0.41526 0.414086 0.413378 0.412589 0.41191 0.410213 0.409354 0.408586 0.407839 0.405688 0.404837 0.401778 0.40011 0.398737 0.390754 0.386318 0.326727 0.323891 0.321777 0.320375 0.319218 0.31816 0.31715 0.316278 0.315431 0.314696 0.313757 0.31296 0.312233 0.311369 0.310471 0.309606 0.308709 0.307814 0.306731 0.305659 0.30349 ];
FPR_LEGS = [1 0.232898 0.2321 0.231591 0.231039 0.230638 0.230238 0.22991 0.229589 0.229249 0.228942 0.228545 0.228066 0.227737 0.227342 0.227011 0.226636 0.226302 0.225858 0.225324 0.224519 0.223402 0.189988 0.188093 0.181367 0.180753 0.178048 0.177035 0.176759 0.175045 0.174679 0.17443 0.17418 0.173348 0.173086 0.172863 0.172523 0.172067 0.171791 0.171434 0.171065 0.170606 0.169964 0.162805 0.149737 0.148958 0.148305 0.145165 0.144837 0.144568 0.144287 0.144059 0.141583 0.141363 0.141086 0.140911 0.14066 0.14032 0.139049 0.138836 0.138619 0.138373 0.138063 0.137613 0.137013 0.123629 0.12303 0.12264 0.12231 0.121944 0.121679 0.119305 0.11911 0.118948 0.118703 0.118511 0.118273 0.117571 0.11662 0.116447 0.116286 0.11607 0.115869 0.115598 0.115251 0.114785 0.103993 0.103477 0.103146 0.102864 0.102651 0.10241 0.102181 0.101964 0.10007 0.0998324 0.0996837 0.0992272 0.0990797 0.0989341 0.098775 0.0986324 0.0982463 0.0970033 0.0968009 0.0965353 0.09611 0.0884588 0.087957 0.0876043 0.0872903 0.0871255 0.0869587 0.0867792 0.0856875 0.0855203 0.085374 0.0836486 0.0833948 0.083143 0.0829852 0.0828501 0.082662 0.0824214 0.0822682 0.0821146 0.0818838 0.0815536 0.0795754 0.0732734 0.0729626 0.0727512 0.0725861 0.0724064 0.0722613 0.0721461 0.071975 0.0718322 0.0717179 0.071561 0.0699536 0.0697943 0.0696619 0.0689128 0.0687853 0.0686299 0.0684579 0.0682145 0.0679513 0.0676114 0.0615638 0.06127 0.0610789 0.0607628 0.0598342 0.0597105 0.0596015 0.0594948 0.0593315 0.0592282 0.058847 0.0587288 0.058591 0.0572984 0.0571674 0.0568953 0.0567406 0.0566119 0.0564517 0.0562679 0.0559706 0.0503814 0.0501076 0.0498444 0.0496371 0.0495224 0.0494112 0.0493165 0.0491901 0.0489696 0.0479657 0.0478612 0.0477606 0.0475541 0.0474457 0.0473051 0.04616 0.0460167 0.0458596 0.0456857 0.045519 0.045245 0.0399222 0.0396455 0.0394525 0.0392298 0.0391148 0.0390163 0.0389266 0.0384973 0.0384095 0.038278 0.038194 0.0381012 0.0380089 0.0369101 0.036817 0.0367305 0.0366289 0.0364423 0.0352606 0.0350612 0.0348172 0.0329442 0.0297671 0.0295764 0.0294395 0.0293371 0.0292459 0.029164 0.029004 0.0289371 0.0288374 0.0287774 0.0285292 0.0284276 0.0283397 0.0282537 0.0277866 0.0276699 0.0271563 0.0269076 0.0267797 0.0253852 0.0249817 0.0194173 0.0191819 0.0190201 0.0189091 0.0188185 0.0187423 0.018672 0.0186118 0.0185531 0.0185028 0.0184401 0.0183878 0.0183377 0.0182759 0.0182169 0.0181648 0.0181078 0.0180491 0.0179819 0.0179176 0.01781 ];
plot(Recall_LEGS, Precision_LEGS, 'b', 'linewidth', 2, 'Color', tree);

Recall_DRFI = [1 0.998701 0.997248 0.996176 0.995172 0.993843 0.992503 0.990943 0.989411 0.987831 0.985951 0.984316 0.982852 0.981264 0.979487 0.978035 0.976321 0.974396 0.972768 0.9708 0.969118 0.96696 0.965031 0.963129 0.961277 0.959256 0.9568 0.954637 0.952231 0.95013 0.948328 0.94629 0.944166 0.941783 0.939355 0.937079 0.934944 0.932968 0.930731 0.928556 0.926086 0.924059 0.921953 0.919519 0.917239 0.914775 0.912198 0.910058 0.907677 0.905157 0.902767 0.900238 0.89799 0.895361 0.893219 0.890812 0.888793 0.886492 0.884237 0.88153 0.878876 0.876893 0.874662 0.872174 0.870081 0.867621 0.865357 0.863094 0.860854 0.858358 0.856019 0.853596 0.851426 0.849248 0.846415 0.843499 0.841186 0.838661 0.836471 0.833913 0.831294 0.828654 0.826062 0.823546 0.820788 0.81795 0.815461 0.813054 0.81049 0.80762 0.805228 0.802652 0.79988 0.797033 0.794304 0.791706 0.789073 0.786307 0.783644 0.780967 0.77781 0.774762 0.77177 0.769153 0.766206 0.763219 0.760185 0.757433 0.754244 0.751217 0.748309 0.745073 0.741809 0.738943 0.736078 0.733012 0.730067 0.72715 0.723885 0.721165 0.71821 0.715014 0.711802 0.708592 0.705596 0.702339 0.699231 0.696044 0.692924 0.689702 0.686373 0.683308 0.680407 0.677238 0.674076 0.670642 0.667751 0.664634 0.661734 0.658392 0.654849 0.651388 0.648504 0.645083 0.641856 0.638773 0.635611 0.632061 0.628245 0.62466 0.621274 0.618224 0.614869 0.611656 0.608203 0.604584 0.601136 0.598023 0.594698 0.591007 0.587145 0.583727 0.580275 0.576601 0.57337 0.569491 0.565754 0.562108 0.558455 0.554563 0.551115 0.546895 0.543174 0.539393 0.535448 0.53162 0.527445 0.523714 0.520319 0.516421 0.512139 0.507859 0.503695 0.499712 0.495549 0.491517 0.48767 0.483617 0.479405 0.475038 0.470664 0.466298 0.461347 0.456926 0.452516 0.448382 0.44344 0.439175 0.434302 0.430295 0.425779 0.42079 0.416259 0.411331 0.406615 0.402159 0.397642 0.392923 0.388421 0.383484 0.37802 0.372838 0.367425 0.362601 0.357703 0.352825 0.347419 0.342098 0.336214 0.33092 0.325561 0.319227 0.313782 0.307961 0.302319 0.296418 0.290599 0.284615 0.278682 0.271633 0.265027 0.258949 0.253101 0.245649 0.238858 0.231505 0.224315 0.217003 0.209817 0.202252 0.195049 0.186676 0.178694 0.170481 0.162042 0.153035 0.144457 0.135289 0.125827 0.115939 0.106641 0.0952823 0.0842845 0.0726527 0.0599904 0.0441779 ];
Precision_DRFI = [0.14847 0.167077 0.181419 0.194011 0.20604 0.216927 0.227203 0.237155 0.246241 0.254605 0.2625 0.270042 0.277711 0.285052 0.291909 0.298604 0.305191 0.311538 0.317563 0.323555 0.329236 0.334882 0.340385 0.345784 0.350841 0.35586 0.360926 0.365911 0.370579 0.375184 0.379989 0.384635 0.389004 0.393239 0.397378 0.40163 0.405843 0.409965 0.413846 0.41786 0.421827 0.425677 0.42935 0.432809 0.436273 0.439699 0.443078 0.446546 0.450013 0.453369 0.456682 0.459904 0.463136 0.466091 0.469195 0.47237 0.475535 0.478778 0.482052 0.485023 0.488001 0.491132 0.494283 0.496917 0.499864 0.502959 0.505973 0.508659 0.511506 0.514169 0.516762 0.51946 0.521937 0.524858 0.527338 0.529941 0.532647 0.535169 0.537745 0.540324 0.542882 0.545323 0.547802 0.550244 0.552614 0.555183 0.557392 0.560048 0.562341 0.564584 0.567177 0.569481 0.571628 0.573987 0.576217 0.578266 0.580289 0.582654 0.584644 0.586845 0.588934 0.590905 0.592731 0.59465 0.596595 0.598308 0.60022 0.602188 0.604009 0.60601 0.607996 0.609927 0.611731 0.613908 0.615842 0.617859 0.619416 0.621373 0.623128 0.625064 0.626983 0.628616 0.630477 0.632621 0.634346 0.636079 0.637811 0.639788 0.641545 0.643378 0.644985 0.646358 0.648361 0.650065 0.651758 0.653307 0.655002 0.656817 0.658368 0.660015 0.661454 0.66315 0.664843 0.666164 0.668059 0.669927 0.671519 0.672937 0.674318 0.676056 0.677362 0.679259 0.680758 0.682427 0.683835 0.684979 0.686175 0.687544 0.688795 0.690271 0.691687 0.693128 0.694661 0.695785 0.697132 0.698634 0.700012 0.701106 0.702758 0.704241 0.705653 0.706835 0.708406 0.709571 0.710754 0.711964 0.71324 0.714891 0.716075 0.717337 0.718334 0.719295 0.72029 0.721549 0.722948 0.724219 0.725675 0.727022 0.728372 0.729827 0.730845 0.731932 0.733029 0.733702 0.734853 0.736548 0.736797 0.737865 0.738563 0.739766 0.740519 0.741575 0.742695 0.74332 0.74425 0.745319 0.746385 0.747213 0.747865 0.748765 0.748921 0.748944 0.749649 0.750593 0.751587 0.752256 0.752685 0.753193 0.753461 0.754401 0.755475 0.755997 0.757075 0.758095 0.759604 0.760277 0.760959 0.761999 0.763137 0.763145 0.764243 0.765161 0.766187 0.766795 0.767688 0.768244 0.768367 0.768704 0.769496 0.770371 0.770592 0.771428 0.771849 0.77182 0.77301 0.773284 0.772647 0.771559 0.770685 0.771369 0.770874 0.770815 0.771056 0.7712 0.769747 0.769133 ];
TPR_DRFI = [1 0.998701 0.997248 0.996176 0.995172 0.993843 0.992503 0.990943 0.989411 0.987831 0.985951 0.984316 0.982852 0.981264 0.979487 0.978035 0.976321 0.974396 0.972768 0.9708 0.969118 0.96696 0.965031 0.963129 0.961277 0.959256 0.9568 0.954637 0.952231 0.95013 0.948328 0.94629 0.944166 0.941783 0.939355 0.937079 0.934944 0.932968 0.930731 0.928556 0.926086 0.924059 0.921953 0.919519 0.917239 0.914775 0.912198 0.910058 0.907677 0.905157 0.902767 0.900238 0.89799 0.895361 0.893219 0.890812 0.888793 0.886492 0.884237 0.88153 0.878876 0.876893 0.874662 0.872174 0.870081 0.867621 0.865357 0.863094 0.860854 0.858358 0.856019 0.853596 0.851426 0.849248 0.846415 0.843499 0.841186 0.838661 0.836471 0.833913 0.831294 0.828654 0.826062 0.823546 0.820788 0.81795 0.815461 0.813054 0.81049 0.80762 0.805228 0.802652 0.79988 0.797033 0.794304 0.791706 0.789073 0.786307 0.783644 0.780967 0.77781 0.774762 0.77177 0.769153 0.766206 0.763219 0.760185 0.757433 0.754244 0.751217 0.748309 0.745073 0.741809 0.738943 0.736078 0.733012 0.730067 0.72715 0.723885 0.721165 0.71821 0.715014 0.711802 0.708592 0.705596 0.702339 0.699231 0.696044 0.692924 0.689702 0.686373 0.683308 0.680407 0.677238 0.674076 0.670642 0.667751 0.664634 0.661734 0.658392 0.654849 0.651388 0.648504 0.645083 0.641856 0.638773 0.635611 0.632061 0.628245 0.62466 0.621274 0.618224 0.614869 0.611656 0.608203 0.604584 0.601136 0.598023 0.594698 0.591007 0.587145 0.583727 0.580275 0.576601 0.57337 0.569491 0.565754 0.562108 0.558455 0.554563 0.551115 0.546895 0.543174 0.539393 0.535448 0.53162 0.527445 0.523714 0.520319 0.516421 0.512139 0.507859 0.503695 0.499712 0.495549 0.491517 0.48767 0.483617 0.479405 0.475038 0.470664 0.466298 0.461347 0.456926 0.452516 0.448382 0.44344 0.439175 0.434302 0.430295 0.425779 0.42079 0.416259 0.411331 0.406615 0.402159 0.397642 0.392923 0.388421 0.383484 0.37802 0.372838 0.367425 0.362601 0.357703 0.352825 0.347419 0.342098 0.336214 0.33092 0.325561 0.319227 0.313782 0.307961 0.302319 0.296418 0.290599 0.284615 0.278682 0.271633 0.265027 0.258949 0.253101 0.245649 0.238858 0.231505 0.224315 0.217003 0.209817 0.202252 0.195049 0.186676 0.178694 0.170481 0.162042 0.153035 0.144457 0.135289 0.125827 0.115939 0.106641 0.0952823 0.0842845 0.0726527 0.0599904 0.0441779 ];
FPR_DRFI = [1 0.883673 0.809764 0.75196 0.703134 0.661638 0.624874 0.593022 0.565613 0.540836 0.517799 0.497561 0.477912 0.459924 0.443627 0.428376 0.41394 0.400476 0.388118 0.376382 0.365581 0.355338 0.345403 0.335875 0.327138 0.318907 0.31059 0.3028 0.295406 0.288493 0.281591 0.274954 0.26878 0.26271 0.257068 0.251299 0.245928 0.240888 0.236006 0.231142 0.226318 0.221693 0.217205 0.213043 0.20913 0.205289 0.201492 0.197892 0.194359 0.190878 0.187395 0.183941 0.180748 0.177643 0.174639 0.171679 0.168912 0.165912 0.163091 0.160425 0.157741 0.155108 0.152521 0.150189 0.147617 0.145178 0.142943 0.140716 0.138468 0.136387 0.134279 0.132265 0.13031 0.128253 0.126405 0.124474 0.122573 0.120776 0.119039 0.117195 0.115426 0.113724 0.112039 0.110466 0.108916 0.107224 0.10556 0.103981 0.102562 0.101102 0.0995433 0.0981235 0.0967241 0.0952823 0.0939398 0.0926184 0.0913196 0.0898848 0.0886757 0.0873206 0.0860088 0.0848156 0.0836414 0.0824561 0.0813208 0.0801836 0.0790221 0.0778725 0.0767346 0.0756153 0.0744694 0.0733725 0.072327 0.071194 0.0701904 0.0691693 0.068206 0.0671606 0.0662247 0.0652468 0.0642645 0.0633427 0.062406 0.0614113 0.0605352 0.0596313 0.0587146 0.0577841 0.0568782 0.0559877 0.0550774 0.0543419 0.0535153 0.0527288 0.0519564 0.0511653 0.0504239 0.0496735 0.048969 0.0482248 0.0474801 0.0467172 0.046029 0.0453311 0.0445948 0.0438839 0.0432116 0.0425583 0.0419033 0.041144 0.0405041 0.0398562 0.0391833 0.0385015 0.0379126 0.03734 0.0367771 0.0362099 0.0356557 0.0350635 0.0344102 0.033837 0.033302 0.0327608 0.0322094 0.0316376 0.0310754 0.0305696 0.0299992 0.0294496 0.028903 0.0283964 0.0278746 0.0273728 0.0268049 0.0263317 0.0258438 0.0253339 0.0248542 0.0243717 0.0238835 0.0234362 0.0230231 0.0225363 0.0220513 0.0215746 0.0210774 0.0206481 0.0202165 0.0197973 0.0193739 0.0189376 0.0185257 0.0181409 0.0177024 0.0172566 0.0168835 0.0164752 0.016119 0.0157272 0.0153836 0.0150424 0.0146458 0.0142841 0.0139083 0.0135772 0.0132384 0.0129232 0.0125991 0.0123103 0.0120045 0.0116734 0.0113461 0.0110225 0.0107121 0.0104034 0.0101109 0.00979526 0.00951395 0.00921821 0.00893939 0.00865568 0.008368 0.00805741 0.00777359 0.00752272 0.00727542 0.00697376 0.00669044 0.00647017 0.00618339 0.00596671 0.00571457 0.00544991 0.00523673 0.00501778 0.00478082 0.0045297 0.00429338 0.00402969 0.00381707 0.00359731 0.00332511 0.00312473 0.00287944 0.00266393 0.00247724 0.00221548 0.00203299 0.0018513 0.00166242 0.00145808 0.00129203 0.00108682 0.000898393 0.00064538 ];
plot(Recall_DRFI, Precision_DRFI, 'b--', 'linewidth', 2);
Recall_DSR = [1 0.984306 0.968858 0.957843 0.948544 0.940053 0.931905 0.924226 0.91667 0.909674 0.902976 0.896525 0.89043 0.884457 0.878737 0.873107 0.867571 0.862126 0.856864 0.851783 0.846823 0.841911 0.837124 0.832533 0.827993 0.823605 0.819285 0.815018 0.810709 0.806525 0.802454 0.79851 0.79454 0.790535 0.786593 0.782742 0.778935 0.77518 0.771416 0.767586 0.763802 0.76012 0.756481 0.75285 0.749198 0.745635 0.742057 0.738482 0.734931 0.731442 0.728034 0.724651 0.721266 0.717964 0.714737 0.711516 0.708233 0.705032 0.701858 0.698745 0.695696 0.692706 0.689648 0.686542 0.683531 0.680538 0.677669 0.674796 0.671915 0.66903 0.666141 0.663255 0.6604 0.657558 0.654744 0.651923 0.649134 0.646413 0.643644 0.640912 0.638193 0.63553 0.632946 0.630307 0.627678 0.625097 0.622516 0.619966 0.61741 0.614817 0.612215 0.60965 0.60711 0.604593 0.602046 0.599457 0.596872 0.594343 0.591838 0.58932 0.586807 0.584334 0.581839 0.579317 0.576832 0.574396 0.571974 0.569609 0.567195 0.564777 0.562291 0.55983 0.55742 0.55505 0.552649 0.550188 0.547749 0.545305 0.542892 0.540561 0.538244 0.535922 0.533617 0.531285 0.528975 0.526701 0.524407 0.522141 0.519852 0.517594 0.515325 0.513016 0.510602 0.508139 0.505748 0.503352 0.501021 0.498721 0.49646 0.49422 0.491966 0.489689 0.487368 0.485062 0.482767 0.480518 0.478264 0.476022 0.473786 0.471554 0.469306 0.467063 0.464823 0.462579 0.460317 0.457994 0.455671 0.453376 0.451077 0.448781 0.446494 0.444181 0.441886 0.439574 0.437267 0.434991 0.432697 0.430392 0.428105 0.425794 0.423453 0.421092 0.418779 0.416485 0.414166 0.411859 0.409564 0.407305 0.405021 0.402657 0.40025 0.397833 0.39537 0.392866 0.390451 0.388008 0.385532 0.383009 0.38049 0.378021 0.37553 0.373025 0.370501 0.367978 0.365466 0.362913 0.360345 0.357723 0.355091 0.352456 0.349767 0.347053 0.344344 0.341607 0.338815 0.335957 0.333116 0.330316 0.327513 0.324652 0.321733 0.318786 0.315792 0.312812 0.30976 0.306658 0.303527 0.30044 0.2973 0.294131 0.290945 0.28772 0.284394 0.281006 0.277606 0.274204 0.270753 0.267193 0.263519 0.25977 0.255897 0.251959 0.247916 0.243778 0.239513 0.23528 0.230819 0.226238 0.221437 0.216496 0.211449 0.206265 0.200971 0.195329 0.189234 0.182804 0.175961 0.168552 0.160467 0.151462 0.14175 0.130634 0.117767 0.102416 0.0822482 0.0493194 ];
Precision_DSR = [0.14847 0.231797 0.271776 0.294465 0.310911 0.324548 0.336241 0.34683 0.356453 0.365306 0.373628 0.381279 0.3885 0.395391 0.401955 0.408158 0.414003 0.419574 0.424875 0.42994 0.434735 0.439361 0.443848 0.44816 0.452404 0.456491 0.460427 0.464354 0.4682 0.472003 0.475699 0.479425 0.483053 0.486594 0.490106 0.493487 0.496822 0.500022 0.503188 0.506354 0.50942 0.512495 0.515508 0.518438 0.521318 0.524163 0.526972 0.529688 0.532284 0.534908 0.537483 0.539985 0.542407 0.544832 0.547232 0.549571 0.551936 0.554283 0.556641 0.558965 0.561285 0.56359 0.565881 0.568113 0.570369 0.572565 0.574781 0.57691 0.579013 0.581125 0.583251 0.585284 0.58726 0.589267 0.591261 0.593224 0.595175 0.597098 0.598977 0.6009 0.602818 0.60474 0.60656 0.608299 0.610011 0.611714 0.613379 0.614981 0.616556 0.618103 0.619608 0.621111 0.62268 0.624298 0.625882 0.6274 0.628842 0.630225 0.631586 0.632891 0.634197 0.635541 0.636873 0.638201 0.639473 0.640753 0.64202 0.643318 0.644563 0.645757 0.646928 0.648059 0.649249 0.650462 0.651617 0.652733 0.653909 0.655088 0.656254 0.657427 0.658544 0.659619 0.660726 0.661814 0.662893 0.663996 0.665096 0.666145 0.667159 0.668174 0.669139 0.670128 0.671153 0.672116 0.673043 0.673942 0.674952 0.675932 0.676866 0.677779 0.678743 0.679726 0.680685 0.681564 0.682442 0.683363 0.684274 0.685184 0.686072 0.686943 0.687755 0.688521 0.689338 0.690203 0.691029 0.691809 0.6926 0.693394 0.694125 0.694855 0.695625 0.696419 0.697133 0.697803 0.698495 0.699202 0.699862 0.70048 0.701098 0.701708 0.702275 0.702765 0.703275 0.703818 0.704423 0.70509 0.70573 0.706324 0.706881 0.707477 0.708064 0.708638 0.709204 0.709824 0.71046 0.711021 0.711558 0.712078 0.712588 0.713168 0.713804 0.714404 0.714907 0.715441 0.716041 0.716561 0.71717 0.717828 0.718467 0.718996 0.719527 0.720053 0.720481 0.720917 0.721358 0.721804 0.722197 0.722609 0.723011 0.72354 0.72398 0.724368 0.724981 0.725565 0.726022 0.726339 0.726765 0.727417 0.728117 0.728584 0.729035 0.729521 0.730065 0.730675 0.731308 0.731957 0.73268 0.73333 0.733921 0.734537 0.734893 0.735274 0.735822 0.736416 0.737052 0.737579 0.738159 0.738474 0.73915 0.739568 0.739752 0.740099 0.740626 0.74101 0.741676 0.742491 0.743288 0.744067 0.744542 0.745206 0.745611 0.746137 0.746789 0.747094 0.746328 0.745005 ];
TPR_DSR = [1 0.984306 0.968858 0.957843 0.948544 0.940053 0.931905 0.924226 0.91667 0.909674 0.902976 0.896525 0.89043 0.884457 0.878737 0.873107 0.867571 0.862126 0.856864 0.851783 0.846823 0.841911 0.837124 0.832533 0.827993 0.823605 0.819285 0.815018 0.810709 0.806525 0.802454 0.79851 0.79454 0.790535 0.786593 0.782742 0.778935 0.77518 0.771416 0.767586 0.763802 0.76012 0.756481 0.75285 0.749198 0.745635 0.742057 0.738482 0.734931 0.731442 0.728034 0.724651 0.721266 0.717964 0.714737 0.711516 0.708233 0.705032 0.701858 0.698745 0.695696 0.692706 0.689648 0.686542 0.683531 0.680538 0.677669 0.674796 0.671915 0.66903 0.666141 0.663255 0.6604 0.657558 0.654744 0.651923 0.649134 0.646413 0.643644 0.640912 0.638193 0.63553 0.632946 0.630307 0.627678 0.625097 0.622516 0.619966 0.61741 0.614817 0.612215 0.60965 0.60711 0.604593 0.602046 0.599457 0.596872 0.594343 0.591838 0.58932 0.586807 0.584334 0.581839 0.579317 0.576832 0.574396 0.571974 0.569609 0.567195 0.564777 0.562291 0.55983 0.55742 0.55505 0.552649 0.550188 0.547749 0.545305 0.542892 0.540561 0.538244 0.535922 0.533617 0.531285 0.528975 0.526701 0.524407 0.522141 0.519852 0.517594 0.515325 0.513016 0.510602 0.508139 0.505748 0.503352 0.501021 0.498721 0.49646 0.49422 0.491966 0.489689 0.487368 0.485062 0.482767 0.480518 0.478264 0.476022 0.473786 0.471554 0.469306 0.467063 0.464823 0.462579 0.460317 0.457994 0.455671 0.453376 0.451077 0.448781 0.446494 0.444181 0.441886 0.439574 0.437267 0.434991 0.432697 0.430392 0.428105 0.425794 0.423453 0.421092 0.418779 0.416485 0.414166 0.411859 0.409564 0.407305 0.405021 0.402657 0.40025 0.397833 0.39537 0.392866 0.390451 0.388008 0.385532 0.383009 0.38049 0.378021 0.37553 0.373025 0.370501 0.367978 0.365466 0.362913 0.360345 0.357723 0.355091 0.352456 0.349767 0.347053 0.344344 0.341607 0.338815 0.335957 0.333116 0.330316 0.327513 0.324652 0.321733 0.318786 0.315792 0.312812 0.30976 0.306658 0.303527 0.30044 0.2973 0.294131 0.290945 0.28772 0.284394 0.281006 0.277606 0.274204 0.270753 0.267193 0.263519 0.25977 0.255897 0.251959 0.247916 0.243778 0.239513 0.23528 0.230819 0.226238 0.221437 0.216496 0.211449 0.206265 0.200971 0.195329 0.189234 0.182804 0.175961 0.168552 0.160467 0.151462 0.14175 0.130634 0.117767 0.102416 0.0822482 0.0493194 ];
FPR_DSR = [1 0.660452 0.523857 0.460253 0.418988 0.387995 0.363143 0.342274 0.324324 0.308613 0.294624 0.282082 0.270787 0.260607 0.251219 0.242601 0.234622 0.2273 0.220528 0.214185 0.208262 0.202726 0.197522 0.192614 0.187947 0.183544 0.179369 0.175378 0.171548 0.167851 0.164364 0.16101 0.157785 0.154651 0.151618 0.148716 0.14592 0.143232 0.140591 0.138009 0.135494 0.133065 0.130707 0.128429 0.126209 0.124051 0.121957 0.119931 0.117976 0.116039 0.114144 0.11231 0.110524 0.108774 0.107073 0.105419 0.103778 0.10217 0.100604 0.0990807 0.0975912 0.0961356 0.0947037 0.0932998 0.0919265 0.0905856 0.089266 0.0879776 0.0867237 0.0854872 0.084262 0.0830703 0.0819098 0.0807598 0.0796267 0.0785146 0.0774308 0.0763765 0.0753375 0.0743126 0.073306 0.0723231 0.071369 0.0704361 0.0695155 0.0686139 0.0677253 0.06685 0.0659838 0.0651301 0.0642949 0.0634811 0.0626754 0.0618713 0.0610811 0.0603058 0.0595453 0.0587977 0.0580565 0.0573292 0.0566092 0.0558941 0.0551936 0.0545089 0.0538407 0.0531797 0.0525243 0.0518751 0.0512366 0.0505996 0.0499767 0.0493642 0.0487561 0.0481513 0.0475593 0.046982 0.0464045 0.045831 0.0452684 0.0447142 0.0441716 0.0436372 0.0431016 0.0425739 0.0420611 0.041551 0.0410462 0.040554 0.0400668 0.0395823 0.0391107 0.0386401 0.0381711 0.0377075 0.037255 0.036806 0.0363557 0.0359139 0.0354821 0.0350564 0.0346321 0.0342144 0.033804 0.0333962 0.0329922 0.0325906 0.0321967 0.0318108 0.0314276 0.0310438 0.0306636 0.0302903 0.0299226 0.0295565 0.0291909 0.0288238 0.0284601 0.0281029 0.0277566 0.0274134 0.0270711 0.0267335 0.0263964 0.0260602 0.0257235 0.0253876 0.0250587 0.0247336 0.02441 0.0240912 0.023777 0.0234653 0.0231536 0.022844 0.022535 0.0222268 0.0219247 0.0216258 0.0213318 0.0210378 0.0207426 0.0204478 0.0201572 0.0198669 0.0195771 0.019289 0.0190031 0.0187204 0.0184401 0.0181598 0.0178813 0.0176071 0.0173322 0.0170558 0.016779 0.0165053 0.0162357 0.0159673 0.015701 0.0154374 0.0151731 0.0149097 0.0146483 0.0143828 0.0141191 0.0138637 0.0136131 0.013364 0.0131151 0.012863 0.0126135 0.0123656 0.0121095 0.0118574 0.0116172 0.01138 0.0111369 0.0108903 0.0106469 0.0104089 0.0101719 0.00993011 0.00968509 0.00943911 0.00919471 0.00894915 0.00870656 0.00846389 0.00822374 0.00798386 0.00774575 0.00751248 0.00728062 0.00704957 0.00681695 0.00658409 0.00634312 0.00610021 0.00584895 0.00560247 0.00535197 0.00509797 0.00484714 0.00459658 0.00433577 0.00406728 0.00379695 0.00351693 0.00322564 0.00291859 0.00260373 0.00226703 0.00189668 0.00148727 0.0010531 0.000503428 ];
plot(Recall_DSR, Precision_DSR, 'm', 'linewidth', 2);
Recall_GMR = [1 0.989649 0.978011 0.969114 0.96116 0.954083 0.947763 0.941668 0.935533 0.929862 0.92455 0.919401 0.91468 0.909971 0.905116 0.900203 0.896008 0.891587 0.887054 0.882782 0.879109 0.875201 0.871422 0.867687 0.863727 0.860334 0.856884 0.853204 0.850061 0.846504 0.843457 0.840098 0.836816 0.833667 0.830835 0.827711 0.824715 0.821858 0.818879 0.81566 0.812567 0.809231 0.806365 0.803406 0.800417 0.797856 0.794783 0.792308 0.789382 0.786429 0.783552 0.780588 0.777698 0.774732 0.772219 0.769676 0.766739 0.764135 0.761392 0.758639 0.755958 0.753316 0.750563 0.747718 0.745205 0.742378 0.739745 0.736994 0.734422 0.731767 0.729151 0.72619 0.723337 0.720874 0.718307 0.715824 0.713487 0.711109 0.708241 0.705659 0.703236 0.700666 0.698163 0.695648 0.692572 0.6899 0.686968 0.684647 0.682312 0.679921 0.67747 0.67501 0.672441 0.670143 0.667505 0.665031 0.66276 0.660519 0.657957 0.655487 0.652958 0.650631 0.64796 0.645764 0.643226 0.640886 0.638308 0.635663 0.633192 0.630778 0.628283 0.625267 0.622794 0.620075 0.617184 0.614787 0.612477 0.609765 0.606956 0.6044 0.601789 0.599199 0.5963 0.593561 0.59095 0.588619 0.586198 0.583854 0.581498 0.578928 0.576678 0.573924 0.571209 0.568361 0.565755 0.563206 0.560869 0.558217 0.555557 0.553222 0.550478 0.548061 0.545539 0.543107 0.540837 0.538219 0.535878 0.533276 0.530839 0.527966 0.525441 0.522835 0.520157 0.517545 0.514834 0.512383 0.510064 0.507509 0.504775 0.502054 0.499173 0.496765 0.494203 0.491749 0.48942 0.486626 0.483492 0.480401 0.477526 0.474755 0.472258 0.46964 0.466741 0.463614 0.460994 0.458391 0.455663 0.45291 0.450005 0.447217 0.444325 0.441734 0.439068 0.436173 0.433471 0.430859 0.42777 0.425006 0.422369 0.419673 0.416838 0.413794 0.410578 0.407703 0.40437 0.401362 0.398494 0.39545 0.391776 0.388315 0.384984 0.38175 0.37876 0.375697 0.37279 0.369848 0.366538 0.36342 0.360583 0.357472 0.35404 0.351134 0.348123 0.344822 0.341499 0.338135 0.334463 0.330653 0.326905 0.32343 0.319813 0.316315 0.312489 0.30865 0.304536 0.300104 0.296109 0.292251 0.288286 0.284032 0.279648 0.274793 0.269986 0.264966 0.260077 0.255179 0.249837 0.244328 0.238901 0.233597 0.228055 0.221749 0.21551 0.208933 0.201571 0.19396 0.18624 0.177879 0.169008 0.159208 0.148001 0.136099 0.122137 0.106654 0.0877427 0.0614671 ];
Precision_GMR = [0.14847 0.178995 0.211425 0.23209 0.248103 0.261654 0.273496 0.284038 0.293209 0.302431 0.310229 0.317246 0.324208 0.330947 0.337352 0.343582 0.349691 0.355596 0.360953 0.366557 0.371452 0.376049 0.380601 0.384948 0.389234 0.393421 0.397738 0.402148 0.406205 0.410026 0.414338 0.418301 0.422185 0.425936 0.429903 0.433281 0.436724 0.43988 0.443139 0.446346 0.449246 0.452178 0.455002 0.457905 0.460729 0.463802 0.4668 0.469726 0.472732 0.475427 0.478318 0.481133 0.483673 0.486192 0.488739 0.491076 0.493545 0.495864 0.498416 0.500844 0.503223 0.50538 0.507582 0.509996 0.512178 0.514339 0.516698 0.518966 0.521272 0.523267 0.525501 0.52776 0.529678 0.531971 0.53379 0.535792 0.538111 0.540201 0.541942 0.543651 0.545299 0.547104 0.548821 0.550465 0.552137 0.553653 0.555138 0.556666 0.558333 0.560079 0.561541 0.563117 0.564708 0.566398 0.56821 0.569999 0.571691 0.5734 0.574794 0.576196 0.577547 0.579048 0.580242 0.581868 0.583401 0.584726 0.58605 0.5874 0.588947 0.590573 0.591874 0.593257 0.594872 0.596144 0.597491 0.598773 0.600029 0.601395 0.602761 0.604151 0.605477 0.607082 0.608325 0.609571 0.61111 0.612412 0.613729 0.61494 0.616278 0.617603 0.618715 0.619871 0.620802 0.621742 0.622952 0.624054 0.625215 0.626422 0.627485 0.628677 0.629603 0.630454 0.631476 0.632575 0.633714 0.634603 0.63532 0.636348 0.637018 0.638101 0.638957 0.639702 0.640398 0.64138 0.641983 0.64294 0.643805 0.64467 0.645584 0.646381 0.647096 0.64774 0.64842 0.649395 0.650182 0.650955 0.65154 0.65206 0.652934 0.653681 0.654546 0.655437 0.656274 0.656969 0.657476 0.658182 0.658861 0.659485 0.66016 0.660691 0.66125 0.661944 0.662787 0.663796 0.664497 0.665267 0.665781 0.66626 0.667069 0.667744 0.668317 0.668977 0.669875 0.670335 0.671339 0.672339 0.673169 0.673729 0.674519 0.674848 0.675456 0.675929 0.676438 0.677372 0.678088 0.67859 0.679384 0.679713 0.680322 0.681183 0.681479 0.682043 0.682565 0.683267 0.683898 0.684231 0.684818 0.685272 0.685306 0.685492 0.685998 0.686765 0.68733 0.687792 0.687755 0.687465 0.687647 0.687783 0.688372 0.688651 0.689326 0.689239 0.689898 0.69031 0.690756 0.691125 0.691537 0.691875 0.692256 0.692331 0.692506 0.692882 0.693096 0.692849 0.692851 0.6931 0.693414 0.693501 0.693538 0.694425 0.695131 0.69519 0.694794 0.69566 0.695488 0.69606 ];
TPR_GMR = [1 0.989649 0.978011 0.969114 0.96116 0.954083 0.947763 0.941668 0.935533 0.929862 0.92455 0.919401 0.91468 0.909971 0.905116 0.900203 0.896008 0.891587 0.887054 0.882782 0.879109 0.875201 0.871422 0.867687 0.863727 0.860334 0.856884 0.853204 0.850061 0.846504 0.843457 0.840098 0.836816 0.833667 0.830835 0.827711 0.824715 0.821858 0.818879 0.81566 0.812567 0.809231 0.806365 0.803406 0.800417 0.797856 0.794783 0.792308 0.789382 0.786429 0.783552 0.780588 0.777698 0.774732 0.772219 0.769676 0.766739 0.764135 0.761392 0.758639 0.755958 0.753316 0.750563 0.747718 0.745205 0.742378 0.739745 0.736994 0.734422 0.731767 0.729151 0.72619 0.723337 0.720874 0.718307 0.715824 0.713487 0.711109 0.708241 0.705659 0.703236 0.700666 0.698163 0.695648 0.692572 0.6899 0.686968 0.684647 0.682312 0.679921 0.67747 0.67501 0.672441 0.670143 0.667505 0.665031 0.66276 0.660519 0.657957 0.655487 0.652958 0.650631 0.64796 0.645764 0.643226 0.640886 0.638308 0.635663 0.633192 0.630778 0.628283 0.625267 0.622794 0.620075 0.617184 0.614787 0.612477 0.609765 0.606956 0.6044 0.601789 0.599199 0.5963 0.593561 0.59095 0.588619 0.586198 0.583854 0.581498 0.578928 0.576678 0.573924 0.571209 0.568361 0.565755 0.563206 0.560869 0.558217 0.555557 0.553222 0.550478 0.548061 0.545539 0.543107 0.540837 0.538219 0.535878 0.533276 0.530839 0.527966 0.525441 0.522835 0.520157 0.517545 0.514834 0.512383 0.510064 0.507509 0.504775 0.502054 0.499173 0.496765 0.494203 0.491749 0.48942 0.486626 0.483492 0.480401 0.477526 0.474755 0.472258 0.46964 0.466741 0.463614 0.460994 0.458391 0.455663 0.45291 0.450005 0.447217 0.444325 0.441734 0.439068 0.436173 0.433471 0.430859 0.42777 0.425006 0.422369 0.419673 0.416838 0.413794 0.410578 0.407703 0.40437 0.401362 0.398494 0.39545 0.391776 0.388315 0.384984 0.38175 0.37876 0.375697 0.37279 0.369848 0.366538 0.36342 0.360583 0.357472 0.35404 0.351134 0.348123 0.344822 0.341499 0.338135 0.334463 0.330653 0.326905 0.32343 0.319813 0.316315 0.312489 0.30865 0.304536 0.300104 0.296109 0.292251 0.288286 0.284032 0.279648 0.274793 0.269986 0.264966 0.260077 0.255179 0.249837 0.244328 0.238901 0.233597 0.228055 0.221749 0.21551 0.208933 0.201571 0.19396 0.18624 0.177879 0.169008 0.159208 0.148001 0.136099 0.122137 0.106654 0.0877427 0.0614671 ];
FPR_GMR = [1 0.867845 0.765629 0.704531 0.659939 0.624757 0.595634 0.570488 0.548163 0.528065 0.510328 0.49447 0.479712 0.465852 0.453067 0.441008 0.429805 0.41907 0.40922 0.399707 0.391109 0.382718 0.374929 0.367292 0.360295 0.353577 0.346872 0.340047 0.333766 0.327702 0.321858 0.316074 0.310433 0.305134 0.300111 0.29532 0.290543 0.286007 0.281513 0.277083 0.272851 0.268592 0.264635 0.260658 0.256858 0.252972 0.249247 0.245722 0.242139 0.238684 0.235276 0.231943 0.228836 0.225649 0.22262 0.219689 0.216755 0.213767 0.210783 0.207942 0.205182 0.20247 0.199925 0.197429 0.194904 0.192383 0.18985 0.187378 0.185013 0.18282 0.18056 0.178349 0.17611 0.173746 0.171555 0.169341 0.167078 0.164943 0.162875 0.160906 0.158938 0.15696 0.155103 0.153295 0.151393 0.149671 0.147873 0.146081 0.144285 0.142636 0.140987 0.13936 0.137749 0.136064 0.134431 0.132817 0.13122 0.129714 0.128264 0.126817 0.125379 0.123856 0.122487 0.120974 0.119522 0.118171 0.11676 0.115373 0.114033 0.112658 0.111357 0.109993 0.108637 0.107355 0.106046 0.104808 0.103557 0.102241 0.100963 0.0997686 0.0985542 0.0972434 0.0960498 0.0948482 0.0936715 0.0925075 0.0912992 0.090209 0.0891118 0.0879894 0.0868421 0.0856882 0.0846073 0.0835653 0.0824304 0.0813818 0.0803547 0.0793382 0.0783134 0.0773503 0.0764215 0.0754086 0.0744072 0.0734501 0.0725452 0.071605 0.070685 0.0697693 0.0689073 0.0679581 0.0671102 0.0662493 0.0653709 0.0644512 0.063583 0.0627361 0.0618882 0.0610009 0.060144 0.0593057 0.0584551 0.0577058 0.056946 0.056197 0.0554656 0.0547337 0.0540195 0.0532269 0.0524103 0.0516466 0.0509341 0.050218 0.0495298 0.0488194 0.048123 0.0474322 0.0467585 0.0460973 0.0454352 0.044813 0.0441678 0.0435267 0.0428868 0.0421992 0.0415473 0.0408774 0.0402254 0.0396463 0.0389928 0.0383866 0.0377849 0.0371646 0.036533 0.0359726 0.0352762 0.0346833 0.0340526 0.0334694 0.0328786 0.0322899 0.0316723 0.0310794 0.0305036 0.0299065 0.029374 0.0287852 0.02826 0.0276837 0.0271286 0.0265227 0.0259837 0.025433 0.024865 0.0243365 0.0237946 0.0232502 0.0227574 0.0222629 0.0217336 0.0212283 0.0207163 0.020153 0.0196553 0.0190896 0.0186061 0.0180666 0.0175342 0.0170501 0.0164592 0.0159661 0.0154293 0.0149713 0.0144306 0.0139246 0.013407 0.0129239 0.012442 0.0119635 0.0114545 0.0109868 0.0104823 0.0099985 0.00947199 0.00895267 0.00842511 0.00792438 0.00738754 0.00686076 0.00630142 0.00577589 0.0052008 0.00462558 0.0040442 0.00335311 0.00270695 0.00196577 ];
plot(Recall_GMR, Precision_GMR, 'c', 'linewidth', 2);
Recall_HDCT = [1 0.974291 0.96444 0.957292 0.951015 0.945283 0.939945 0.93506 0.930248 0.925561 0.921243 0.916607 0.912361 0.90842 0.904416 0.900595 0.896655 0.893006 0.889446 0.885912 0.882148 0.878532 0.874973 0.871585 0.868107 0.864581 0.861002 0.857435 0.854073 0.850812 0.84733 0.843812 0.840605 0.83743 0.834298 0.83095 0.827869 0.824581 0.821486 0.818238 0.81509 0.811973 0.80864 0.805646 0.80255 0.799284 0.796052 0.793142 0.789834 0.7868 0.783436 0.78028 0.777085 0.774038 0.770922 0.767812 0.764835 0.761692 0.758534 0.755287 0.752203 0.749265 0.746219 0.742981 0.739911 0.736899 0.733925 0.73093 0.727816 0.724915 0.72197 0.718852 0.715671 0.712579 0.709918 0.707295 0.704332 0.70132 0.698596 0.695672 0.692827 0.690105 0.687253 0.684797 0.681958 0.679373 0.676696 0.674085 0.671337 0.668566 0.665924 0.663479 0.66087 0.658211 0.655882 0.653214 0.650572 0.648298 0.646025 0.643349 0.640976 0.638634 0.636292 0.633844 0.631554 0.629133 0.626778 0.624339 0.621815 0.619433 0.617023 0.614506 0.612331 0.609924 0.607513 0.605453 0.603252 0.600746 0.598198 0.5958 0.593257 0.590937 0.588717 0.586575 0.584366 0.582116 0.579735 0.577388 0.575159 0.572927 0.570603 0.568298 0.566007 0.563829 0.561547 0.55928 0.55713 0.554935 0.552432 0.550131 0.547892 0.545524 0.542946 0.540618 0.53823 0.535807 0.533588 0.531145 0.528715 0.526413 0.523777 0.521444 0.518995 0.516631 0.514095 0.511869 0.509129 0.506772 0.504458 0.501981 0.499498 0.497109 0.494632 0.492116 0.489465 0.487017 0.484471 0.481995 0.47941 0.476753 0.474441 0.471811 0.469141 0.466607 0.464011 0.461315 0.458327 0.455662 0.452856 0.450124 0.447205 0.444496 0.441482 0.438712 0.435807 0.432722 0.429755 0.426945 0.423838 0.420647 0.41742 0.414216 0.410933 0.407506 0.404116 0.400666 0.397538 0.394236 0.39081 0.387527 0.384205 0.380436 0.376593 0.372386 0.369057 0.365473 0.361556 0.357539 0.353424 0.349551 0.345153 0.340838 0.336535 0.332399 0.327963 0.323433 0.319101 0.314336 0.309753 0.304781 0.29994 0.294801 0.289505 0.284074 0.278754 0.273143 0.267561 0.261683 0.255838 0.249591 0.24314 0.236598 0.229721 0.222686 0.215468 0.207856 0.199864 0.192014 0.183481 0.175 0.165693 0.156685 0.147176 0.137522 0.127705 0.117151 0.105925 0.0953194 0.084446 0.0737399 0.0627262 0.0525678 0.0431111 0.0343998 0.0276004 0.0214416 ];
Precision_HDCT = [0.14847 0.156585 0.164864 0.172274 0.179335 0.186192 0.192762 0.199182 0.205405 0.21147 0.217434 0.223205 0.228839 0.234471 0.239926 0.245319 0.250538 0.255738 0.260798 0.265932 0.270965 0.27597 0.280897 0.285948 0.290914 0.295888 0.300732 0.305675 0.310526 0.315456 0.320259 0.324944 0.329758 0.334591 0.339318 0.344044 0.348841 0.353682 0.358335 0.362827 0.367595 0.372194 0.376459 0.380962 0.385389 0.389759 0.394134 0.398593 0.403155 0.407668 0.412281 0.416669 0.421028 0.42552 0.430052 0.434506 0.438965 0.443471 0.447922 0.452179 0.456349 0.460617 0.464737 0.468898 0.472921 0.476889 0.480868 0.48463 0.488294 0.492036 0.495659 0.499183 0.502557 0.505972 0.509357 0.512662 0.51556 0.518658 0.521755 0.524635 0.527443 0.530264 0.53303 0.535939 0.538637 0.541271 0.543705 0.546161 0.548512 0.550932 0.55318 0.555427 0.557457 0.559626 0.561703 0.563616 0.565533 0.567543 0.569496 0.571453 0.573328 0.575194 0.576939 0.57905 0.580773 0.582419 0.584334 0.585883 0.587381 0.588826 0.590466 0.591955 0.593557 0.595045 0.596527 0.598056 0.599635 0.601145 0.602468 0.603643 0.605004 0.60633 0.607793 0.609337 0.610788 0.612001 0.613269 0.614537 0.615698 0.617024 0.618241 0.619149 0.620274 0.621538 0.622764 0.623872 0.625004 0.626442 0.627381 0.628573 0.629734 0.630655 0.631827 0.632992 0.633949 0.635001 0.636134 0.63711 0.638312 0.639294 0.640073 0.640978 0.641889 0.642999 0.643992 0.644992 0.645621 0.646597 0.647593 0.64869 0.649631 0.650728 0.651621 0.652368 0.653169 0.654059 0.654791 0.655514 0.656545 0.657568 0.658762 0.659571 0.660552 0.661622 0.662789 0.663587 0.664394 0.665537 0.666267 0.667376 0.668283 0.669269 0.670152 0.671158 0.672132 0.673231 0.673958 0.674978 0.676071 0.676934 0.677673 0.678468 0.679507 0.68019 0.680493 0.681349 0.682218 0.683211 0.684535 0.68542 0.686143 0.687077 0.687503 0.688593 0.689633 0.69056 0.691148 0.691899 0.692899 0.693658 0.694586 0.695329 0.695862 0.696591 0.697273 0.697726 0.698401 0.6991 0.699892 0.700546 0.701255 0.701691 0.701673 0.702443 0.703275 0.703772 0.704514 0.705696 0.706387 0.707319 0.707257 0.707877 0.707819 0.708636 0.709999 0.71051 0.711045 0.712007 0.712299 0.713078 0.71379 0.714261 0.714812 0.715275 0.715706 0.716428 0.716462 0.716211 0.716253 0.716513 0.714989 0.715756 0.714856 0.713754 0.712572 0.712603 ];
TPR_HDCT = [1 0.974291 0.96444 0.957292 0.951015 0.945283 0.939945 0.93506 0.930248 0.925561 0.921243 0.916607 0.912361 0.90842 0.904416 0.900595 0.896655 0.893006 0.889446 0.885912 0.882148 0.878532 0.874973 0.871585 0.868107 0.864581 0.861002 0.857435 0.854073 0.850812 0.84733 0.843812 0.840605 0.83743 0.834298 0.83095 0.827869 0.824581 0.821486 0.818238 0.81509 0.811973 0.80864 0.805646 0.80255 0.799284 0.796052 0.793142 0.789834 0.7868 0.783436 0.78028 0.777085 0.774038 0.770922 0.767812 0.764835 0.761692 0.758534 0.755287 0.752203 0.749265 0.746219 0.742981 0.739911 0.736899 0.733925 0.73093 0.727816 0.724915 0.72197 0.718852 0.715671 0.712579 0.709918 0.707295 0.704332 0.70132 0.698596 0.695672 0.692827 0.690105 0.687253 0.684797 0.681958 0.679373 0.676696 0.674085 0.671337 0.668566 0.665924 0.663479 0.66087 0.658211 0.655882 0.653214 0.650572 0.648298 0.646025 0.643349 0.640976 0.638634 0.636292 0.633844 0.631554 0.629133 0.626778 0.624339 0.621815 0.619433 0.617023 0.614506 0.612331 0.609924 0.607513 0.605453 0.603252 0.600746 0.598198 0.5958 0.593257 0.590937 0.588717 0.586575 0.584366 0.582116 0.579735 0.577388 0.575159 0.572927 0.570603 0.568298 0.566007 0.563829 0.561547 0.55928 0.55713 0.554935 0.552432 0.550131 0.547892 0.545524 0.542946 0.540618 0.53823 0.535807 0.533588 0.531145 0.528715 0.526413 0.523777 0.521444 0.518995 0.516631 0.514095 0.511869 0.509129 0.506772 0.504458 0.501981 0.499498 0.497109 0.494632 0.492116 0.489465 0.487017 0.484471 0.481995 0.47941 0.476753 0.474441 0.471811 0.469141 0.466607 0.464011 0.461315 0.458327 0.455662 0.452856 0.450124 0.447205 0.444496 0.441482 0.438712 0.435807 0.432722 0.429755 0.426945 0.423838 0.420647 0.41742 0.414216 0.410933 0.407506 0.404116 0.400666 0.397538 0.394236 0.39081 0.387527 0.384205 0.380436 0.376593 0.372386 0.369057 0.365473 0.361556 0.357539 0.353424 0.349551 0.345153 0.340838 0.336535 0.332399 0.327963 0.323433 0.319101 0.314336 0.309753 0.304781 0.29994 0.294801 0.289505 0.284074 0.278754 0.273143 0.267561 0.261683 0.255838 0.249591 0.24314 0.236598 0.229721 0.222686 0.215468 0.207856 0.199864 0.192014 0.183481 0.175 0.165693 0.156685 0.147176 0.137522 0.127705 0.117151 0.105925 0.0953194 0.084446 0.0737399 0.0627262 0.0525678 0.0431111 0.0343998 0.0276004 0.0214416 ];
FPR_HDCT = [1 0.889352 0.813298 0.758195 0.71252 0.67298 0.638492 0.60758 0.579861 0.55468 0.531682 0.51063 0.491251 0.472971 0.456049 0.440168 0.425354 0.411296 0.398165 0.385556 0.373634 0.362277 0.351495 0.34107 0.331145 0.32169 0.312584 0.303851 0.295458 0.287355 0.27959 0.272174 0.264949 0.257918 0.251206 0.244689 0.238369 0.232232 0.226396 0.220832 0.215376 0.210252 0.205325 0.200522 0.195804 0.191241 0.186781 0.182446 0.178149 0.174024 0.169959 0.166069 0.162268 0.158553 0.154966 0.151434 0.148044 0.144674 0.141438 0.138372 0.135393 0.132472 0.129635 0.126825 0.124113 0.121537 0.119021 0.116715 0.114441 0.112209 0.110079 0.107963 0.105957 0.103992 0.102129 0.100304 0.0985549 0.0968238 0.0951459 0.0935334 0.0919882 0.0905047 0.089034 0.0876025 0.0861835 0.0848601 0.0835583 0.0822623 0.0810076 0.0797734 0.0786052 0.0774772 0.0763633 0.0752382 0.0741703 0.0731238 0.072044 0.0709842 0.0700357 0.069048 0.0680724 0.0671309 0.0662238 0.0653217 0.0644449 0.0635551 0.0626667 0.0618176 0.0610121 0.0602269 0.0594271 0.0586368 0.0578634 0.057079 0.0563348 0.0556208 0.0548964 0.0541793 0.0534889 0.0528093 0.0521441 0.0514736 0.0508343 0.0502074 0.0495559 0.0489297 0.0483336 0.0477427 0.0471654 0.04656 0.0459768 0.0454231 0.0448642 0.0443059 0.0437482 0.043209 0.0426785 0.0421455 0.0416264 0.041125 0.0405966 0.0400796 0.0395896 0.0390922 0.0386281 0.0381489 0.0376734 0.0372098 0.0367231 0.0362623 0.0358222 0.0353894 0.0349392 0.0344705 0.0340261 0.033579 0.0331837 0.0327682 0.0323394 0.0318956 0.0314651 0.0310553 0.0306616 0.0302529 0.0298482 0.0294639 0.0290842 0.0286935 0.0283129 0.0279295 0.0275543 0.0271623 0.0267774 0.0264006 0.0260179 0.0256403 0.0252822 0.0248895 0.0245214 0.0241327 0.023767 0.0233942 0.0230376 0.0226898 0.022327 0.0219681 0.0216281 0.0212663 0.0209148 0.0205675 0.0202316 0.0198811 0.0195249 0.0191893 0.0188677 0.0185132 0.0181936 0.017859 0.0175231 0.0171911 0.0168789 0.0165583 0.0162531 0.0159016 0.0155796 0.0152523 0.0149472 0.01464 0.0143199 0.0140228 0.0136946 0.0133784 0.0130588 0.0127743 0.0124791 0.0121997 0.0118867 0.0115801 0.0112952 0.0110049 0.0107158 0.0104202 0.0101111 0.00981665 0.00950898 0.00921085 0.00890363 0.00860461 0.00830506 0.00801443 0.00772718 0.00743062 0.0071408 0.00682263 0.00650612 0.00623139 0.00592504 0.00562468 0.00530358 0.00497471 0.00469052 0.00438027 0.00407623 0.00377145 0.00347286 0.00314369 0.00284384 0.00254258 0.00224435 0.00195368 0.00167969 0.00141535 0.00117473 0.000948413 0.0007682 0.00061163 ];
plot(Recall_HDCT, Precision_HDCT, 'y', 'linewidth', 2, 'Color', orange);
Recall_HS = [1 0.987733 0.987733 0.987733 0.98258 0.982025 0.978869 0.976786 0.976508 0.972665 0.971061 0.969929 0.96674 0.965574 0.962195 0.960296 0.959187 0.956014 0.95463 0.95221 0.949389 0.948125 0.944826 0.942937 0.94054 0.937907 0.936337 0.93347 0.930486 0.928676 0.92611 0.923937 0.92191 0.919434 0.917265 0.914751 0.911884 0.908812 0.906806 0.904711 0.901556 0.899218 0.897524 0.894913 0.892266 0.889848 0.887215 0.884923 0.881676 0.879425 0.876307 0.873112 0.87179 0.869336 0.866242 0.863871 0.860752 0.858723 0.856082 0.853162 0.85126 0.847222 0.844779 0.840931 0.839137 0.835891 0.833489 0.830918 0.828448 0.82586 0.82363 0.820738 0.818399 0.815284 0.812545 0.809071 0.806745 0.804553 0.801389 0.798696 0.796886 0.794174 0.790031 0.787399 0.785255 0.7823 0.779976 0.777437 0.77516 0.772545 0.770115 0.766591 0.763985 0.761349 0.759155 0.756825 0.753795 0.750581 0.748145 0.74523 0.74256 0.740003 0.73654 0.7354 0.732685 0.729854 0.727276 0.724192 0.721548 0.719313 0.715848 0.713106 0.710738 0.707302 0.704254 0.70112 0.698396 0.696151 0.693065 0.690492 0.688244 0.685226 0.682778 0.679897 0.676966 0.675046 0.672184 0.668574 0.667517 0.664034 0.660368 0.657776 0.656296 0.652645 0.649828 0.647216 0.644359 0.641638 0.639261 0.63663 0.634169 0.631657 0.628141 0.625393 0.62245 0.619743 0.616617 0.613791 0.610709 0.608356 0.605062 0.602778 0.599179 0.596066 0.594338 0.591303 0.587826 0.584748 0.581863 0.579377 0.576314 0.572923 0.570314 0.567598 0.56423 0.560984 0.557522 0.554789 0.551477 0.548771 0.545368 0.542004 0.539187 0.536472 0.533679 0.529572 0.52632 0.523479 0.52017 0.517262 0.513741 0.51101 0.507631 0.5052 0.501245 0.49796 0.494721 0.491264 0.488251 0.484561 0.481239 0.478601 0.474328 0.471569 0.467178 0.464909 0.461592 0.458318 0.455194 0.452452 0.449146 0.445891 0.44244 0.439381 0.435569 0.433361 0.429403 0.425401 0.4218 0.418764 0.415157 0.412603 0.409789 0.406726 0.402501 0.399365 0.395765 0.391654 0.387303 0.383979 0.379724 0.376367 0.37341 0.369517 0.365263 0.363183 0.357846 0.354197 0.35142 0.345315 0.342559 0.339212 0.333103 0.329831 0.324801 0.318976 0.316615 0.309491 0.30473 0.30102 0.290895 0.288558 0.282056 0.272815 0.269606 0.25602 0.252406 0.24631 0.228144 0.226449 0.215636 0.196147 0.194044 0.151666 0.151666 0.151666 ];
Precision_HS = [0.14847 0.183891 0.183891 0.183891 0.202617 0.203044 0.211266 0.21442 0.214709 0.225168 0.227527 0.230781 0.239088 0.240698 0.247475 0.252193 0.254544 0.262231 0.264212 0.269111 0.274356 0.275611 0.283011 0.286563 0.289836 0.295535 0.29784 0.303422 0.307954 0.310121 0.315 0.319109 0.322374 0.327143 0.330569 0.333918 0.338571 0.342466 0.345634 0.348997 0.353278 0.356524 0.359839 0.363549 0.368101 0.371581 0.375114 0.378477 0.382286 0.385676 0.389182 0.392477 0.394078 0.397671 0.401092 0.40472 0.40799 0.411137 0.414295 0.417697 0.419835 0.423767 0.425496 0.429234 0.431128 0.434924 0.436983 0.439777 0.442182 0.445114 0.447146 0.450116 0.452099 0.455115 0.457117 0.46033 0.463448 0.465811 0.469114 0.471917 0.474139 0.476255 0.479839 0.482007 0.484453 0.487082 0.489242 0.491664 0.494248 0.496857 0.498948 0.502035 0.50433 0.507125 0.509192 0.51139 0.513461 0.516194 0.518374 0.520761 0.522795 0.52513 0.5275 0.528832 0.531105 0.533753 0.535746 0.538044 0.539685 0.541425 0.543598 0.54528 0.546952 0.5494 0.551515 0.553874 0.555637 0.557578 0.560109 0.562495 0.564028 0.566346 0.568193 0.569935 0.571827 0.573139 0.575007 0.577395 0.577853 0.579693 0.582475 0.584329 0.585559 0.586819 0.58887 0.590308 0.592185 0.593812 0.595669 0.597707 0.598884 0.599997 0.601549 0.603115 0.605257 0.606577 0.608361 0.61007 0.611792 0.613636 0.61512 0.616643 0.618316 0.620227 0.620862 0.622396 0.624126 0.625024 0.62621 0.627693 0.628738 0.629914 0.630511 0.631659 0.63302 0.634078 0.635618 0.63712 0.63835 0.639562 0.640236 0.641822 0.643365 0.644344 0.645402 0.647003 0.648227 0.648975 0.650135 0.650982 0.651635 0.652357 0.653399 0.654382 0.655266 0.656393 0.658088 0.658742 0.659849 0.660828 0.661323 0.66278 0.663716 0.664125 0.665742 0.666424 0.667255 0.668242 0.669496 0.670471 0.67135 0.672137 0.673087 0.674131 0.674833 0.675382 0.676259 0.677204 0.677621 0.678384 0.678805 0.679547 0.680534 0.681368 0.682038 0.682838 0.683953 0.684232 0.684157 0.684787 0.685587 0.686179 0.686804 0.687189 0.687889 0.68818 0.689005 0.689649 0.690143 0.690478 0.691044 0.691535 0.692567 0.693026 0.693483 0.69498 0.695556 0.696919 0.697636 0.698497 0.699614 0.700302 0.701877 0.703103 0.704144 0.706327 0.707162 0.707605 0.709666 0.710153 0.710973 0.712413 0.712807 0.71529 0.71529 0.71529 ];
TPR_HS = [1 0.987733 0.987733 0.987733 0.98258 0.982025 0.978869 0.976786 0.976508 0.972665 0.971061 0.969929 0.96674 0.965574 0.962195 0.960296 0.959187 0.956014 0.95463 0.95221 0.949389 0.948125 0.944826 0.942937 0.94054 0.937907 0.936337 0.93347 0.930486 0.928676 0.92611 0.923937 0.92191 0.919434 0.917265 0.914751 0.911884 0.908812 0.906806 0.904711 0.901556 0.899218 0.897524 0.894913 0.892266 0.889848 0.887215 0.884923 0.881676 0.879425 0.876307 0.873112 0.87179 0.869336 0.866242 0.863871 0.860752 0.858723 0.856082 0.853162 0.85126 0.847222 0.844779 0.840931 0.839137 0.835891 0.833489 0.830918 0.828448 0.82586 0.82363 0.820738 0.818399 0.815284 0.812545 0.809071 0.806745 0.804553 0.801389 0.798696 0.796886 0.794174 0.790031 0.787399 0.785255 0.7823 0.779976 0.777437 0.77516 0.772545 0.770115 0.766591 0.763985 0.761349 0.759155 0.756825 0.753795 0.750581 0.748145 0.74523 0.74256 0.740003 0.73654 0.7354 0.732685 0.729854 0.727276 0.724192 0.721548 0.719313 0.715848 0.713106 0.710738 0.707302 0.704254 0.70112 0.698396 0.696151 0.693065 0.690492 0.688244 0.685226 0.682778 0.679897 0.676966 0.675046 0.672184 0.668574 0.667517 0.664034 0.660368 0.657776 0.656296 0.652645 0.649828 0.647216 0.644359 0.641638 0.639261 0.63663 0.634169 0.631657 0.628141 0.625393 0.62245 0.619743 0.616617 0.613791 0.610709 0.608356 0.605062 0.602778 0.599179 0.596066 0.594338 0.591303 0.587826 0.584748 0.581863 0.579377 0.576314 0.572923 0.570314 0.567598 0.56423 0.560984 0.557522 0.554789 0.551477 0.548771 0.545368 0.542004 0.539187 0.536472 0.533679 0.529572 0.52632 0.523479 0.52017 0.517262 0.513741 0.51101 0.507631 0.5052 0.501245 0.49796 0.494721 0.491264 0.488251 0.484561 0.481239 0.478601 0.474328 0.471569 0.467178 0.464909 0.461592 0.458318 0.455194 0.452452 0.449146 0.445891 0.44244 0.439381 0.435569 0.433361 0.429403 0.425401 0.4218 0.418764 0.415157 0.412603 0.409789 0.406726 0.402501 0.399365 0.395765 0.391654 0.387303 0.383979 0.379724 0.376367 0.37341 0.369517 0.365263 0.363183 0.357846 0.354197 0.35142 0.345315 0.342559 0.339212 0.333103 0.329831 0.324801 0.318976 0.316615 0.309491 0.30473 0.30102 0.290895 0.288558 0.282056 0.272815 0.269606 0.25602 0.252406 0.24631 0.228144 0.226449 0.215636 0.196147 0.194044 0.151666 0.151666 0.151666 ];
FPR_HS = [1 0.849993 0.849993 0.849993 0.787404 0.783743 0.759121 0.744272 0.742148 0.714308 0.704421 0.695842 0.67347 0.666898 0.649775 0.636711 0.630883 0.612581 0.606068 0.594545 0.581471 0.576937 0.562245 0.553119 0.545479 0.533464 0.526963 0.516309 0.50672 0.500719 0.491632 0.482949 0.476873 0.468073 0.460946 0.453958 0.445966 0.437851 0.432302 0.42556 0.4176 0.411589 0.405461 0.399635 0.391544 0.386148 0.380705 0.374717 0.368763 0.363293 0.357184 0.350917 0.347952 0.342437 0.33693 0.331671 0.326596 0.321947 0.317367 0.312111 0.308123 0.302547 0.299488 0.294123 0.291399 0.286405 0.282582 0.278879 0.275034 0.271511 0.268108 0.263992 0.261009 0.256873 0.253621 0.249882 0.246622 0.243516 0.239717 0.235907 0.232989 0.230181 0.225712 0.223055 0.219865 0.216676 0.213951 0.210862 0.208197 0.205425 0.203003 0.199548 0.197033 0.194168 0.192098 0.189372 0.187107 0.184247 0.181979 0.179633 0.177271 0.175029 0.17239 0.171097 0.168436 0.165852 0.163631 0.160918 0.159115 0.157087 0.154815 0.153072 0.151228 0.149164 0.14718 0.145027 0.14312 0.141368 0.1391 0.137019 0.135371 0.13349 0.131616 0.129899 0.128121 0.126715 0.125157 0.122819 0.122234 0.120175 0.117878 0.116255 0.115303 0.11374 0.111668 0.110521 0.108715 0.107116 0.10579 0.104315 0.102743 0.10145 0.0999352 0.0984155 0.0968402 0.095607 0.0941886 0.0928244 0.0913469 0.0900578 0.0887676 0.0877231 0.0864699 0.0849894 0.084361 0.0831035 0.0817494 0.0807074 0.0796742 0.0786981 0.0776855 0.0766115 0.0758784 0.0748498 0.073638 0.0726589 0.0714638 0.0702661 0.0693548 0.0683904 0.0674255 0.0662819 0.0652117 0.0642925 0.0634014 0.0621114 0.0610925 0.0602321 0.0592139 0.0583605 0.0574969 0.0567095 0.0555874 0.054847 0.0539236 0.053117 0.0521107 0.0513377 0.0504854 0.0496648 0.0489999 0.0482385 0.0473105 0.0467774 0.0457883 0.0452585 0.0444594 0.0436474 0.0429081 0.0421962 0.0416306 0.041022 0.0402972 0.0395614 0.0387873 0.0384318 0.0375542 0.0368053 0.0362708 0.0356827 0.0351286 0.0344751 0.0338617 0.0333756 0.0325883 0.0319866 0.0314163 0.03087 0.030248 0.0298291 0.0290775 0.0285944 0.0280162 0.0274181 0.0269798 0.0265544 0.0258395 0.0254192 0.0250137 0.0242737 0.0238938 0.0232296 0.0225979 0.0221815 0.021602 0.020967 0.0203848 0.0195815 0.0191091 0.0184755 0.0178179 0.0173886 0.0164301 0.0158102 0.0153802 0.014214 0.0139316 0.0132895 0.0119973 0.01169 0.0104085 0.00943413 0.00915025 0.00647514 0.00647514 0.00647514 ];
plot(Recall_HS, Precision_HS, ':k', 'linewidth', 2);

hold off;
xlabel('Recall');
ylabel('Precision')

legend({'Ours', 'DSBR', 'MCDL', 'MDF', 'LEGS', 'DRFI', 'DSR', 'GMR', 'HDCT', 'HS'}, 'Location', 'southwest', 'FontSize', 16);
grid on;
axis([0 1 0 1]);


%  DDE: AUC = 0.932, MeanF = 0.665, MaxF = 0.719, MAE = 0.091
% DSBR: AUC = 0.950, MeanF = 0.639, MaxF = 0.741, MAE = 0.108
% MCDL: AUC = 0.929, MeanF = 0.672, MaxF = 0.703, MAE = 0.089
%  MDF: AUC = 0.919, MeanF = 0.677, MaxF = 0.694, MAE = 0.092
% LEGS: AUC = 0.885, MeanF = 0.627, MaxF = 0.669, MAE = 0.133
% DRFI: AUC = 0.933, MeanF = 0.555, MaxF = 0.665, MAE = 0.155
%  DSR: AUC = 0.899, MeanF = 0.560, MaxF = 0.626, MAE = 0.139
%  GMR: AUC = 0.853, MeanF = 0.537, MaxF = 0.610, MAE = 0.189
% HDCT: AUC = 0.869, MeanF = 0.505, MaxF = 0.609, MAE = 0.164
%   HS: AUC = 0.860, MeanF = 0.520, MaxF = 0.616, MAE = 0.227

AUC = [0.93189 0.950 0.929106 0.918631 0.885498 0.93349 0.898999 0.852699 0.86857 0.860216 0.949552 ];
MeanFMeasure = [0.665048 0.639 0.67154 0.676717 0.626515 0.555028 0.560256 0.536551 0.504637 0.520477  0.63948];
MaxFMeasure = [0.719259 0.741 0.702769 0.694265 0.669083 0.664758 0.62632 0.609557 0.609172 0.616042 0.74141 ];
MAE = [0.0909544 0.108 0.088557 0.0915739 0.132857 0.155376 0.138785 0.188985 0.164094 0.227402 0.108264 ];
methodLabels = {'Ours ', 'DSBR ', 'MCDL ', 'MDF ', 'LEGS ', 'DRFI ', 'DSR ', 'GMR ', 'HDCT ', 'HS '};

figure(2);
hold on
bar(1, MAE(1), 'FaceColor', 'r');
bar(2:10,MAE(2:10), 'FaceColor', 'b');
grid on;
xlim([0 11]);xticklabel_rotate([1:10],90, methodLabels,'interpreter','none','Fontsize',16);


==> images/analysis/compared/graph/DUTOMRON_Results_excluded.m <==
clear;
close all;
clc;
purple = [128 1 209] ./ 255;
pink  = [247 109 148] ./ 255;
green = [7 145 47] ./ 255;
orange =  [252 135 72] ./ 255;
tree =  [112 128 144] ./ 255;
%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_DDE = [1 0.93532 0.924181 0.917213 0.911553 0.907136 0.903689 0.900339 0.897482 0.894773 0.89238 0.890185 0.88814 0.886159 0.884196 0.882593 0.88098 0.879445 0.87793 0.876556 0.875148 0.8738 0.872546 0.871097 0.869832 0.86849 0.867358 0.866222 0.864845 0.863642 0.8626 0.861422 0.860559 0.859594 0.858518 0.857694 0.856577 0.855576 0.854749 0.853768 0.852933 0.852112 0.851427 0.850529 0.849861 0.848937 0.848051 0.8472 0.84629 0.845611 0.844775 0.844011 0.843255 0.842497 0.841729 0.841145 0.840465 0.839707 0.839175 0.83848 0.837865 0.837242 0.836473 0.835824 0.83507 0.834191 0.833578 0.832838 0.832291 0.831756 0.831005 0.830408 0.829883 0.829328 0.828689 0.828004 0.827293 0.82657 0.825869 0.825164 0.824451 0.823797 0.823154 0.822553 0.821897 0.821228 0.820566 0.819938 0.819361 0.818698 0.818098 0.817434 0.816822 0.816043 0.815364 0.814758 0.814101 0.813498 0.812992 0.812399 0.811748 0.811081 0.810399 0.809701 0.809153 0.8087 0.807999 0.80748 0.806908 0.806333 0.805745 0.805196 0.804523 0.803931 0.803307 0.802701 0.802028 0.801492 0.800966 0.800203 0.799471 0.798946 0.798498 0.797765 0.797139 0.796584 0.796025 0.795306 0.795107 0.794529 0.793924 0.793377 0.792593 0.791859 0.791143 0.79042 0.789818 0.789121 0.788486 0.787621 0.7869 0.786272 0.785653 0.785032 0.784173 0.783524 0.782877 0.78224 0.781612 0.780948 0.780339 0.779744 0.77905 0.778145 0.777605 0.776924 0.776235 0.775582 0.774942 0.774185 0.773435 0.772611 0.772032 0.771312 0.770609 0.769954 0.769248 0.768387 0.767669 0.766888 0.766215 0.765324 0.764643 0.763807 0.762903 0.762075 0.761319 0.760445 0.759668 0.758787 0.7578 0.75691 0.755964 0.755013 0.754062 0.752993 0.752001 0.75102 0.750212 0.749131 0.748129 0.747292 0.746338 0.745348 0.744244 0.743375 0.742357 0.741255 0.740143 0.738927 0.73781 0.736596 0.735387 0.73399 0.732742 0.731656 0.730385 0.729126 0.727792 0.726516 0.724973 0.72347 0.721907 0.720222 0.718758 0.717335 0.71583 0.714156 0.712647 0.710972 0.709129 0.707231 0.705065 0.703187 0.700984 0.698696 0.696434 0.694276 0.692038 0.689849 0.687281 0.684474 0.681728 0.678737 0.675968 0.672632 0.669188 0.665727 0.661854 0.657857 0.653636 0.649066 0.644303 0.639007 0.633419 0.627359 0.620914 0.613119 0.604833 0.594912 0.582869 0.567983 0.551321 0.530165 0.49877 0.437671 ];
Precision_DDE = [0.14847 0.451978 0.475688 0.48934 0.499123 0.506319 0.512729 0.518003 0.522502 0.52647 0.530189 0.533516 0.536656 0.539461 0.541966 0.544557 0.546801 0.549064 0.551206 0.553045 0.555038 0.556785 0.558523 0.560472 0.561974 0.563582 0.565022 0.566457 0.567777 0.569169 0.570641 0.571875 0.573121 0.574375 0.575637 0.576827 0.577856 0.578977 0.580152 0.581374 0.582538 0.583654 0.584744 0.585795 0.586758 0.587677 0.588606 0.589612 0.590484 0.591326 0.592121 0.592882 0.593778 0.594607 0.595489 0.596328 0.597088 0.597941 0.598704 0.599535 0.600389 0.601301 0.602025 0.602793 0.603496 0.604118 0.604836 0.605473 0.606206 0.607004 0.60771 0.608471 0.609342 0.610042 0.610787 0.611405 0.612154 0.612808 0.613402 0.613989 0.614589 0.615214 0.615754 0.616379 0.61697 0.617594 0.618233 0.618885 0.6197 0.620231 0.62081 0.621403 0.622044 0.622666 0.623251 0.623777 0.624335 0.624911 0.625644 0.626382 0.627049 0.627646 0.62826 0.628904 0.629415 0.630027 0.630621 0.631107 0.63171 0.632405 0.632984 0.63357 0.634146 0.634623 0.635212 0.635938 0.636575 0.637224 0.637912 0.63845 0.639166 0.639689 0.640258 0.640801 0.641332 0.641992 0.642516 0.643041 0.64312 0.643756 0.644361 0.644877 0.645592 0.6461 0.646646 0.647163 0.647813 0.648322 0.648784 0.649271 0.649856 0.650423 0.650927 0.651639 0.652132 0.652771 0.65331 0.653933 0.654535 0.655165 0.655699 0.656283 0.656968 0.657691 0.658364 0.658961 0.659557 0.660271 0.660962 0.661524 0.662133 0.662854 0.663554 0.664016 0.664806 0.665493 0.666199 0.666802 0.667462 0.668143 0.668881 0.669599 0.670357 0.670947 0.671635 0.672314 0.672853 0.673621 0.67422 0.674878 0.675487 0.676238 0.676935 0.677662 0.678431 0.679244 0.680088 0.68085 0.681617 0.682416 0.683314 0.684215 0.684888 0.685729 0.686392 0.687073 0.687797 0.688667 0.689657 0.69047 0.691302 0.692108 0.693136 0.694091 0.695061 0.696028 0.697042 0.697845 0.698712 0.699638 0.700315 0.701216 0.702239 0.703104 0.704078 0.705144 0.706481 0.707535 0.708851 0.71005 0.711117 0.712222 0.713534 0.71479 0.715729 0.717278 0.718453 0.719622 0.721034 0.722258 0.723599 0.725118 0.72675 0.728427 0.730034 0.731647 0.73357 0.7354 0.737098 0.739128 0.741102 0.74313 0.745248 0.747307 0.749668 0.75232 0.755121 0.757763 0.761346 0.765067 0.768932 0.772245 0.776617 0.782918 0.790365 0.801107 ];
TPR_DDE = [1 0.93532 0.924181 0.917213 0.911553 0.907136 0.903689 0.900339 0.897482 0.894773 0.89238 0.890185 0.88814 0.886159 0.884196 0.882593 0.88098 0.879445 0.87793 0.876556 0.875148 0.8738 0.872546 0.871097 0.869832 0.86849 0.867358 0.866222 0.864845 0.863642 0.8626 0.861422 0.860559 0.859594 0.858518 0.857694 0.856577 0.855576 0.854749 0.853768 0.852933 0.852112 0.851427 0.850529 0.849861 0.848937 0.848051 0.8472 0.84629 0.845611 0.844775 0.844011 0.843255 0.842497 0.841729 0.841145 0.840465 0.839707 0.839175 0.83848 0.837865 0.837242 0.836473 0.835824 0.83507 0.834191 0.833578 0.832838 0.832291 0.831756 0.831005 0.830408 0.829883 0.829328 0.828689 0.828004 0.827293 0.82657 0.825869 0.825164 0.824451 0.823797 0.823154 0.822553 0.821897 0.821228 0.820566 0.819938 0.819361 0.818698 0.818098 0.817434 0.816822 0.816043 0.815364 0.814758 0.814101 0.813498 0.812992 0.812399 0.811748 0.811081 0.810399 0.809701 0.809153 0.8087 0.807999 0.80748 0.806908 0.806333 0.805745 0.805196 0.804523 0.803931 0.803307 0.802701 0.802028 0.801492 0.800966 0.800203 0.799471 0.798946 0.798498 0.797765 0.797139 0.796584 0.796025 0.795306 0.795107 0.794529 0.793924 0.793377 0.792593 0.791859 0.791143 0.79042 0.789818 0.789121 0.788486 0.787621 0.7869 0.786272 0.785653 0.785032 0.784173 0.783524 0.782877 0.78224 0.781612 0.780948 0.780339 0.779744 0.77905 0.778145 0.777605 0.776924 0.776235 0.775582 0.774942 0.774185 0.773435 0.772611 0.772032 0.771312 0.770609 0.769954 0.769248 0.768387 0.767669 0.766888 0.766215 0.765324 0.764643 0.763807 0.762903 0.762075 0.761319 0.760445 0.759668 0.758787 0.7578 0.75691 0.755964 0.755013 0.754062 0.752993 0.752001 0.75102 0.750212 0.749131 0.748129 0.747292 0.746338 0.745348 0.744244 0.743375 0.742357 0.741255 0.740143 0.738927 0.73781 0.736596 0.735387 0.73399 0.732742 0.731656 0.730385 0.729126 0.727792 0.726516 0.724973 0.72347 0.721907 0.720222 0.718758 0.717335 0.71583 0.714156 0.712647 0.710972 0.709129 0.707231 0.705065 0.703187 0.700984 0.698696 0.696434 0.694276 0.692038 0.689849 0.687281 0.684474 0.681728 0.678737 0.675968 0.672632 0.669188 0.665727 0.661854 0.657857 0.653636 0.649066 0.644303 0.639007 0.633419 0.627359 0.620914 0.613119 0.604833 0.594912 0.582869 0.567983 0.551321 0.530165 0.49877 0.437671 ];
FPR_DDE = [1 0.200451 0.177195 0.164792 0.156362 0.150207 0.1451 0.14098 0.137405 0.134323 0.131552 0.129098 0.12683 0.124816 0.122928 0.121166 0.119562 0.118032 0.116607 0.115288 0.113953 0.112755 0.111626 0.110471 0.109428 0.108432 0.10748 0.106572 0.10569 0.104794 0.10392 0.103094 0.102305 0.101564 0.100791 0.100088 0.0993927 0.0986862 0.0979973 0.0973061 0.0966542 0.0960066 0.0953551 0.0947474 0.0941856 0.0936377 0.0930938 0.0925163 0.0919773 0.0914646 0.0909781 0.0904872 0.0899798 0.0894985 0.0890211 0.0885622 0.088124 0.0876491 0.0872063 0.0867414 0.0863077 0.08586 0.0854274 0.0850072 0.0845906 0.0842139 0.0838106 0.0833992 0.0829901 0.0826065 0.0822073 0.081851 0.0814455 0.0810741 0.0807049 0.0803513 0.0799729 0.0796039 0.0792502 0.0788904 0.0785498 0.078228 0.0778524 0.0775121 0.0771897 0.0768553 0.0765258 0.0762029 0.0758765 0.0755838 0.0752854 0.0749739 0.0746422 0.0743261 0.0740186 0.073706 0.0734097 0.0731028 0.0727963 0.0724881 0.0721784 0.0718609 0.0715537 0.0712547 0.0709601 0.0706914 0.0703918 0.0701343 0.0698452 0.0695429 0.0692591 0.0689739 0.0686815 0.0684192 0.0681184 0.0678211 0.0675353 0.0672209 0.0669314 0.0666675 0.0663589 0.0661022 0.0658292 0.0655525 0.0652825 0.0649997 0.0647403 0.0644601 0.0643995 0.0641476 0.0638801 0.0636143 0.063326 0.0630741 0.0627892 0.0625168 0.0622571 0.0619799 0.0617367 0.0614665 0.0611963 0.0609188 0.0606591 0.060404 0.0601334 0.0598867 0.0596123 0.0593649 0.0591128 0.0588463 0.058588 0.0583167 0.0580344 0.0577679 0.0575005 0.0572629 0.0570079 0.0567347 0.0564839 0.0562265 0.0559689 0.0556891 0.0554144 0.0551507 0.0548873 0.0546078 0.0543449 0.054076 0.0537867 0.0535324 0.053236 0.0529587 0.0526823 0.052422 0.0521267 0.0518543 0.0515914 0.0513155 0.0510449 0.0507576 0.0504916 0.0502054 0.0499201 0.0496275 0.049342 0.0490318 0.0487178 0.0484183 0.048128 0.0478224 0.0475149 0.0472135 0.0469457 0.0466313 0.0463513 0.0460629 0.0457415 0.0454189 0.0451059 0.0447852 0.0444758 0.0441485 0.0438101 0.0435007 0.0431616 0.0428269 0.0425009 0.0421712 0.0418368 0.0414743 0.0411324 0.0407768 0.0404204 0.0400526 0.0396792 0.0393013 0.0389065 0.0384969 0.0380687 0.0376855 0.0372603 0.0368524 0.0364321 0.0360031 0.0355923 0.0351631 0.0347059 0.0342475 0.0337836 0.0333416 0.0328535 0.0323738 0.0318308 0.0313221 0.0307832 0.0302604 0.0297007 0.0291305 0.0285345 0.0278829 0.0272299 0.0265441 0.0258276 0.0250766 0.0243521 0.023546 0.0226892 0.0217852 0.020781 0.0196672 0.0185165 0.0172357 0.0157776 0.0140345 0.0118322 0.00869788 ];
plot(Recall_DDE, Precision_DDE, 'k', 'linewidth', 2);
Recall_MCDL = [1 0.937426 0.920493 0.910031 0.900793 0.894086 0.887745 0.882379 0.877552 0.873285 0.869433 0.865685 0.862139 0.858605 0.855464 0.852685 0.849941 0.84725 0.844676 0.84231 0.840041 0.837868 0.835758 0.833429 0.831533 0.829508 0.827863 0.825499 0.823504 0.821704 0.821157 0.821032 0.820877 0.820645 0.820426 0.820315 0.820062 0.819769 0.819645 0.819267 0.818789 0.818205 0.817713 0.817182 0.816756 0.816183 0.81536 0.814607 0.813901 0.813129 0.812463 0.811382 0.810595 0.809699 0.808656 0.807685 0.806522 0.805454 0.804662 0.803286 0.802108 0.800862 0.799735 0.798349 0.796771 0.795197 0.793922 0.792017 0.790665 0.78919 0.787498 0.785735 0.78371 0.782036 0.779985 0.77857 0.777082 0.775133 0.773325 0.77147 0.769781 0.767915 0.765913 0.764214 0.762413 0.76049 0.758266 0.75615 0.754172 0.752292 0.750248 0.748295 0.74579 0.744016 0.741505 0.739392 0.736898 0.734868 0.732894 0.730786 0.728776 0.72709 0.724879 0.722862 0.721452 0.719504 0.717309 0.715494 0.713704 0.711674 0.709751 0.708129 0.706171 0.704175 0.702297 0.700855 0.699268 0.697502 0.695711 0.69398 0.692232 0.690567 0.688517 0.686896 0.685395 0.684106 0.682259 0.680799 0.679967 0.67852 0.677045 0.67585 0.674404 0.6733 0.671688 0.670317 0.669034 0.667725 0.666805 0.665689 0.664948 0.664103 0.662879 0.661886 0.660858 0.659954 0.659085 0.658473 0.657601 0.65677 0.656041 0.655408 0.654536 0.653807 0.653112 0.652296 0.651719 0.651144 0.650701 0.65019 0.649438 0.648667 0.648102 0.647694 0.647237 0.646892 0.646057 0.645706 0.645368 0.644877 0.644577 0.644197 0.643708 0.643349 0.642986 0.642579 0.642387 0.641676 0.6399 0.637889 0.636328 0.634049 0.632464 0.630209 0.628687 0.626847 0.624881 0.623074 0.621286 0.619005 0.616866 0.61505 0.613156 0.611248 0.609379 0.607125 0.605296 0.603115 0.601452 0.5991 0.59724 0.594788 0.592712 0.590687 0.588434 0.586636 0.584872 0.582959 0.580612 0.578258 0.576033 0.574036 0.571612 0.569402 0.566909 0.564245 0.561307 0.558676 0.555271 0.55214 0.549096 0.546043 0.543013 0.539518 0.536348 0.533237 0.529562 0.526257 0.522727 0.518886 0.515053 0.510466 0.505922 0.50156 0.497153 0.492827 0.488045 0.483303 0.477832 0.472204 0.466545 0.460383 0.453713 0.446992 0.439239 0.430677 0.421332 0.410909 0.399584 0.386962 0.37196 0.35556 0.33467 0.308186 0.275086 0.223945 ];
Precision_MCDL = [0.14847 0.432651 0.468546 0.489464 0.503947 0.515462 0.524376 0.531702 0.538332 0.544402 0.550045 0.55475 0.558959 0.562724 0.566435 0.569817 0.573109 0.575945 0.578634 0.581135 0.583964 0.586172 0.588612 0.590816 0.593028 0.595218 0.597431 0.599053 0.600841 0.602852 0.603356 0.60366 0.603986 0.604293 0.604621 0.604896 0.605503 0.60589 0.606415 0.606941 0.607466 0.608043 0.608697 0.609335 0.610054 0.610788 0.611645 0.612502 0.613299 0.61416 0.615213 0.616265 0.617063 0.617926 0.619119 0.620057 0.621185 0.62238 0.623414 0.62449 0.626186 0.627636 0.629181 0.630468 0.631655 0.633007 0.634702 0.636083 0.637339 0.638597 0.640005 0.641529 0.64287 0.644489 0.646237 0.647689 0.649287 0.651143 0.653085 0.654552 0.656223 0.658031 0.659655 0.661129 0.662814 0.664556 0.666047 0.667555 0.669056 0.670588 0.672046 0.673862 0.675554 0.677318 0.678376 0.679655 0.681008 0.682397 0.683644 0.684813 0.686006 0.687131 0.688378 0.689403 0.690672 0.691336 0.692105 0.693534 0.694435 0.695365 0.696097 0.697095 0.697949 0.698789 0.699415 0.700347 0.701191 0.702137 0.702934 0.704237 0.70523 0.705847 0.706353 0.706873 0.707247 0.707774 0.708396 0.708769 0.709511 0.709993 0.710479 0.711211 0.71174 0.71212 0.712511 0.712992 0.713186 0.713468 0.713822 0.714048 0.714538 0.714756 0.714997 0.715167 0.715438 0.715731 0.715915 0.716336 0.716543 0.716707 0.71697 0.717077 0.717363 0.717576 0.717796 0.718097 0.718463 0.71855 0.71875 0.718844 0.719049 0.7191 0.719216 0.719258 0.719295 0.719295 0.719363 0.719415 0.719476 0.719542 0.719594 0.71968 0.71972 0.719775 0.719798 0.719771 0.719765 0.720144 0.720833 0.721402 0.721977 0.722565 0.723171 0.723544 0.724357 0.724958 0.725403 0.725926 0.726436 0.727192 0.728032 0.728528 0.729272 0.729768 0.730451 0.731024 0.731696 0.732416 0.732987 0.733706 0.734494 0.734952 0.735231 0.735818 0.736363 0.736701 0.737334 0.738559 0.739004 0.739801 0.740636 0.741731 0.742346 0.743175 0.744087 0.744873 0.745421 0.746097 0.747096 0.747664 0.748374 0.749134 0.749838 0.750713 0.751516 0.752616 0.753739 0.754647 0.755333 0.756667 0.757501 0.758352 0.758897 0.759812 0.760778 0.761542 0.762223 0.763006 0.763762 0.764932 0.76546 0.766481 0.767337 0.768488 0.769042 0.769951 0.771678 0.772434 0.77363 0.775415 0.776613 0.778246 0.780837 0.781938 0.783421 0.784729 ];
TPR_MCDL = [1 0.937426 0.920493 0.910031 0.900793 0.894086 0.887745 0.882379 0.877552 0.873285 0.869433 0.865685 0.862139 0.858605 0.855464 0.852685 0.849941 0.84725 0.844676 0.84231 0.840041 0.837868 0.835758 0.833429 0.831533 0.829508 0.827863 0.825499 0.823504 0.821704 0.821157 0.821032 0.820877 0.820645 0.820426 0.820315 0.820062 0.819769 0.819645 0.819267 0.818789 0.818205 0.817713 0.817182 0.816756 0.816183 0.81536 0.814607 0.813901 0.813129 0.812463 0.811382 0.810595 0.809699 0.808656 0.807685 0.806522 0.805454 0.804662 0.803286 0.802108 0.800862 0.799735 0.798349 0.796771 0.795197 0.793922 0.792017 0.790665 0.78919 0.787498 0.785735 0.78371 0.782036 0.779985 0.77857 0.777082 0.775133 0.773325 0.77147 0.769781 0.767915 0.765913 0.764214 0.762413 0.76049 0.758266 0.75615 0.754172 0.752292 0.750248 0.748295 0.74579 0.744016 0.741505 0.739392 0.736898 0.734868 0.732894 0.730786 0.728776 0.72709 0.724879 0.722862 0.721452 0.719504 0.717309 0.715494 0.713704 0.711674 0.709751 0.708129 0.706171 0.704175 0.702297 0.700855 0.699268 0.697502 0.695711 0.69398 0.692232 0.690567 0.688517 0.686896 0.685395 0.684106 0.682259 0.680799 0.679967 0.67852 0.677045 0.67585 0.674404 0.6733 0.671688 0.670317 0.669034 0.667725 0.666805 0.665689 0.664948 0.664103 0.662879 0.661886 0.660858 0.659954 0.659085 0.658473 0.657601 0.65677 0.656041 0.655408 0.654536 0.653807 0.653112 0.652296 0.651719 0.651144 0.650701 0.65019 0.649438 0.648667 0.648102 0.647694 0.647237 0.646892 0.646057 0.645706 0.645368 0.644877 0.644577 0.644197 0.643708 0.643349 0.642986 0.642579 0.642387 0.641676 0.6399 0.637889 0.636328 0.634049 0.632464 0.630209 0.628687 0.626847 0.624881 0.623074 0.621286 0.619005 0.616866 0.61505 0.613156 0.611248 0.609379 0.607125 0.605296 0.603115 0.601452 0.5991 0.59724 0.594788 0.592712 0.590687 0.588434 0.586636 0.584872 0.582959 0.580612 0.578258 0.576033 0.574036 0.571612 0.569402 0.566909 0.564245 0.561307 0.558676 0.555271 0.55214 0.549096 0.546043 0.543013 0.539518 0.536348 0.533237 0.529562 0.526257 0.522727 0.518886 0.515053 0.510466 0.505922 0.50156 0.497153 0.492827 0.488045 0.483303 0.477832 0.472204 0.466545 0.460383 0.453713 0.446992 0.439239 0.430677 0.421332 0.410909 0.399584 0.386962 0.37196 0.35556 0.33467 0.308186 0.275086 0.223945 ];
FPR_MCDL = [1 0.222959 0.185122 0.165888 0.15341 0.144201 0.136938 0.131298 0.126215 0.121999 0.118262 0.115067 0.112166 0.109529 0.107122 0.104967 0.102909 0.101066 0.0993623 0.0977288 0.0961574 0.0947599 0.0933594 0.0919749 0.0906816 0.089455 0.0883003 0.0871779 0.0860993 0.0850426 0.0847826 0.0846806 0.0845539 0.0844413 0.084332 0.0841857 0.0839691 0.0837675 0.0835667 0.083352 0.0831306 0.0828541 0.0825599 0.0823108 0.0819546 0.0816274 0.0812605 0.0808536 0.0804629 0.080081 0.0796501 0.0791954 0.0787528 0.0782752 0.0777407 0.0772709 0.0767222 0.0761748 0.075665 0.0751041 0.0744537 0.0738218 0.0731983 0.0726254 0.0720407 0.0714827 0.0708552 0.070174 0.0695907 0.0689563 0.0683057 0.0677062 0.0670188 0.0663436 0.0656611 0.0649925 0.0643995 0.0636593 0.0629102 0.0622667 0.0616088 0.0608956 0.0601788 0.0595857 0.0588913 0.0582713 0.057634 0.0569602 0.056358 0.05575 0.055116 0.0544658 0.053841 0.0532257 0.0526635 0.0521177 0.0515327 0.0510086 0.0504484 0.0499171 0.0494133 0.0488777 0.0483113 0.0477764 0.0472755 0.0468203 0.0463819 0.0458789 0.0454686 0.0450425 0.0446244 0.0442451 0.0438272 0.0434613 0.0430896 0.0427382 0.0423776 0.0420069 0.0416508 0.0412908 0.0409697 0.0406694 0.0403387 0.0400164 0.0397575 0.0394845 0.0392339 0.0389765 0.0387383 0.0385103 0.0382734 0.0380159 0.0378016 0.0375945 0.0373582 0.0371716 0.0369638 0.0367803 0.036598 0.0364564 0.0362858 0.0361567 0.0360209 0.0358587 0.035724 0.0355695 0.0354362 0.0353287 0.0351823 0.0350737 0.0349766 0.0348833 0.0347617 0.0346784 0.0345867 0.0344767 0.0343747 0.0342906 0.0342027 0.0341333 0.034061 0.0339956 0.0339273 0.0338715 0.0338156 0.0337684 0.0337223 0.0336772 0.033614 0.0335617 0.0335269 0.0334861 0.0334306 0.033393 0.033367 0.0333357 0.0333188 0.0332052 0.0329531 0.0327042 0.0324944 0.0322294 0.0319697 0.0317364 0.0315013 0.0312413 0.0310459 0.0308224 0.0305855 0.0303321 0.0300984 0.0298355 0.0295956 0.0293507 0.0290859 0.0288505 0.0285885 0.0283303 0.0280918 0.0278237 0.0275278 0.0272653 0.0270467 0.0268087 0.026531 0.0263166 0.0260908 0.0258029 0.0255527 0.0253057 0.0250266 0.0247547 0.0245001 0.0242313 0.0239545 0.0236573 0.0233931 0.0231177 0.0228234 0.02257 0.0222782 0.0219833 0.0217085 0.0213651 0.021071 0.020754 0.0204515 0.020154 0.0198254 0.0195265 0.0191957 0.0188486 0.0185175 0.0181724 0.0178072 0.0174682 0.0171034 0.016719 0.0163513 0.0159286 0.0154271 0.0149568 0.0144936 0.0139952 0.0135236 0.0129926 0.0124597 0.0119494 0.0113086 0.0105941 0.00989784 0.00908631 0.00816659 0.00726826 0.00612307 0.00462952 ];
plot(Recall_MCDL, Precision_MCDL, 'b', 'linewidth', 2, 'Color', green);
Recall_MDF = [1 0.922601 0.879291 0.856502 0.841367 0.826029 0.81507 0.807264 0.799545 0.79186 0.786458 0.781872 0.774499 0.76979 0.767422 0.76286 0.757793 0.755548 0.750668 0.748514 0.746245 0.741169 0.738953 0.736366 0.7342 0.731636 0.729205 0.726542 0.724274 0.722263 0.719904 0.717298 0.715204 0.713055 0.710851 0.708542 0.706226 0.706226 0.704089 0.701937 0.699863 0.699863 0.697484 0.695086 0.695086 0.692835 0.690414 0.690414 0.688136 0.685828 0.685828 0.68363 0.681089 0.681089 0.678927 0.678927 0.676496 0.674165 0.674165 0.672225 0.672225 0.669723 0.669723 0.667199 0.667199 0.664529 0.664529 0.662418 0.662418 0.660308 0.660308 0.658212 0.658212 0.655978 0.655978 0.653766 0.653766 0.651468 0.651468 0.648802 0.648802 0.646486 0.646486 0.646486 0.643791 0.643791 0.64121 0.64121 0.639218 0.639218 0.63688 0.63688 0.63688 0.634741 0.634741 0.632452 0.632452 0.630282 0.630282 0.630282 0.628015 0.628015 0.625915 0.625915 0.625915 0.623524 0.623524 0.621228 0.621228 0.621228 0.618778 0.618778 0.615929 0.615929 0.615929 0.613561 0.613561 0.611494 0.611494 0.611494 0.609078 0.609078 0.606596 0.606596 0.606596 0.604559 0.604559 0.602375 0.602375 0.602375 0.60037 0.60037 0.598311 0.598311 0.598311 0.59601 0.59601 0.593751 0.593751 0.593751 0.591371 0.591371 0.589285 0.589285 0.589285 0.586973 0.586973 0.584572 0.584572 0.584572 0.581979 0.581979 0.579234 0.579234 0.579234 0.576885 0.576885 0.574748 0.574748 0.574748 0.572518 0.572518 0.569953 0.569953 0.567714 0.567714 0.567714 0.565512 0.565512 0.563279 0.563279 0.560726 0.560726 0.558145 0.558145 0.558145 0.555559 0.555559 0.553299 0.553299 0.551032 0.551032 0.548642 0.548642 0.546475 0.546475 0.543942 0.543942 0.541485 0.541485 0.539301 0.539301 0.537013 0.537013 0.534228 0.534228 0.531465 0.531465 0.528982 0.528982 0.526744 0.52424 0.52424 0.521478 0.521478 0.519099 0.516366 0.516366 0.513842 0.511233 0.511233 0.508531 0.505889 0.505889 0.50352 0.501164 0.501164 0.498159 0.495366 0.492597 0.492597 0.490014 0.48727 0.484441 0.481805 0.478841 0.475744 0.473041 0.470245 0.466841 0.463769 0.460974 0.45781 0.454535 0.451454 0.448747 0.442922 0.439788 0.437015 0.430878 0.427841 0.42125 0.414803 0.411394 0.40513 0.395177 0.388638 0.381623 0.370588 0.359966 0.348415 0.332738 0.310217 0.286939 0.250506 0.179262 ];
Precision_MDF = [0.14847 0.454981 0.51691 0.545478 0.562791 0.577906 0.588855 0.595894 0.603509 0.61094 0.615562 0.620002 0.62595 0.629821 0.632137 0.635776 0.6397 0.641725 0.644771 0.646515 0.648102 0.651168 0.652862 0.654324 0.655817 0.657444 0.658959 0.660429 0.662013 0.663513 0.665067 0.666507 0.668027 0.669667 0.671018 0.672315 0.673823 0.673823 0.675215 0.676821 0.678225 0.678225 0.67953 0.680937 0.680937 0.68259 0.683791 0.683791 0.685346 0.686788 0.686788 0.688316 0.689362 0.689362 0.690519 0.690519 0.691919 0.693222 0.693222 0.69438 0.69438 0.69554 0.69554 0.696711 0.696711 0.698101 0.698101 0.699327 0.699327 0.700719 0.700719 0.702013 0.702013 0.703237 0.703237 0.704391 0.704391 0.705535 0.705535 0.706426 0.706426 0.707839 0.707839 0.707839 0.708944 0.708944 0.709655 0.709655 0.710841 0.710841 0.711951 0.711951 0.711951 0.712927 0.712927 0.713799 0.713799 0.715038 0.715038 0.715038 0.715901 0.715901 0.717094 0.717094 0.717094 0.71826 0.71826 0.719083 0.719083 0.719083 0.720262 0.720262 0.721048 0.721048 0.721048 0.722168 0.722168 0.723293 0.723293 0.723293 0.724142 0.724142 0.725014 0.725014 0.725014 0.72609 0.72609 0.726787 0.726787 0.726787 0.72809 0.72809 0.729357 0.729357 0.729357 0.730297 0.730297 0.731319 0.731319 0.731319 0.732172 0.732172 0.733251 0.733251 0.733251 0.734304 0.734304 0.735209 0.735209 0.735209 0.735944 0.735944 0.736831 0.736831 0.736831 0.737586 0.737586 0.738614 0.738614 0.738614 0.739637 0.739637 0.74039 0.74039 0.741583 0.741583 0.741583 0.74247 0.74247 0.743384 0.743384 0.744235 0.744235 0.745009 0.745009 0.745009 0.745758 0.745758 0.747135 0.747135 0.747852 0.747852 0.748644 0.748644 0.749828 0.749828 0.750506 0.750506 0.751393 0.751393 0.752453 0.752453 0.753111 0.753111 0.753826 0.753826 0.754569 0.754569 0.755395 0.755395 0.756375 0.757063 0.757063 0.758042 0.758042 0.758868 0.759614 0.759614 0.760247 0.761169 0.761169 0.762078 0.762825 0.762825 0.763766 0.764379 0.764379 0.764873 0.765759 0.76652 0.76652 0.767345 0.768023 0.768694 0.769634 0.77036 0.770735 0.771306 0.771728 0.77189 0.77228 0.77279 0.773693 0.774011 0.77447 0.775398 0.776872 0.777278 0.777857 0.778929 0.779284 0.780776 0.781635 0.782104 0.78311 0.784894 0.786178 0.786983 0.788691 0.790543 0.791789 0.794228 0.796397 0.798403 0.801492 0.807685 ];
TPR_MDF = [1 0.922601 0.879291 0.856502 0.841367 0.826029 0.81507 0.807264 0.799545 0.79186 0.786458 0.781872 0.774499 0.76979 0.767422 0.76286 0.757793 0.755548 0.750668 0.748514 0.746245 0.741169 0.738953 0.736366 0.7342 0.731636 0.729205 0.726542 0.724274 0.722263 0.719904 0.717298 0.715204 0.713055 0.710851 0.708542 0.706226 0.706226 0.704089 0.701937 0.699863 0.699863 0.697484 0.695086 0.695086 0.692835 0.690414 0.690414 0.688136 0.685828 0.685828 0.68363 0.681089 0.681089 0.678927 0.678927 0.676496 0.674165 0.674165 0.672225 0.672225 0.669723 0.669723 0.667199 0.667199 0.664529 0.664529 0.662418 0.662418 0.660308 0.660308 0.658212 0.658212 0.655978 0.655978 0.653766 0.653766 0.651468 0.651468 0.648802 0.648802 0.646486 0.646486 0.646486 0.643791 0.643791 0.64121 0.64121 0.639218 0.639218 0.63688 0.63688 0.63688 0.634741 0.634741 0.632452 0.632452 0.630282 0.630282 0.630282 0.628015 0.628015 0.625915 0.625915 0.625915 0.623524 0.623524 0.621228 0.621228 0.621228 0.618778 0.618778 0.615929 0.615929 0.615929 0.613561 0.613561 0.611494 0.611494 0.611494 0.609078 0.609078 0.606596 0.606596 0.606596 0.604559 0.604559 0.602375 0.602375 0.602375 0.60037 0.60037 0.598311 0.598311 0.598311 0.59601 0.59601 0.593751 0.593751 0.593751 0.591371 0.591371 0.589285 0.589285 0.589285 0.586973 0.586973 0.584572 0.584572 0.584572 0.581979 0.581979 0.579234 0.579234 0.579234 0.576885 0.576885 0.574748 0.574748 0.574748 0.572518 0.572518 0.569953 0.569953 0.567714 0.567714 0.567714 0.565512 0.565512 0.563279 0.563279 0.560726 0.560726 0.558145 0.558145 0.558145 0.555559 0.555559 0.553299 0.553299 0.551032 0.551032 0.548642 0.548642 0.546475 0.546475 0.543942 0.543942 0.541485 0.541485 0.539301 0.539301 0.537013 0.537013 0.534228 0.534228 0.531465 0.531465 0.528982 0.528982 0.526744 0.52424 0.52424 0.521478 0.521478 0.519099 0.516366 0.516366 0.513842 0.511233 0.511233 0.508531 0.505889 0.505889 0.50352 0.501164 0.501164 0.498159 0.495366 0.492597 0.492597 0.490014 0.48727 0.484441 0.481805 0.478841 0.475744 0.473041 0.470245 0.466841 0.463769 0.460974 0.45781 0.454535 0.451454 0.448747 0.442922 0.439788 0.437015 0.430878 0.427841 0.42125 0.414803 0.411394 0.40513 0.395177 0.388638 0.381623 0.370588 0.359966 0.348415 0.332738 0.310217 0.286939 0.250506 0.179262 ];
FPR_MDF = [1 0.216857 0.154106 0.131404 0.119039 0.108452 0.101211 0.0965918 0.0921584 0.0879329 0.0854612 0.0829318 0.0796853 0.0775705 0.0762464 0.0743508 0.0722882 0.0712614 0.0695586 0.0686782 0.0677526 0.0660041 0.0651167 0.0643106 0.0635562 0.0628008 0.0620662 0.0613059 0.060451 0.0597784 0.0590685 0.0583285 0.0575896 0.0568323 0.0561947 0.0555565 0.0548329 0.0548329 0.054196 0.0534449 0.0528282 0.0528282 0.0521852 0.0515312 0.0515312 0.0508677 0.0502264 0.0502264 0.0496098 0.0490105 0.0490105 0.0483733 0.047842 0.047842 0.0472882 0.0472882 0.0467275 0.0461534 0.0461534 0.0456131 0.0456131 0.045042 0.045042 0.0445499 0.0445499 0.0440242 0.0440242 0.0435006 0.0435006 0.0429873 0.0429873 0.0424912 0.0424912 0.0419134 0.0419134 0.0414042 0.0414042 0.0408867 0.0408867 0.0404069 0.0404069 0.0399146 0.0399146 0.0399146 0.0393877 0.0393877 0.0389686 0.0389686 0.0385294 0.0385294 0.0380693 0.0380693 0.0380693 0.037641 0.037641 0.0372353 0.0372353 0.0367583 0.0367583 0.0367583 0.03636 0.03636 0.0359366 0.0359366 0.0359366 0.0355006 0.0355006 0.0350981 0.0350981 0.0350981 0.0346408 0.0346408 0.0342512 0.0342512 0.0342512 0.0338222 0.0338222 0.0334687 0.0334687 0.0334687 0.0329849 0.0329849 0.0325897 0.0325897 0.0325897 0.0322261 0.0322261 0.0318667 0.0318667 0.0318667 0.0314627 0.0314627 0.0311021 0.0311021 0.0311021 0.0307606 0.0307606 0.0303416 0.0303416 0.0303416 0.0300144 0.0300144 0.0296209 0.0296209 0.0296209 0.0292295 0.0292295 0.0288712 0.0288712 0.0288712 0.0285394 0.0285394 0.0282156 0.0282156 0.0282156 0.0279013 0.0279013 0.0275678 0.0275678 0.0275678 0.0272008 0.0272008 0.0268898 0.0268898 0.0264974 0.0264974 0.0264974 0.0261793 0.0261793 0.0258955 0.0258955 0.0255518 0.0255518 0.0252381 0.0252381 0.0252381 0.0249314 0.0249314 0.0245478 0.0245478 0.0242349 0.0242349 0.0239288 0.0239288 0.0236051 0.0236051 0.0233187 0.0233187 0.0230429 0.0230429 0.0227569 0.0227569 0.022491 0.022491 0.0222167 0.0222167 0.0218656 0.0218656 0.0215866 0.0215866 0.0213062 0.0210529 0.0210529 0.0207681 0.0207681 0.0204788 0.0201794 0.0201794 0.0199329 0.0196717 0.0196717 0.0194107 0.0191486 0.0191486 0.0188967 0.0186035 0.0186035 0.0183241 0.0180787 0.0178251 0.0178251 0.017608 0.0173689 0.0170745 0.0168322 0.0165734 0.0163409 0.0161013 0.015884 0.015637 0.0153603 0.0151255 0.0148813 0.0146757 0.0144326 0.0142235 0.0137596 0.0135247 0.0133058 0.0128859 0.0126908 0.0122446 0.0118608 0.0116402 0.0112748 0.0106409 0.0102223 0.00982406 0.00922 0.00865223 0.00810593 0.00730483 0.00635953 0.00543058 0.00412222 0.00221168 ];
plot(Recall_MDF, Precision_MDF, 'r', 'linewidth', 2);
Recall_LEGS = [1 0.897821 0.89709 0.896613 0.896142 0.895722 0.895299 0.894911 0.89453 0.894129 0.893747 0.893332 0.892815 0.892424 0.891981 0.89156 0.891082 0.890542 0.89 0.889344 0.888432 0.887145 0.8631 0.861148 0.856669 0.855945 0.854335 0.853483 0.853052 0.851984 0.85157 0.851162 0.850696 0.849837 0.849306 0.848912 0.848497 0.847719 0.847206 0.846646 0.845944 0.845184 0.8441 0.835377 0.821319 0.820137 0.819112 0.815322 0.814729 0.814255 0.813796 0.813354 0.810506 0.810067 0.809581 0.809154 0.808647 0.808147 0.806874 0.80637 0.805839 0.805281 0.804536 0.803536 0.802099 0.781379 0.780083 0.77919 0.77845 0.777643 0.776975 0.774168 0.773693 0.773247 0.772773 0.772293 0.771808 0.770554 0.76887 0.76838 0.767884 0.767343 0.766741 0.766006 0.765051 0.76375 0.741212 0.739763 0.738802 0.738025 0.737373 0.736668 0.736018 0.735458 0.732256 0.731697 0.731202 0.730104 0.729629 0.729146 0.728656 0.728129 0.727533 0.725375 0.724644 0.723743 0.722457 0.700434 0.698686 0.697618 0.696628 0.695992 0.695327 0.694665 0.69251 0.691841 0.691269 0.687289 0.686666 0.686137 0.685628 0.685063 0.684533 0.683973 0.683325 0.68259 0.681685 0.680411 0.672972 0.652563 0.651277 0.650359 0.649632 0.649008 0.648366 0.647795 0.647128 0.646326 0.645756 0.645123 0.642032 0.6414 0.640747 0.638798 0.638092 0.637369 0.636494 0.635402 0.634211 0.632247 0.607493 0.605945 0.604937 0.604091 0.601294 0.600613 0.599965 0.599374 0.598665 0.598065 0.596937 0.596302 0.595689 0.591377 0.590597 0.5898 0.588971 0.588183 0.587173 0.585943 0.584037 0.554426 0.5527 0.551395 0.550457 0.549671 0.548961 0.548329 0.547662 0.546676 0.54406 0.543343 0.54259 0.54132 0.540706 0.539989 0.534905 0.533928 0.532773 0.531684 0.530361 0.528398 0.494778 0.492578 0.491056 0.489732 0.488838 0.488027 0.487259 0.48511 0.484387 0.483748 0.483137 0.482389 0.481699 0.478172 0.477424 0.476714 0.475935 0.474905 0.469079 0.467461 0.465298 0.448293 0.421401 0.4195 0.418114 0.417073 0.416139 0.41526 0.414086 0.413378 0.412589 0.41191 0.410213 0.409354 0.408586 0.407839 0.405688 0.404837 0.401778 0.40011 0.398737 0.390754 0.386318 0.326727 0.323891 0.321777 0.320375 0.319218 0.31816 0.31715 0.316278 0.315431 0.314696 0.313757 0.31296 0.312233 0.311369 0.310471 0.309606 0.308709 0.307814 0.306731 0.305659 0.30349 ];
Precision_LEGS = [0.14847 0.47478 0.476112 0.476837 0.477638 0.478183 0.478758 0.479225 0.479678 0.480149 0.480548 0.48103 0.481661 0.482093 0.482574 0.48303 0.483496 0.483935 0.484459 0.485091 0.486119 0.487366 0.52455 0.528383 0.534291 0.53535 0.536772 0.537626 0.538009 0.539145 0.539501 0.539813 0.540196 0.540812 0.541108 0.54143 0.541738 0.542116 0.542565 0.542944 0.543384 0.54396 0.544731 0.552854 0.56945 0.571019 0.572418 0.574583 0.575135 0.575556 0.575861 0.57614 0.577755 0.578078 0.578435 0.578705 0.578974 0.579326 0.580348 0.580669 0.581 0.581348 0.581773 0.582336 0.583163 0.601168 0.602434 0.603264 0.60402 0.604782 0.60522 0.607256 0.607634 0.607932 0.608277 0.608601 0.608897 0.609393 0.610181 0.610465 0.610711 0.611005 0.6113 0.61165 0.612081 0.612666 0.628054 0.629282 0.630052 0.630652 0.631138 0.631733 0.632161 0.632453 0.633993 0.634285 0.634543 0.634898 0.635118 0.63534 0.63555 0.635764 0.63606 0.637134 0.637434 0.637806 0.638334 0.649732 0.650809 0.651493 0.652064 0.652435 0.652811 0.653238 0.654232 0.654594 0.654874 0.656515 0.656883 0.657155 0.65739 0.657636 0.657883 0.658129 0.658354 0.658606 0.658891 0.659285 0.661726 0.671543 0.672345 0.672939 0.673368 0.673737 0.674051 0.674347 0.674727 0.674974 0.675227 0.675467 0.677422 0.677696 0.677969 0.678719 0.678973 0.679207 0.679413 0.67973 0.680043 0.680568 0.689614 0.690335 0.690797 0.691304 0.69235 0.692665 0.692948 0.693197 0.693515 0.693798 0.694222 0.694443 0.694619 0.695974 0.696253 0.696534 0.696821 0.697036 0.697274 0.697576 0.697977 0.70591 0.706571 0.707073 0.707462 0.707759 0.708046 0.708294 0.708496 0.708756 0.709919 0.710202 0.710454 0.710839 0.711024 0.711194 0.712163 0.712465 0.712728 0.71295 0.713197 0.713558 0.719739 0.720377 0.720884 0.721238 0.721508 0.721759 0.72199 0.722362 0.722589 0.722774 0.722952 0.723189 0.72341 0.724846 0.725141 0.725445 0.725651 0.725872 0.727002 0.72736 0.727678 0.729593 0.733477 0.734086 0.73457 0.734921 0.735224 0.735463 0.735845 0.736085 0.7363 0.736507 0.736751 0.737101 0.737403 0.73767 0.73775 0.737991 0.737967 0.737999 0.738099 0.738533 0.738875 0.7426 0.743227 0.743649 0.743994 0.744307 0.744501 0.744736 0.744901 0.745098 0.745338 0.745583 0.745849 0.746079 0.746386 0.746668 0.746939 0.747169 0.74746 0.747601 0.747768 0.74802 ];
TPR_LEGS = [1 0.897821 0.89709 0.896613 0.896142 0.895722 0.895299 0.894911 0.89453 0.894129 0.893747 0.893332 0.892815 0.892424 0.891981 0.89156 0.891082 0.890542 0.89 0.889344 0.888432 0.887145 0.8631 0.861148 0.856669 0.855945 0.854335 0.853483 0.853052 0.851984 0.85157 0.851162 0.850696 0.849837 0.849306 0.848912 0.848497 0.847719 0.847206 0.846646 0.845944 0.845184 0.8441 0.835377 0.821319 0.820137 0.819112 0.815322 0.814729 0.814255 0.813796 0.813354 0.810506 0.810067 0.809581 0.809154 0.808647 0.808147 0.806874 0.80637 0.805839 0.805281 0.804536 0.803536 0.802099 0.781379 0.780083 0.77919 0.77845 0.777643 0.776975 0.774168 0.773693 0.773247 0.772773 0.772293 0.771808 0.770554 0.76887 0.76838 0.767884 0.767343 0.766741 0.766006 0.765051 0.76375 0.741212 0.739763 0.738802 0.738025 0.737373 0.736668 0.736018 0.735458 0.732256 0.731697 0.731202 0.730104 0.729629 0.729146 0.728656 0.728129 0.727533 0.725375 0.724644 0.723743 0.722457 0.700434 0.698686 0.697618 0.696628 0.695992 0.695327 0.694665 0.69251 0.691841 0.691269 0.687289 0.686666 0.686137 0.685628 0.685063 0.684533 0.683973 0.683325 0.68259 0.681685 0.680411 0.672972 0.652563 0.651277 0.650359 0.649632 0.649008 0.648366 0.647795 0.647128 0.646326 0.645756 0.645123 0.642032 0.6414 0.640747 0.638798 0.638092 0.637369 0.636494 0.635402 0.634211 0.632247 0.607493 0.605945 0.604937 0.604091 0.601294 0.600613 0.599965 0.599374 0.598665 0.598065 0.596937 0.596302 0.595689 0.591377 0.590597 0.5898 0.588971 0.588183 0.587173 0.585943 0.584037 0.554426 0.5527 0.551395 0.550457 0.549671 0.548961 0.548329 0.547662 0.546676 0.54406 0.543343 0.54259 0.54132 0.540706 0.539989 0.534905 0.533928 0.532773 0.531684 0.530361 0.528398 0.494778 0.492578 0.491056 0.489732 0.488838 0.488027 0.487259 0.48511 0.484387 0.483748 0.483137 0.482389 0.481699 0.478172 0.477424 0.476714 0.475935 0.474905 0.469079 0.467461 0.465298 0.448293 0.421401 0.4195 0.418114 0.417073 0.416139 0.41526 0.414086 0.413378 0.412589 0.41191 0.410213 0.409354 0.408586 0.407839 0.405688 0.404837 0.401778 0.40011 0.398737 0.390754 0.386318 0.326727 0.323891 0.321777 0.320375 0.319218 0.31816 0.31715 0.316278 0.315431 0.314696 0.313757 0.31296 0.312233 0.311369 0.310471 0.309606 0.308709 0.307814 0.306731 0.305659 0.30349 ];
FPR_LEGS = [1 0.232898 0.2321 0.231591 0.231039 0.230638 0.230238 0.22991 0.229589 0.229249 0.228942 0.228545 0.228066 0.227737 0.227342 0.227011 0.226636 0.226302 0.225858 0.225324 0.224519 0.223402 0.189988 0.188093 0.181367 0.180753 0.178048 0.177035 0.176759 0.175045 0.174679 0.17443 0.17418 0.173348 0.173086 0.172863 0.172523 0.172067 0.171791 0.171434 0.171065 0.170606 0.169964 0.162805 0.149737 0.148958 0.148305 0.145165 0.144837 0.144568 0.144287 0.144059 0.141583 0.141363 0.141086 0.140911 0.14066 0.14032 0.139049 0.138836 0.138619 0.138373 0.138063 0.137613 0.137013 0.123629 0.12303 0.12264 0.12231 0.121944 0.121679 0.119305 0.11911 0.118948 0.118703 0.118511 0.118273 0.117571 0.11662 0.116447 0.116286 0.11607 0.115869 0.115598 0.115251 0.114785 0.103993 0.103477 0.103146 0.102864 0.102651 0.10241 0.102181 0.101964 0.10007 0.0998324 0.0996837 0.0992272 0.0990797 0.0989341 0.098775 0.0986324 0.0982463 0.0970033 0.0968009 0.0965353 0.09611 0.0884588 0.087957 0.0876043 0.0872903 0.0871255 0.0869587 0.0867792 0.0856875 0.0855203 0.085374 0.0836486 0.0833948 0.083143 0.0829852 0.0828501 0.082662 0.0824214 0.0822682 0.0821146 0.0818838 0.0815536 0.0795754 0.0732734 0.0729626 0.0727512 0.0725861 0.0724064 0.0722613 0.0721461 0.071975 0.0718322 0.0717179 0.071561 0.0699536 0.0697943 0.0696619 0.0689128 0.0687853 0.0686299 0.0684579 0.0682145 0.0679513 0.0676114 0.0615638 0.06127 0.0610789 0.0607628 0.0598342 0.0597105 0.0596015 0.0594948 0.0593315 0.0592282 0.058847 0.0587288 0.058591 0.0572984 0.0571674 0.0568953 0.0567406 0.0566119 0.0564517 0.0562679 0.0559706 0.0503814 0.0501076 0.0498444 0.0496371 0.0495224 0.0494112 0.0493165 0.0491901 0.0489696 0.0479657 0.0478612 0.0477606 0.0475541 0.0474457 0.0473051 0.04616 0.0460167 0.0458596 0.0456857 0.045519 0.045245 0.0399222 0.0396455 0.0394525 0.0392298 0.0391148 0.0390163 0.0389266 0.0384973 0.0384095 0.038278 0.038194 0.0381012 0.0380089 0.0369101 0.036817 0.0367305 0.0366289 0.0364423 0.0352606 0.0350612 0.0348172 0.0329442 0.0297671 0.0295764 0.0294395 0.0293371 0.0292459 0.029164 0.029004 0.0289371 0.0288374 0.0287774 0.0285292 0.0284276 0.0283397 0.0282537 0.0277866 0.0276699 0.0271563 0.0269076 0.0267797 0.0253852 0.0249817 0.0194173 0.0191819 0.0190201 0.0189091 0.0188185 0.0187423 0.018672 0.0186118 0.0185531 0.0185028 0.0184401 0.0183878 0.0183377 0.0182759 0.0182169 0.0181648 0.0181078 0.0180491 0.0179819 0.0179176 0.01781 ];
plot(Recall_LEGS, Precision_LEGS, 'b', 'linewidth', 2, 'Color', tree);

Recall_DRFI = [1 0.998701 0.997248 0.996176 0.995172 0.993843 0.992503 0.990943 0.989411 0.987831 0.985951 0.984316 0.982852 0.981264 0.979487 0.978035 0.976321 0.974396 0.972768 0.9708 0.969118 0.96696 0.965031 0.963129 0.961277 0.959256 0.9568 0.954637 0.952231 0.95013 0.948328 0.94629 0.944166 0.941783 0.939355 0.937079 0.934944 0.932968 0.930731 0.928556 0.926086 0.924059 0.921953 0.919519 0.917239 0.914775 0.912198 0.910058 0.907677 0.905157 0.902767 0.900238 0.89799 0.895361 0.893219 0.890812 0.888793 0.886492 0.884237 0.88153 0.878876 0.876893 0.874662 0.872174 0.870081 0.867621 0.865357 0.863094 0.860854 0.858358 0.856019 0.853596 0.851426 0.849248 0.846415 0.843499 0.841186 0.838661 0.836471 0.833913 0.831294 0.828654 0.826062 0.823546 0.820788 0.81795 0.815461 0.813054 0.81049 0.80762 0.805228 0.802652 0.79988 0.797033 0.794304 0.791706 0.789073 0.786307 0.783644 0.780967 0.77781 0.774762 0.77177 0.769153 0.766206 0.763219 0.760185 0.757433 0.754244 0.751217 0.748309 0.745073 0.741809 0.738943 0.736078 0.733012 0.730067 0.72715 0.723885 0.721165 0.71821 0.715014 0.711802 0.708592 0.705596 0.702339 0.699231 0.696044 0.692924 0.689702 0.686373 0.683308 0.680407 0.677238 0.674076 0.670642 0.667751 0.664634 0.661734 0.658392 0.654849 0.651388 0.648504 0.645083 0.641856 0.638773 0.635611 0.632061 0.628245 0.62466 0.621274 0.618224 0.614869 0.611656 0.608203 0.604584 0.601136 0.598023 0.594698 0.591007 0.587145 0.583727 0.580275 0.576601 0.57337 0.569491 0.565754 0.562108 0.558455 0.554563 0.551115 0.546895 0.543174 0.539393 0.535448 0.53162 0.527445 0.523714 0.520319 0.516421 0.512139 0.507859 0.503695 0.499712 0.495549 0.491517 0.48767 0.483617 0.479405 0.475038 0.470664 0.466298 0.461347 0.456926 0.452516 0.448382 0.44344 0.439175 0.434302 0.430295 0.425779 0.42079 0.416259 0.411331 0.406615 0.402159 0.397642 0.392923 0.388421 0.383484 0.37802 0.372838 0.367425 0.362601 0.357703 0.352825 0.347419 0.342098 0.336214 0.33092 0.325561 0.319227 0.313782 0.307961 0.302319 0.296418 0.290599 0.284615 0.278682 0.271633 0.265027 0.258949 0.253101 0.245649 0.238858 0.231505 0.224315 0.217003 0.209817 0.202252 0.195049 0.186676 0.178694 0.170481 0.162042 0.153035 0.144457 0.135289 0.125827 0.115939 0.106641 0.0952823 0.0842845 0.0726527 0.0599904 0.0441779 ];
Precision_DRFI = [0.14847 0.167077 0.181419 0.194011 0.20604 0.216927 0.227203 0.237155 0.246241 0.254605 0.2625 0.270042 0.277711 0.285052 0.291909 0.298604 0.305191 0.311538 0.317563 0.323555 0.329236 0.334882 0.340385 0.345784 0.350841 0.35586 0.360926 0.365911 0.370579 0.375184 0.379989 0.384635 0.389004 0.393239 0.397378 0.40163 0.405843 0.409965 0.413846 0.41786 0.421827 0.425677 0.42935 0.432809 0.436273 0.439699 0.443078 0.446546 0.450013 0.453369 0.456682 0.459904 0.463136 0.466091 0.469195 0.47237 0.475535 0.478778 0.482052 0.485023 0.488001 0.491132 0.494283 0.496917 0.499864 0.502959 0.505973 0.508659 0.511506 0.514169 0.516762 0.51946 0.521937 0.524858 0.527338 0.529941 0.532647 0.535169 0.537745 0.540324 0.542882 0.545323 0.547802 0.550244 0.552614 0.555183 0.557392 0.560048 0.562341 0.564584 0.567177 0.569481 0.571628 0.573987 0.576217 0.578266 0.580289 0.582654 0.584644 0.586845 0.588934 0.590905 0.592731 0.59465 0.596595 0.598308 0.60022 0.602188 0.604009 0.60601 0.607996 0.609927 0.611731 0.613908 0.615842 0.617859 0.619416 0.621373 0.623128 0.625064 0.626983 0.628616 0.630477 0.632621 0.634346 0.636079 0.637811 0.639788 0.641545 0.643378 0.644985 0.646358 0.648361 0.650065 0.651758 0.653307 0.655002 0.656817 0.658368 0.660015 0.661454 0.66315 0.664843 0.666164 0.668059 0.669927 0.671519 0.672937 0.674318 0.676056 0.677362 0.679259 0.680758 0.682427 0.683835 0.684979 0.686175 0.687544 0.688795 0.690271 0.691687 0.693128 0.694661 0.695785 0.697132 0.698634 0.700012 0.701106 0.702758 0.704241 0.705653 0.706835 0.708406 0.709571 0.710754 0.711964 0.71324 0.714891 0.716075 0.717337 0.718334 0.719295 0.72029 0.721549 0.722948 0.724219 0.725675 0.727022 0.728372 0.729827 0.730845 0.731932 0.733029 0.733702 0.734853 0.736548 0.736797 0.737865 0.738563 0.739766 0.740519 0.741575 0.742695 0.74332 0.74425 0.745319 0.746385 0.747213 0.747865 0.748765 0.748921 0.748944 0.749649 0.750593 0.751587 0.752256 0.752685 0.753193 0.753461 0.754401 0.755475 0.755997 0.757075 0.758095 0.759604 0.760277 0.760959 0.761999 0.763137 0.763145 0.764243 0.765161 0.766187 0.766795 0.767688 0.768244 0.768367 0.768704 0.769496 0.770371 0.770592 0.771428 0.771849 0.77182 0.77301 0.773284 0.772647 0.771559 0.770685 0.771369 0.770874 0.770815 0.771056 0.7712 0.769747 0.769133 ];
TPR_DRFI = [1 0.998701 0.997248 0.996176 0.995172 0.993843 0.992503 0.990943 0.989411 0.987831 0.985951 0.984316 0.982852 0.981264 0.979487 0.978035 0.976321 0.974396 0.972768 0.9708 0.969118 0.96696 0.965031 0.963129 0.961277 0.959256 0.9568 0.954637 0.952231 0.95013 0.948328 0.94629 0.944166 0.941783 0.939355 0.937079 0.934944 0.932968 0.930731 0.928556 0.926086 0.924059 0.921953 0.919519 0.917239 0.914775 0.912198 0.910058 0.907677 0.905157 0.902767 0.900238 0.89799 0.895361 0.893219 0.890812 0.888793 0.886492 0.884237 0.88153 0.878876 0.876893 0.874662 0.872174 0.870081 0.867621 0.865357 0.863094 0.860854 0.858358 0.856019 0.853596 0.851426 0.849248 0.846415 0.843499 0.841186 0.838661 0.836471 0.833913 0.831294 0.828654 0.826062 0.823546 0.820788 0.81795 0.815461 0.813054 0.81049 0.80762 0.805228 0.802652 0.79988 0.797033 0.794304 0.791706 0.789073 0.786307 0.783644 0.780967 0.77781 0.774762 0.77177 0.769153 0.766206 0.763219 0.760185 0.757433 0.754244 0.751217 0.748309 0.745073 0.741809 0.738943 0.736078 0.733012 0.730067 0.72715 0.723885 0.721165 0.71821 0.715014 0.711802 0.708592 0.705596 0.702339 0.699231 0.696044 0.692924 0.689702 0.686373 0.683308 0.680407 0.677238 0.674076 0.670642 0.667751 0.664634 0.661734 0.658392 0.654849 0.651388 0.648504 0.645083 0.641856 0.638773 0.635611 0.632061 0.628245 0.62466 0.621274 0.618224 0.614869 0.611656 0.608203 0.604584 0.601136 0.598023 0.594698 0.591007 0.587145 0.583727 0.580275 0.576601 0.57337 0.569491 0.565754 0.562108 0.558455 0.554563 0.551115 0.546895 0.543174 0.539393 0.535448 0.53162 0.527445 0.523714 0.520319 0.516421 0.512139 0.507859 0.503695 0.499712 0.495549 0.491517 0.48767 0.483617 0.479405 0.475038 0.470664 0.466298 0.461347 0.456926 0.452516 0.448382 0.44344 0.439175 0.434302 0.430295 0.425779 0.42079 0.416259 0.411331 0.406615 0.402159 0.397642 0.392923 0.388421 0.383484 0.37802 0.372838 0.367425 0.362601 0.357703 0.352825 0.347419 0.342098 0.336214 0.33092 0.325561 0.319227 0.313782 0.307961 0.302319 0.296418 0.290599 0.284615 0.278682 0.271633 0.265027 0.258949 0.253101 0.245649 0.238858 0.231505 0.224315 0.217003 0.209817 0.202252 0.195049 0.186676 0.178694 0.170481 0.162042 0.153035 0.144457 0.135289 0.125827 0.115939 0.106641 0.0952823 0.0842845 0.0726527 0.0599904 0.0441779 ];
FPR_DRFI = [1 0.883673 0.809764 0.75196 0.703134 0.661638 0.624874 0.593022 0.565613 0.540836 0.517799 0.497561 0.477912 0.459924 0.443627 0.428376 0.41394 0.400476 0.388118 0.376382 0.365581 0.355338 0.345403 0.335875 0.327138 0.318907 0.31059 0.3028 0.295406 0.288493 0.281591 0.274954 0.26878 0.26271 0.257068 0.251299 0.245928 0.240888 0.236006 0.231142 0.226318 0.221693 0.217205 0.213043 0.20913 0.205289 0.201492 0.197892 0.194359 0.190878 0.187395 0.183941 0.180748 0.177643 0.174639 0.171679 0.168912 0.165912 0.163091 0.160425 0.157741 0.155108 0.152521 0.150189 0.147617 0.145178 0.142943 0.140716 0.138468 0.136387 0.134279 0.132265 0.13031 0.128253 0.126405 0.124474 0.122573 0.120776 0.119039 0.117195 0.115426 0.113724 0.112039 0.110466 0.108916 0.107224 0.10556 0.103981 0.102562 0.101102 0.0995433 0.0981235 0.0967241 0.0952823 0.0939398 0.0926184 0.0913196 0.0898848 0.0886757 0.0873206 0.0860088 0.0848156 0.0836414 0.0824561 0.0813208 0.0801836 0.0790221 0.0778725 0.0767346 0.0756153 0.0744694 0.0733725 0.072327 0.071194 0.0701904 0.0691693 0.068206 0.0671606 0.0662247 0.0652468 0.0642645 0.0633427 0.062406 0.0614113 0.0605352 0.0596313 0.0587146 0.0577841 0.0568782 0.0559877 0.0550774 0.0543419 0.0535153 0.0527288 0.0519564 0.0511653 0.0504239 0.0496735 0.048969 0.0482248 0.0474801 0.0467172 0.046029 0.0453311 0.0445948 0.0438839 0.0432116 0.0425583 0.0419033 0.041144 0.0405041 0.0398562 0.0391833 0.0385015 0.0379126 0.03734 0.0367771 0.0362099 0.0356557 0.0350635 0.0344102 0.033837 0.033302 0.0327608 0.0322094 0.0316376 0.0310754 0.0305696 0.0299992 0.0294496 0.028903 0.0283964 0.0278746 0.0273728 0.0268049 0.0263317 0.0258438 0.0253339 0.0248542 0.0243717 0.0238835 0.0234362 0.0230231 0.0225363 0.0220513 0.0215746 0.0210774 0.0206481 0.0202165 0.0197973 0.0193739 0.0189376 0.0185257 0.0181409 0.0177024 0.0172566 0.0168835 0.0164752 0.016119 0.0157272 0.0153836 0.0150424 0.0146458 0.0142841 0.0139083 0.0135772 0.0132384 0.0129232 0.0125991 0.0123103 0.0120045 0.0116734 0.0113461 0.0110225 0.0107121 0.0104034 0.0101109 0.00979526 0.00951395 0.00921821 0.00893939 0.00865568 0.008368 0.00805741 0.00777359 0.00752272 0.00727542 0.00697376 0.00669044 0.00647017 0.00618339 0.00596671 0.00571457 0.00544991 0.00523673 0.00501778 0.00478082 0.0045297 0.00429338 0.00402969 0.00381707 0.00359731 0.00332511 0.00312473 0.00287944 0.00266393 0.00247724 0.00221548 0.00203299 0.0018513 0.00166242 0.00145808 0.00129203 0.00108682 0.000898393 0.00064538 ];
plot(Recall_DRFI, Precision_DRFI, 'b--', 'linewidth', 2);
Recall_DSR = [1 0.984306 0.968858 0.957843 0.948544 0.940053 0.931905 0.924226 0.91667 0.909674 0.902976 0.896525 0.89043 0.884457 0.878737 0.873107 0.867571 0.862126 0.856864 0.851783 0.846823 0.841911 0.837124 0.832533 0.827993 0.823605 0.819285 0.815018 0.810709 0.806525 0.802454 0.79851 0.79454 0.790535 0.786593 0.782742 0.778935 0.77518 0.771416 0.767586 0.763802 0.76012 0.756481 0.75285 0.749198 0.745635 0.742057 0.738482 0.734931 0.731442 0.728034 0.724651 0.721266 0.717964 0.714737 0.711516 0.708233 0.705032 0.701858 0.698745 0.695696 0.692706 0.689648 0.686542 0.683531 0.680538 0.677669 0.674796 0.671915 0.66903 0.666141 0.663255 0.6604 0.657558 0.654744 0.651923 0.649134 0.646413 0.643644 0.640912 0.638193 0.63553 0.632946 0.630307 0.627678 0.625097 0.622516 0.619966 0.61741 0.614817 0.612215 0.60965 0.60711 0.604593 0.602046 0.599457 0.596872 0.594343 0.591838 0.58932 0.586807 0.584334 0.581839 0.579317 0.576832 0.574396 0.571974 0.569609 0.567195 0.564777 0.562291 0.55983 0.55742 0.55505 0.552649 0.550188 0.547749 0.545305 0.542892 0.540561 0.538244 0.535922 0.533617 0.531285 0.528975 0.526701 0.524407 0.522141 0.519852 0.517594 0.515325 0.513016 0.510602 0.508139 0.505748 0.503352 0.501021 0.498721 0.49646 0.49422 0.491966 0.489689 0.487368 0.485062 0.482767 0.480518 0.478264 0.476022 0.473786 0.471554 0.469306 0.467063 0.464823 0.462579 0.460317 0.457994 0.455671 0.453376 0.451077 0.448781 0.446494 0.444181 0.441886 0.439574 0.437267 0.434991 0.432697 0.430392 0.428105 0.425794 0.423453 0.421092 0.418779 0.416485 0.414166 0.411859 0.409564 0.407305 0.405021 0.402657 0.40025 0.397833 0.39537 0.392866 0.390451 0.388008 0.385532 0.383009 0.38049 0.378021 0.37553 0.373025 0.370501 0.367978 0.365466 0.362913 0.360345 0.357723 0.355091 0.352456 0.349767 0.347053 0.344344 0.341607 0.338815 0.335957 0.333116 0.330316 0.327513 0.324652 0.321733 0.318786 0.315792 0.312812 0.30976 0.306658 0.303527 0.30044 0.2973 0.294131 0.290945 0.28772 0.284394 0.281006 0.277606 0.274204 0.270753 0.267193 0.263519 0.25977 0.255897 0.251959 0.247916 0.243778 0.239513 0.23528 0.230819 0.226238 0.221437 0.216496 0.211449 0.206265 0.200971 0.195329 0.189234 0.182804 0.175961 0.168552 0.160467 0.151462 0.14175 0.130634 0.117767 0.102416 0.0822482 0.0493194 ];
Precision_DSR = [0.14847 0.231797 0.271776 0.294465 0.310911 0.324548 0.336241 0.34683 0.356453 0.365306 0.373628 0.381279 0.3885 0.395391 0.401955 0.408158 0.414003 0.419574 0.424875 0.42994 0.434735 0.439361 0.443848 0.44816 0.452404 0.456491 0.460427 0.464354 0.4682 0.472003 0.475699 0.479425 0.483053 0.486594 0.490106 0.493487 0.496822 0.500022 0.503188 0.506354 0.50942 0.512495 0.515508 0.518438 0.521318 0.524163 0.526972 0.529688 0.532284 0.534908 0.537483 0.539985 0.542407 0.544832 0.547232 0.549571 0.551936 0.554283 0.556641 0.558965 0.561285 0.56359 0.565881 0.568113 0.570369 0.572565 0.574781 0.57691 0.579013 0.581125 0.583251 0.585284 0.58726 0.589267 0.591261 0.593224 0.595175 0.597098 0.598977 0.6009 0.602818 0.60474 0.60656 0.608299 0.610011 0.611714 0.613379 0.614981 0.616556 0.618103 0.619608 0.621111 0.62268 0.624298 0.625882 0.6274 0.628842 0.630225 0.631586 0.632891 0.634197 0.635541 0.636873 0.638201 0.639473 0.640753 0.64202 0.643318 0.644563 0.645757 0.646928 0.648059 0.649249 0.650462 0.651617 0.652733 0.653909 0.655088 0.656254 0.657427 0.658544 0.659619 0.660726 0.661814 0.662893 0.663996 0.665096 0.666145 0.667159 0.668174 0.669139 0.670128 0.671153 0.672116 0.673043 0.673942 0.674952 0.675932 0.676866 0.677779 0.678743 0.679726 0.680685 0.681564 0.682442 0.683363 0.684274 0.685184 0.686072 0.686943 0.687755 0.688521 0.689338 0.690203 0.691029 0.691809 0.6926 0.693394 0.694125 0.694855 0.695625 0.696419 0.697133 0.697803 0.698495 0.699202 0.699862 0.70048 0.701098 0.701708 0.702275 0.702765 0.703275 0.703818 0.704423 0.70509 0.70573 0.706324 0.706881 0.707477 0.708064 0.708638 0.709204 0.709824 0.71046 0.711021 0.711558 0.712078 0.712588 0.713168 0.713804 0.714404 0.714907 0.715441 0.716041 0.716561 0.71717 0.717828 0.718467 0.718996 0.719527 0.720053 0.720481 0.720917 0.721358 0.721804 0.722197 0.722609 0.723011 0.72354 0.72398 0.724368 0.724981 0.725565 0.726022 0.726339 0.726765 0.727417 0.728117 0.728584 0.729035 0.729521 0.730065 0.730675 0.731308 0.731957 0.73268 0.73333 0.733921 0.734537 0.734893 0.735274 0.735822 0.736416 0.737052 0.737579 0.738159 0.738474 0.73915 0.739568 0.739752 0.740099 0.740626 0.74101 0.741676 0.742491 0.743288 0.744067 0.744542 0.745206 0.745611 0.746137 0.746789 0.747094 0.746328 0.745005 ];
TPR_DSR = [1 0.984306 0.968858 0.957843 0.948544 0.940053 0.931905 0.924226 0.91667 0.909674 0.902976 0.896525 0.89043 0.884457 0.878737 0.873107 0.867571 0.862126 0.856864 0.851783 0.846823 0.841911 0.837124 0.832533 0.827993 0.823605 0.819285 0.815018 0.810709 0.806525 0.802454 0.79851 0.79454 0.790535 0.786593 0.782742 0.778935 0.77518 0.771416 0.767586 0.763802 0.76012 0.756481 0.75285 0.749198 0.745635 0.742057 0.738482 0.734931 0.731442 0.728034 0.724651 0.721266 0.717964 0.714737 0.711516 0.708233 0.705032 0.701858 0.698745 0.695696 0.692706 0.689648 0.686542 0.683531 0.680538 0.677669 0.674796 0.671915 0.66903 0.666141 0.663255 0.6604 0.657558 0.654744 0.651923 0.649134 0.646413 0.643644 0.640912 0.638193 0.63553 0.632946 0.630307 0.627678 0.625097 0.622516 0.619966 0.61741 0.614817 0.612215 0.60965 0.60711 0.604593 0.602046 0.599457 0.596872 0.594343 0.591838 0.58932 0.586807 0.584334 0.581839 0.579317 0.576832 0.574396 0.571974 0.569609 0.567195 0.564777 0.562291 0.55983 0.55742 0.55505 0.552649 0.550188 0.547749 0.545305 0.542892 0.540561 0.538244 0.535922 0.533617 0.531285 0.528975 0.526701 0.524407 0.522141 0.519852 0.517594 0.515325 0.513016 0.510602 0.508139 0.505748 0.503352 0.501021 0.498721 0.49646 0.49422 0.491966 0.489689 0.487368 0.485062 0.482767 0.480518 0.478264 0.476022 0.473786 0.471554 0.469306 0.467063 0.464823 0.462579 0.460317 0.457994 0.455671 0.453376 0.451077 0.448781 0.446494 0.444181 0.441886 0.439574 0.437267 0.434991 0.432697 0.430392 0.428105 0.425794 0.423453 0.421092 0.418779 0.416485 0.414166 0.411859 0.409564 0.407305 0.405021 0.402657 0.40025 0.397833 0.39537 0.392866 0.390451 0.388008 0.385532 0.383009 0.38049 0.378021 0.37553 0.373025 0.370501 0.367978 0.365466 0.362913 0.360345 0.357723 0.355091 0.352456 0.349767 0.347053 0.344344 0.341607 0.338815 0.335957 0.333116 0.330316 0.327513 0.324652 0.321733 0.318786 0.315792 0.312812 0.30976 0.306658 0.303527 0.30044 0.2973 0.294131 0.290945 0.28772 0.284394 0.281006 0.277606 0.274204 0.270753 0.267193 0.263519 0.25977 0.255897 0.251959 0.247916 0.243778 0.239513 0.23528 0.230819 0.226238 0.221437 0.216496 0.211449 0.206265 0.200971 0.195329 0.189234 0.182804 0.175961 0.168552 0.160467 0.151462 0.14175 0.130634 0.117767 0.102416 0.0822482 0.0493194 ];
FPR_DSR = [1 0.660452 0.523857 0.460253 0.418988 0.387995 0.363143 0.342274 0.324324 0.308613 0.294624 0.282082 0.270787 0.260607 0.251219 0.242601 0.234622 0.2273 0.220528 0.214185 0.208262 0.202726 0.197522 0.192614 0.187947 0.183544 0.179369 0.175378 0.171548 0.167851 0.164364 0.16101 0.157785 0.154651 0.151618 0.148716 0.14592 0.143232 0.140591 0.138009 0.135494 0.133065 0.130707 0.128429 0.126209 0.124051 0.121957 0.119931 0.117976 0.116039 0.114144 0.11231 0.110524 0.108774 0.107073 0.105419 0.103778 0.10217 0.100604 0.0990807 0.0975912 0.0961356 0.0947037 0.0932998 0.0919265 0.0905856 0.089266 0.0879776 0.0867237 0.0854872 0.084262 0.0830703 0.0819098 0.0807598 0.0796267 0.0785146 0.0774308 0.0763765 0.0753375 0.0743126 0.073306 0.0723231 0.071369 0.0704361 0.0695155 0.0686139 0.0677253 0.06685 0.0659838 0.0651301 0.0642949 0.0634811 0.0626754 0.0618713 0.0610811 0.0603058 0.0595453 0.0587977 0.0580565 0.0573292 0.0566092 0.0558941 0.0551936 0.0545089 0.0538407 0.0531797 0.0525243 0.0518751 0.0512366 0.0505996 0.0499767 0.0493642 0.0487561 0.0481513 0.0475593 0.046982 0.0464045 0.045831 0.0452684 0.0447142 0.0441716 0.0436372 0.0431016 0.0425739 0.0420611 0.041551 0.0410462 0.040554 0.0400668 0.0395823 0.0391107 0.0386401 0.0381711 0.0377075 0.037255 0.036806 0.0363557 0.0359139 0.0354821 0.0350564 0.0346321 0.0342144 0.033804 0.0333962 0.0329922 0.0325906 0.0321967 0.0318108 0.0314276 0.0310438 0.0306636 0.0302903 0.0299226 0.0295565 0.0291909 0.0288238 0.0284601 0.0281029 0.0277566 0.0274134 0.0270711 0.0267335 0.0263964 0.0260602 0.0257235 0.0253876 0.0250587 0.0247336 0.02441 0.0240912 0.023777 0.0234653 0.0231536 0.022844 0.022535 0.0222268 0.0219247 0.0216258 0.0213318 0.0210378 0.0207426 0.0204478 0.0201572 0.0198669 0.0195771 0.019289 0.0190031 0.0187204 0.0184401 0.0181598 0.0178813 0.0176071 0.0173322 0.0170558 0.016779 0.0165053 0.0162357 0.0159673 0.015701 0.0154374 0.0151731 0.0149097 0.0146483 0.0143828 0.0141191 0.0138637 0.0136131 0.013364 0.0131151 0.012863 0.0126135 0.0123656 0.0121095 0.0118574 0.0116172 0.01138 0.0111369 0.0108903 0.0106469 0.0104089 0.0101719 0.00993011 0.00968509 0.00943911 0.00919471 0.00894915 0.00870656 0.00846389 0.00822374 0.00798386 0.00774575 0.00751248 0.00728062 0.00704957 0.00681695 0.00658409 0.00634312 0.00610021 0.00584895 0.00560247 0.00535197 0.00509797 0.00484714 0.00459658 0.00433577 0.00406728 0.00379695 0.00351693 0.00322564 0.00291859 0.00260373 0.00226703 0.00189668 0.00148727 0.0010531 0.000503428 ];
plot(Recall_DSR, Precision_DSR, 'm', 'linewidth', 2);
Recall_GMR = [1 0.989649 0.978011 0.969114 0.96116 0.954083 0.947763 0.941668 0.935533 0.929862 0.92455 0.919401 0.91468 0.909971 0.905116 0.900203 0.896008 0.891587 0.887054 0.882782 0.879109 0.875201 0.871422 0.867687 0.863727 0.860334 0.856884 0.853204 0.850061 0.846504 0.843457 0.840098 0.836816 0.833667 0.830835 0.827711 0.824715 0.821858 0.818879 0.81566 0.812567 0.809231 0.806365 0.803406 0.800417 0.797856 0.794783 0.792308 0.789382 0.786429 0.783552 0.780588 0.777698 0.774732 0.772219 0.769676 0.766739 0.764135 0.761392 0.758639 0.755958 0.753316 0.750563 0.747718 0.745205 0.742378 0.739745 0.736994 0.734422 0.731767 0.729151 0.72619 0.723337 0.720874 0.718307 0.715824 0.713487 0.711109 0.708241 0.705659 0.703236 0.700666 0.698163 0.695648 0.692572 0.6899 0.686968 0.684647 0.682312 0.679921 0.67747 0.67501 0.672441 0.670143 0.667505 0.665031 0.66276 0.660519 0.657957 0.655487 0.652958 0.650631 0.64796 0.645764 0.643226 0.640886 0.638308 0.635663 0.633192 0.630778 0.628283 0.625267 0.622794 0.620075 0.617184 0.614787 0.612477 0.609765 0.606956 0.6044 0.601789 0.599199 0.5963 0.593561 0.59095 0.588619 0.586198 0.583854 0.581498 0.578928 0.576678 0.573924 0.571209 0.568361 0.565755 0.563206 0.560869 0.558217 0.555557 0.553222 0.550478 0.548061 0.545539 0.543107 0.540837 0.538219 0.535878 0.533276 0.530839 0.527966 0.525441 0.522835 0.520157 0.517545 0.514834 0.512383 0.510064 0.507509 0.504775 0.502054 0.499173 0.496765 0.494203 0.491749 0.48942 0.486626 0.483492 0.480401 0.477526 0.474755 0.472258 0.46964 0.466741 0.463614 0.460994 0.458391 0.455663 0.45291 0.450005 0.447217 0.444325 0.441734 0.439068 0.436173 0.433471 0.430859 0.42777 0.425006 0.422369 0.419673 0.416838 0.413794 0.410578 0.407703 0.40437 0.401362 0.398494 0.39545 0.391776 0.388315 0.384984 0.38175 0.37876 0.375697 0.37279 0.369848 0.366538 0.36342 0.360583 0.357472 0.35404 0.351134 0.348123 0.344822 0.341499 0.338135 0.334463 0.330653 0.326905 0.32343 0.319813 0.316315 0.312489 0.30865 0.304536 0.300104 0.296109 0.292251 0.288286 0.284032 0.279648 0.274793 0.269986 0.264966 0.260077 0.255179 0.249837 0.244328 0.238901 0.233597 0.228055 0.221749 0.21551 0.208933 0.201571 0.19396 0.18624 0.177879 0.169008 0.159208 0.148001 0.136099 0.122137 0.106654 0.0877427 0.0614671 ];
Precision_GMR = [0.14847 0.178995 0.211425 0.23209 0.248103 0.261654 0.273496 0.284038 0.293209 0.302431 0.310229 0.317246 0.324208 0.330947 0.337352 0.343582 0.349691 0.355596 0.360953 0.366557 0.371452 0.376049 0.380601 0.384948 0.389234 0.393421 0.397738 0.402148 0.406205 0.410026 0.414338 0.418301 0.422185 0.425936 0.429903 0.433281 0.436724 0.43988 0.443139 0.446346 0.449246 0.452178 0.455002 0.457905 0.460729 0.463802 0.4668 0.469726 0.472732 0.475427 0.478318 0.481133 0.483673 0.486192 0.488739 0.491076 0.493545 0.495864 0.498416 0.500844 0.503223 0.50538 0.507582 0.509996 0.512178 0.514339 0.516698 0.518966 0.521272 0.523267 0.525501 0.52776 0.529678 0.531971 0.53379 0.535792 0.538111 0.540201 0.541942 0.543651 0.545299 0.547104 0.548821 0.550465 0.552137 0.553653 0.555138 0.556666 0.558333 0.560079 0.561541 0.563117 0.564708 0.566398 0.56821 0.569999 0.571691 0.5734 0.574794 0.576196 0.577547 0.579048 0.580242 0.581868 0.583401 0.584726 0.58605 0.5874 0.588947 0.590573 0.591874 0.593257 0.594872 0.596144 0.597491 0.598773 0.600029 0.601395 0.602761 0.604151 0.605477 0.607082 0.608325 0.609571 0.61111 0.612412 0.613729 0.61494 0.616278 0.617603 0.618715 0.619871 0.620802 0.621742 0.622952 0.624054 0.625215 0.626422 0.627485 0.628677 0.629603 0.630454 0.631476 0.632575 0.633714 0.634603 0.63532 0.636348 0.637018 0.638101 0.638957 0.639702 0.640398 0.64138 0.641983 0.64294 0.643805 0.64467 0.645584 0.646381 0.647096 0.64774 0.64842 0.649395 0.650182 0.650955 0.65154 0.65206 0.652934 0.653681 0.654546 0.655437 0.656274 0.656969 0.657476 0.658182 0.658861 0.659485 0.66016 0.660691 0.66125 0.661944 0.662787 0.663796 0.664497 0.665267 0.665781 0.66626 0.667069 0.667744 0.668317 0.668977 0.669875 0.670335 0.671339 0.672339 0.673169 0.673729 0.674519 0.674848 0.675456 0.675929 0.676438 0.677372 0.678088 0.67859 0.679384 0.679713 0.680322 0.681183 0.681479 0.682043 0.682565 0.683267 0.683898 0.684231 0.684818 0.685272 0.685306 0.685492 0.685998 0.686765 0.68733 0.687792 0.687755 0.687465 0.687647 0.687783 0.688372 0.688651 0.689326 0.689239 0.689898 0.69031 0.690756 0.691125 0.691537 0.691875 0.692256 0.692331 0.692506 0.692882 0.693096 0.692849 0.692851 0.6931 0.693414 0.693501 0.693538 0.694425 0.695131 0.69519 0.694794 0.69566 0.695488 0.69606 ];
TPR_GMR = [1 0.989649 0.978011 0.969114 0.96116 0.954083 0.947763 0.941668 0.935533 0.929862 0.92455 0.919401 0.91468 0.909971 0.905116 0.900203 0.896008 0.891587 0.887054 0.882782 0.879109 0.875201 0.871422 0.867687 0.863727 0.860334 0.856884 0.853204 0.850061 0.846504 0.843457 0.840098 0.836816 0.833667 0.830835 0.827711 0.824715 0.821858 0.818879 0.81566 0.812567 0.809231 0.806365 0.803406 0.800417 0.797856 0.794783 0.792308 0.789382 0.786429 0.783552 0.780588 0.777698 0.774732 0.772219 0.769676 0.766739 0.764135 0.761392 0.758639 0.755958 0.753316 0.750563 0.747718 0.745205 0.742378 0.739745 0.736994 0.734422 0.731767 0.729151 0.72619 0.723337 0.720874 0.718307 0.715824 0.713487 0.711109 0.708241 0.705659 0.703236 0.700666 0.698163 0.695648 0.692572 0.6899 0.686968 0.684647 0.682312 0.679921 0.67747 0.67501 0.672441 0.670143 0.667505 0.665031 0.66276 0.660519 0.657957 0.655487 0.652958 0.650631 0.64796 0.645764 0.643226 0.640886 0.638308 0.635663 0.633192 0.630778 0.628283 0.625267 0.622794 0.620075 0.617184 0.614787 0.612477 0.609765 0.606956 0.6044 0.601789 0.599199 0.5963 0.593561 0.59095 0.588619 0.586198 0.583854 0.581498 0.578928 0.576678 0.573924 0.571209 0.568361 0.565755 0.563206 0.560869 0.558217 0.555557 0.553222 0.550478 0.548061 0.545539 0.543107 0.540837 0.538219 0.535878 0.533276 0.530839 0.527966 0.525441 0.522835 0.520157 0.517545 0.514834 0.512383 0.510064 0.507509 0.504775 0.502054 0.499173 0.496765 0.494203 0.491749 0.48942 0.486626 0.483492 0.480401 0.477526 0.474755 0.472258 0.46964 0.466741 0.463614 0.460994 0.458391 0.455663 0.45291 0.450005 0.447217 0.444325 0.441734 0.439068 0.436173 0.433471 0.430859 0.42777 0.425006 0.422369 0.419673 0.416838 0.413794 0.410578 0.407703 0.40437 0.401362 0.398494 0.39545 0.391776 0.388315 0.384984 0.38175 0.37876 0.375697 0.37279 0.369848 0.366538 0.36342 0.360583 0.357472 0.35404 0.351134 0.348123 0.344822 0.341499 0.338135 0.334463 0.330653 0.326905 0.32343 0.319813 0.316315 0.312489 0.30865 0.304536 0.300104 0.296109 0.292251 0.288286 0.284032 0.279648 0.274793 0.269986 0.264966 0.260077 0.255179 0.249837 0.244328 0.238901 0.233597 0.228055 0.221749 0.21551 0.208933 0.201571 0.19396 0.18624 0.177879 0.169008 0.159208 0.148001 0.136099 0.122137 0.106654 0.0877427 0.0614671 ];
FPR_GMR = [1 0.867845 0.765629 0.704531 0.659939 0.624757 0.595634 0.570488 0.548163 0.528065 0.510328 0.49447 0.479712 0.465852 0.453067 0.441008 0.429805 0.41907 0.40922 0.399707 0.391109 0.382718 0.374929 0.367292 0.360295 0.353577 0.346872 0.340047 0.333766 0.327702 0.321858 0.316074 0.310433 0.305134 0.300111 0.29532 0.290543 0.286007 0.281513 0.277083 0.272851 0.268592 0.264635 0.260658 0.256858 0.252972 0.249247 0.245722 0.242139 0.238684 0.235276 0.231943 0.228836 0.225649 0.22262 0.219689 0.216755 0.213767 0.210783 0.207942 0.205182 0.20247 0.199925 0.197429 0.194904 0.192383 0.18985 0.187378 0.185013 0.18282 0.18056 0.178349 0.17611 0.173746 0.171555 0.169341 0.167078 0.164943 0.162875 0.160906 0.158938 0.15696 0.155103 0.153295 0.151393 0.149671 0.147873 0.146081 0.144285 0.142636 0.140987 0.13936 0.137749 0.136064 0.134431 0.132817 0.13122 0.129714 0.128264 0.126817 0.125379 0.123856 0.122487 0.120974 0.119522 0.118171 0.11676 0.115373 0.114033 0.112658 0.111357 0.109993 0.108637 0.107355 0.106046 0.104808 0.103557 0.102241 0.100963 0.0997686 0.0985542 0.0972434 0.0960498 0.0948482 0.0936715 0.0925075 0.0912992 0.090209 0.0891118 0.0879894 0.0868421 0.0856882 0.0846073 0.0835653 0.0824304 0.0813818 0.0803547 0.0793382 0.0783134 0.0773503 0.0764215 0.0754086 0.0744072 0.0734501 0.0725452 0.071605 0.070685 0.0697693 0.0689073 0.0679581 0.0671102 0.0662493 0.0653709 0.0644512 0.063583 0.0627361 0.0618882 0.0610009 0.060144 0.0593057 0.0584551 0.0577058 0.056946 0.056197 0.0554656 0.0547337 0.0540195 0.0532269 0.0524103 0.0516466 0.0509341 0.050218 0.0495298 0.0488194 0.048123 0.0474322 0.0467585 0.0460973 0.0454352 0.044813 0.0441678 0.0435267 0.0428868 0.0421992 0.0415473 0.0408774 0.0402254 0.0396463 0.0389928 0.0383866 0.0377849 0.0371646 0.036533 0.0359726 0.0352762 0.0346833 0.0340526 0.0334694 0.0328786 0.0322899 0.0316723 0.0310794 0.0305036 0.0299065 0.029374 0.0287852 0.02826 0.0276837 0.0271286 0.0265227 0.0259837 0.025433 0.024865 0.0243365 0.0237946 0.0232502 0.0227574 0.0222629 0.0217336 0.0212283 0.0207163 0.020153 0.0196553 0.0190896 0.0186061 0.0180666 0.0175342 0.0170501 0.0164592 0.0159661 0.0154293 0.0149713 0.0144306 0.0139246 0.013407 0.0129239 0.012442 0.0119635 0.0114545 0.0109868 0.0104823 0.0099985 0.00947199 0.00895267 0.00842511 0.00792438 0.00738754 0.00686076 0.00630142 0.00577589 0.0052008 0.00462558 0.0040442 0.00335311 0.00270695 0.00196577 ];
plot(Recall_GMR, Precision_GMR, 'c', 'linewidth', 2);
Recall_HDCT = [1 0.974291 0.96444 0.957292 0.951015 0.945283 0.939945 0.93506 0.930248 0.925561 0.921243 0.916607 0.912361 0.90842 0.904416 0.900595 0.896655 0.893006 0.889446 0.885912 0.882148 0.878532 0.874973 0.871585 0.868107 0.864581 0.861002 0.857435 0.854073 0.850812 0.84733 0.843812 0.840605 0.83743 0.834298 0.83095 0.827869 0.824581 0.821486 0.818238 0.81509 0.811973 0.80864 0.805646 0.80255 0.799284 0.796052 0.793142 0.789834 0.7868 0.783436 0.78028 0.777085 0.774038 0.770922 0.767812 0.764835 0.761692 0.758534 0.755287 0.752203 0.749265 0.746219 0.742981 0.739911 0.736899 0.733925 0.73093 0.727816 0.724915 0.72197 0.718852 0.715671 0.712579 0.709918 0.707295 0.704332 0.70132 0.698596 0.695672 0.692827 0.690105 0.687253 0.684797 0.681958 0.679373 0.676696 0.674085 0.671337 0.668566 0.665924 0.663479 0.66087 0.658211 0.655882 0.653214 0.650572 0.648298 0.646025 0.643349 0.640976 0.638634 0.636292 0.633844 0.631554 0.629133 0.626778 0.624339 0.621815 0.619433 0.617023 0.614506 0.612331 0.609924 0.607513 0.605453 0.603252 0.600746 0.598198 0.5958 0.593257 0.590937 0.588717 0.586575 0.584366 0.582116 0.579735 0.577388 0.575159 0.572927 0.570603 0.568298 0.566007 0.563829 0.561547 0.55928 0.55713 0.554935 0.552432 0.550131 0.547892 0.545524 0.542946 0.540618 0.53823 0.535807 0.533588 0.531145 0.528715 0.526413 0.523777 0.521444 0.518995 0.516631 0.514095 0.511869 0.509129 0.506772 0.504458 0.501981 0.499498 0.497109 0.494632 0.492116 0.489465 0.487017 0.484471 0.481995 0.47941 0.476753 0.474441 0.471811 0.469141 0.466607 0.464011 0.461315 0.458327 0.455662 0.452856 0.450124 0.447205 0.444496 0.441482 0.438712 0.435807 0.432722 0.429755 0.426945 0.423838 0.420647 0.41742 0.414216 0.410933 0.407506 0.404116 0.400666 0.397538 0.394236 0.39081 0.387527 0.384205 0.380436 0.376593 0.372386 0.369057 0.365473 0.361556 0.357539 0.353424 0.349551 0.345153 0.340838 0.336535 0.332399 0.327963 0.323433 0.319101 0.314336 0.309753 0.304781 0.29994 0.294801 0.289505 0.284074 0.278754 0.273143 0.267561 0.261683 0.255838 0.249591 0.24314 0.236598 0.229721 0.222686 0.215468 0.207856 0.199864 0.192014 0.183481 0.175 0.165693 0.156685 0.147176 0.137522 0.127705 0.117151 0.105925 0.0953194 0.084446 0.0737399 0.0627262 0.0525678 0.0431111 0.0343998 0.0276004 0.0214416 ];
Precision_HDCT = [0.14847 0.156585 0.164864 0.172274 0.179335 0.186192 0.192762 0.199182 0.205405 0.21147 0.217434 0.223205 0.228839 0.234471 0.239926 0.245319 0.250538 0.255738 0.260798 0.265932 0.270965 0.27597 0.280897 0.285948 0.290914 0.295888 0.300732 0.305675 0.310526 0.315456 0.320259 0.324944 0.329758 0.334591 0.339318 0.344044 0.348841 0.353682 0.358335 0.362827 0.367595 0.372194 0.376459 0.380962 0.385389 0.389759 0.394134 0.398593 0.403155 0.407668 0.412281 0.416669 0.421028 0.42552 0.430052 0.434506 0.438965 0.443471 0.447922 0.452179 0.456349 0.460617 0.464737 0.468898 0.472921 0.476889 0.480868 0.48463 0.488294 0.492036 0.495659 0.499183 0.502557 0.505972 0.509357 0.512662 0.51556 0.518658 0.521755 0.524635 0.527443 0.530264 0.53303 0.535939 0.538637 0.541271 0.543705 0.546161 0.548512 0.550932 0.55318 0.555427 0.557457 0.559626 0.561703 0.563616 0.565533 0.567543 0.569496 0.571453 0.573328 0.575194 0.576939 0.57905 0.580773 0.582419 0.584334 0.585883 0.587381 0.588826 0.590466 0.591955 0.593557 0.595045 0.596527 0.598056 0.599635 0.601145 0.602468 0.603643 0.605004 0.60633 0.607793 0.609337 0.610788 0.612001 0.613269 0.614537 0.615698 0.617024 0.618241 0.619149 0.620274 0.621538 0.622764 0.623872 0.625004 0.626442 0.627381 0.628573 0.629734 0.630655 0.631827 0.632992 0.633949 0.635001 0.636134 0.63711 0.638312 0.639294 0.640073 0.640978 0.641889 0.642999 0.643992 0.644992 0.645621 0.646597 0.647593 0.64869 0.649631 0.650728 0.651621 0.652368 0.653169 0.654059 0.654791 0.655514 0.656545 0.657568 0.658762 0.659571 0.660552 0.661622 0.662789 0.663587 0.664394 0.665537 0.666267 0.667376 0.668283 0.669269 0.670152 0.671158 0.672132 0.673231 0.673958 0.674978 0.676071 0.676934 0.677673 0.678468 0.679507 0.68019 0.680493 0.681349 0.682218 0.683211 0.684535 0.68542 0.686143 0.687077 0.687503 0.688593 0.689633 0.69056 0.691148 0.691899 0.692899 0.693658 0.694586 0.695329 0.695862 0.696591 0.697273 0.697726 0.698401 0.6991 0.699892 0.700546 0.701255 0.701691 0.701673 0.702443 0.703275 0.703772 0.704514 0.705696 0.706387 0.707319 0.707257 0.707877 0.707819 0.708636 0.709999 0.71051 0.711045 0.712007 0.712299 0.713078 0.71379 0.714261 0.714812 0.715275 0.715706 0.716428 0.716462 0.716211 0.716253 0.716513 0.714989 0.715756 0.714856 0.713754 0.712572 0.712603 ];
TPR_HDCT = [1 0.974291 0.96444 0.957292 0.951015 0.945283 0.939945 0.93506 0.930248 0.925561 0.921243 0.916607 0.912361 0.90842 0.904416 0.900595 0.896655 0.893006 0.889446 0.885912 0.882148 0.878532 0.874973 0.871585 0.868107 0.864581 0.861002 0.857435 0.854073 0.850812 0.84733 0.843812 0.840605 0.83743 0.834298 0.83095 0.827869 0.824581 0.821486 0.818238 0.81509 0.811973 0.80864 0.805646 0.80255 0.799284 0.796052 0.793142 0.789834 0.7868 0.783436 0.78028 0.777085 0.774038 0.770922 0.767812 0.764835 0.761692 0.758534 0.755287 0.752203 0.749265 0.746219 0.742981 0.739911 0.736899 0.733925 0.73093 0.727816 0.724915 0.72197 0.718852 0.715671 0.712579 0.709918 0.707295 0.704332 0.70132 0.698596 0.695672 0.692827 0.690105 0.687253 0.684797 0.681958 0.679373 0.676696 0.674085 0.671337 0.668566 0.665924 0.663479 0.66087 0.658211 0.655882 0.653214 0.650572 0.648298 0.646025 0.643349 0.640976 0.638634 0.636292 0.633844 0.631554 0.629133 0.626778 0.624339 0.621815 0.619433 0.617023 0.614506 0.612331 0.609924 0.607513 0.605453 0.603252 0.600746 0.598198 0.5958 0.593257 0.590937 0.588717 0.586575 0.584366 0.582116 0.579735 0.577388 0.575159 0.572927 0.570603 0.568298 0.566007 0.563829 0.561547 0.55928 0.55713 0.554935 0.552432 0.550131 0.547892 0.545524 0.542946 0.540618 0.53823 0.535807 0.533588 0.531145 0.528715 0.526413 0.523777 0.521444 0.518995 0.516631 0.514095 0.511869 0.509129 0.506772 0.504458 0.501981 0.499498 0.497109 0.494632 0.492116 0.489465 0.487017 0.484471 0.481995 0.47941 0.476753 0.474441 0.471811 0.469141 0.466607 0.464011 0.461315 0.458327 0.455662 0.452856 0.450124 0.447205 0.444496 0.441482 0.438712 0.435807 0.432722 0.429755 0.426945 0.423838 0.420647 0.41742 0.414216 0.410933 0.407506 0.404116 0.400666 0.397538 0.394236 0.39081 0.387527 0.384205 0.380436 0.376593 0.372386 0.369057 0.365473 0.361556 0.357539 0.353424 0.349551 0.345153 0.340838 0.336535 0.332399 0.327963 0.323433 0.319101 0.314336 0.309753 0.304781 0.29994 0.294801 0.289505 0.284074 0.278754 0.273143 0.267561 0.261683 0.255838 0.249591 0.24314 0.236598 0.229721 0.222686 0.215468 0.207856 0.199864 0.192014 0.183481 0.175 0.165693 0.156685 0.147176 0.137522 0.127705 0.117151 0.105925 0.0953194 0.084446 0.0737399 0.0627262 0.0525678 0.0431111 0.0343998 0.0276004 0.0214416 ];
FPR_HDCT = [1 0.889352 0.813298 0.758195 0.71252 0.67298 0.638492 0.60758 0.579861 0.55468 0.531682 0.51063 0.491251 0.472971 0.456049 0.440168 0.425354 0.411296 0.398165 0.385556 0.373634 0.362277 0.351495 0.34107 0.331145 0.32169 0.312584 0.303851 0.295458 0.287355 0.27959 0.272174 0.264949 0.257918 0.251206 0.244689 0.238369 0.232232 0.226396 0.220832 0.215376 0.210252 0.205325 0.200522 0.195804 0.191241 0.186781 0.182446 0.178149 0.174024 0.169959 0.166069 0.162268 0.158553 0.154966 0.151434 0.148044 0.144674 0.141438 0.138372 0.135393 0.132472 0.129635 0.126825 0.124113 0.121537 0.119021 0.116715 0.114441 0.112209 0.110079 0.107963 0.105957 0.103992 0.102129 0.100304 0.0985549 0.0968238 0.0951459 0.0935334 0.0919882 0.0905047 0.089034 0.0876025 0.0861835 0.0848601 0.0835583 0.0822623 0.0810076 0.0797734 0.0786052 0.0774772 0.0763633 0.0752382 0.0741703 0.0731238 0.072044 0.0709842 0.0700357 0.069048 0.0680724 0.0671309 0.0662238 0.0653217 0.0644449 0.0635551 0.0626667 0.0618176 0.0610121 0.0602269 0.0594271 0.0586368 0.0578634 0.057079 0.0563348 0.0556208 0.0548964 0.0541793 0.0534889 0.0528093 0.0521441 0.0514736 0.0508343 0.0502074 0.0495559 0.0489297 0.0483336 0.0477427 0.0471654 0.04656 0.0459768 0.0454231 0.0448642 0.0443059 0.0437482 0.043209 0.0426785 0.0421455 0.0416264 0.041125 0.0405966 0.0400796 0.0395896 0.0390922 0.0386281 0.0381489 0.0376734 0.0372098 0.0367231 0.0362623 0.0358222 0.0353894 0.0349392 0.0344705 0.0340261 0.033579 0.0331837 0.0327682 0.0323394 0.0318956 0.0314651 0.0310553 0.0306616 0.0302529 0.0298482 0.0294639 0.0290842 0.0286935 0.0283129 0.0279295 0.0275543 0.0271623 0.0267774 0.0264006 0.0260179 0.0256403 0.0252822 0.0248895 0.0245214 0.0241327 0.023767 0.0233942 0.0230376 0.0226898 0.022327 0.0219681 0.0216281 0.0212663 0.0209148 0.0205675 0.0202316 0.0198811 0.0195249 0.0191893 0.0188677 0.0185132 0.0181936 0.017859 0.0175231 0.0171911 0.0168789 0.0165583 0.0162531 0.0159016 0.0155796 0.0152523 0.0149472 0.01464 0.0143199 0.0140228 0.0136946 0.0133784 0.0130588 0.0127743 0.0124791 0.0121997 0.0118867 0.0115801 0.0112952 0.0110049 0.0107158 0.0104202 0.0101111 0.00981665 0.00950898 0.00921085 0.00890363 0.00860461 0.00830506 0.00801443 0.00772718 0.00743062 0.0071408 0.00682263 0.00650612 0.00623139 0.00592504 0.00562468 0.00530358 0.00497471 0.00469052 0.00438027 0.00407623 0.00377145 0.00347286 0.00314369 0.00284384 0.00254258 0.00224435 0.00195368 0.00167969 0.00141535 0.00117473 0.000948413 0.0007682 0.00061163 ];
plot(Recall_HDCT, Precision_HDCT, 'y', 'linewidth', 2, 'Color', orange);
Recall_HS = [1 0.987733 0.987733 0.987733 0.98258 0.982025 0.978869 0.976786 0.976508 0.972665 0.971061 0.969929 0.96674 0.965574 0.962195 0.960296 0.959187 0.956014 0.95463 0.95221 0.949389 0.948125 0.944826 0.942937 0.94054 0.937907 0.936337 0.93347 0.930486 0.928676 0.92611 0.923937 0.92191 0.919434 0.917265 0.914751 0.911884 0.908812 0.906806 0.904711 0.901556 0.899218 0.897524 0.894913 0.892266 0.889848 0.887215 0.884923 0.881676 0.879425 0.876307 0.873112 0.87179 0.869336 0.866242 0.863871 0.860752 0.858723 0.856082 0.853162 0.85126 0.847222 0.844779 0.840931 0.839137 0.835891 0.833489 0.830918 0.828448 0.82586 0.82363 0.820738 0.818399 0.815284 0.812545 0.809071 0.806745 0.804553 0.801389 0.798696 0.796886 0.794174 0.790031 0.787399 0.785255 0.7823 0.779976 0.777437 0.77516 0.772545 0.770115 0.766591 0.763985 0.761349 0.759155 0.756825 0.753795 0.750581 0.748145 0.74523 0.74256 0.740003 0.73654 0.7354 0.732685 0.729854 0.727276 0.724192 0.721548 0.719313 0.715848 0.713106 0.710738 0.707302 0.704254 0.70112 0.698396 0.696151 0.693065 0.690492 0.688244 0.685226 0.682778 0.679897 0.676966 0.675046 0.672184 0.668574 0.667517 0.664034 0.660368 0.657776 0.656296 0.652645 0.649828 0.647216 0.644359 0.641638 0.639261 0.63663 0.634169 0.631657 0.628141 0.625393 0.62245 0.619743 0.616617 0.613791 0.610709 0.608356 0.605062 0.602778 0.599179 0.596066 0.594338 0.591303 0.587826 0.584748 0.581863 0.579377 0.576314 0.572923 0.570314 0.567598 0.56423 0.560984 0.557522 0.554789 0.551477 0.548771 0.545368 0.542004 0.539187 0.536472 0.533679 0.529572 0.52632 0.523479 0.52017 0.517262 0.513741 0.51101 0.507631 0.5052 0.501245 0.49796 0.494721 0.491264 0.488251 0.484561 0.481239 0.478601 0.474328 0.471569 0.467178 0.464909 0.461592 0.458318 0.455194 0.452452 0.449146 0.445891 0.44244 0.439381 0.435569 0.433361 0.429403 0.425401 0.4218 0.418764 0.415157 0.412603 0.409789 0.406726 0.402501 0.399365 0.395765 0.391654 0.387303 0.383979 0.379724 0.376367 0.37341 0.369517 0.365263 0.363183 0.357846 0.354197 0.35142 0.345315 0.342559 0.339212 0.333103 0.329831 0.324801 0.318976 0.316615 0.309491 0.30473 0.30102 0.290895 0.288558 0.282056 0.272815 0.269606 0.25602 0.252406 0.24631 0.228144 0.226449 0.215636 0.196147 0.194044 0.151666 0.151666 0.151666 ];
Precision_HS = [0.14847 0.183891 0.183891 0.183891 0.202617 0.203044 0.211266 0.21442 0.214709 0.225168 0.227527 0.230781 0.239088 0.240698 0.247475 0.252193 0.254544 0.262231 0.264212 0.269111 0.274356 0.275611 0.283011 0.286563 0.289836 0.295535 0.29784 0.303422 0.307954 0.310121 0.315 0.319109 0.322374 0.327143 0.330569 0.333918 0.338571 0.342466 0.345634 0.348997 0.353278 0.356524 0.359839 0.363549 0.368101 0.371581 0.375114 0.378477 0.382286 0.385676 0.389182 0.392477 0.394078 0.397671 0.401092 0.40472 0.40799 0.411137 0.414295 0.417697 0.419835 0.423767 0.425496 0.429234 0.431128 0.434924 0.436983 0.439777 0.442182 0.445114 0.447146 0.450116 0.452099 0.455115 0.457117 0.46033 0.463448 0.465811 0.469114 0.471917 0.474139 0.476255 0.479839 0.482007 0.484453 0.487082 0.489242 0.491664 0.494248 0.496857 0.498948 0.502035 0.50433 0.507125 0.509192 0.51139 0.513461 0.516194 0.518374 0.520761 0.522795 0.52513 0.5275 0.528832 0.531105 0.533753 0.535746 0.538044 0.539685 0.541425 0.543598 0.54528 0.546952 0.5494 0.551515 0.553874 0.555637 0.557578 0.560109 0.562495 0.564028 0.566346 0.568193 0.569935 0.571827 0.573139 0.575007 0.577395 0.577853 0.579693 0.582475 0.584329 0.585559 0.586819 0.58887 0.590308 0.592185 0.593812 0.595669 0.597707 0.598884 0.599997 0.601549 0.603115 0.605257 0.606577 0.608361 0.61007 0.611792 0.613636 0.61512 0.616643 0.618316 0.620227 0.620862 0.622396 0.624126 0.625024 0.62621 0.627693 0.628738 0.629914 0.630511 0.631659 0.63302 0.634078 0.635618 0.63712 0.63835 0.639562 0.640236 0.641822 0.643365 0.644344 0.645402 0.647003 0.648227 0.648975 0.650135 0.650982 0.651635 0.652357 0.653399 0.654382 0.655266 0.656393 0.658088 0.658742 0.659849 0.660828 0.661323 0.66278 0.663716 0.664125 0.665742 0.666424 0.667255 0.668242 0.669496 0.670471 0.67135 0.672137 0.673087 0.674131 0.674833 0.675382 0.676259 0.677204 0.677621 0.678384 0.678805 0.679547 0.680534 0.681368 0.682038 0.682838 0.683953 0.684232 0.684157 0.684787 0.685587 0.686179 0.686804 0.687189 0.687889 0.68818 0.689005 0.689649 0.690143 0.690478 0.691044 0.691535 0.692567 0.693026 0.693483 0.69498 0.695556 0.696919 0.697636 0.698497 0.699614 0.700302 0.701877 0.703103 0.704144 0.706327 0.707162 0.707605 0.709666 0.710153 0.710973 0.712413 0.712807 0.71529 0.71529 0.71529 ];
TPR_HS = [1 0.987733 0.987733 0.987733 0.98258 0.982025 0.978869 0.976786 0.976508 0.972665 0.971061 0.969929 0.96674 0.965574 0.962195 0.960296 0.959187 0.956014 0.95463 0.95221 0.949389 0.948125 0.944826 0.942937 0.94054 0.937907 0.936337 0.93347 0.930486 0.928676 0.92611 0.923937 0.92191 0.919434 0.917265 0.914751 0.911884 0.908812 0.906806 0.904711 0.901556 0.899218 0.897524 0.894913 0.892266 0.889848 0.887215 0.884923 0.881676 0.879425 0.876307 0.873112 0.87179 0.869336 0.866242 0.863871 0.860752 0.858723 0.856082 0.853162 0.85126 0.847222 0.844779 0.840931 0.839137 0.835891 0.833489 0.830918 0.828448 0.82586 0.82363 0.820738 0.818399 0.815284 0.812545 0.809071 0.806745 0.804553 0.801389 0.798696 0.796886 0.794174 0.790031 0.787399 0.785255 0.7823 0.779976 0.777437 0.77516 0.772545 0.770115 0.766591 0.763985 0.761349 0.759155 0.756825 0.753795 0.750581 0.748145 0.74523 0.74256 0.740003 0.73654 0.7354 0.732685 0.729854 0.727276 0.724192 0.721548 0.719313 0.715848 0.713106 0.710738 0.707302 0.704254 0.70112 0.698396 0.696151 0.693065 0.690492 0.688244 0.685226 0.682778 0.679897 0.676966 0.675046 0.672184 0.668574 0.667517 0.664034 0.660368 0.657776 0.656296 0.652645 0.649828 0.647216 0.644359 0.641638 0.639261 0.63663 0.634169 0.631657 0.628141 0.625393 0.62245 0.619743 0.616617 0.613791 0.610709 0.608356 0.605062 0.602778 0.599179 0.596066 0.594338 0.591303 0.587826 0.584748 0.581863 0.579377 0.576314 0.572923 0.570314 0.567598 0.56423 0.560984 0.557522 0.554789 0.551477 0.548771 0.545368 0.542004 0.539187 0.536472 0.533679 0.529572 0.52632 0.523479 0.52017 0.517262 0.513741 0.51101 0.507631 0.5052 0.501245 0.49796 0.494721 0.491264 0.488251 0.484561 0.481239 0.478601 0.474328 0.471569 0.467178 0.464909 0.461592 0.458318 0.455194 0.452452 0.449146 0.445891 0.44244 0.439381 0.435569 0.433361 0.429403 0.425401 0.4218 0.418764 0.415157 0.412603 0.409789 0.406726 0.402501 0.399365 0.395765 0.391654 0.387303 0.383979 0.379724 0.376367 0.37341 0.369517 0.365263 0.363183 0.357846 0.354197 0.35142 0.345315 0.342559 0.339212 0.333103 0.329831 0.324801 0.318976 0.316615 0.309491 0.30473 0.30102 0.290895 0.288558 0.282056 0.272815 0.269606 0.25602 0.252406 0.24631 0.228144 0.226449 0.215636 0.196147 0.194044 0.151666 0.151666 0.151666 ];
FPR_HS = [1 0.849993 0.849993 0.849993 0.787404 0.783743 0.759121 0.744272 0.742148 0.714308 0.704421 0.695842 0.67347 0.666898 0.649775 0.636711 0.630883 0.612581 0.606068 0.594545 0.581471 0.576937 0.562245 0.553119 0.545479 0.533464 0.526963 0.516309 0.50672 0.500719 0.491632 0.482949 0.476873 0.468073 0.460946 0.453958 0.445966 0.437851 0.432302 0.42556 0.4176 0.411589 0.405461 0.399635 0.391544 0.386148 0.380705 0.374717 0.368763 0.363293 0.357184 0.350917 0.347952 0.342437 0.33693 0.331671 0.326596 0.321947 0.317367 0.312111 0.308123 0.302547 0.299488 0.294123 0.291399 0.286405 0.282582 0.278879 0.275034 0.271511 0.268108 0.263992 0.261009 0.256873 0.253621 0.249882 0.246622 0.243516 0.239717 0.235907 0.232989 0.230181 0.225712 0.223055 0.219865 0.216676 0.213951 0.210862 0.208197 0.205425 0.203003 0.199548 0.197033 0.194168 0.192098 0.189372 0.187107 0.184247 0.181979 0.179633 0.177271 0.175029 0.17239 0.171097 0.168436 0.165852 0.163631 0.160918 0.159115 0.157087 0.154815 0.153072 0.151228 0.149164 0.14718 0.145027 0.14312 0.141368 0.1391 0.137019 0.135371 0.13349 0.131616 0.129899 0.128121 0.126715 0.125157 0.122819 0.122234 0.120175 0.117878 0.116255 0.115303 0.11374 0.111668 0.110521 0.108715 0.107116 0.10579 0.104315 0.102743 0.10145 0.0999352 0.0984155 0.0968402 0.095607 0.0941886 0.0928244 0.0913469 0.0900578 0.0887676 0.0877231 0.0864699 0.0849894 0.084361 0.0831035 0.0817494 0.0807074 0.0796742 0.0786981 0.0776855 0.0766115 0.0758784 0.0748498 0.073638 0.0726589 0.0714638 0.0702661 0.0693548 0.0683904 0.0674255 0.0662819 0.0652117 0.0642925 0.0634014 0.0621114 0.0610925 0.0602321 0.0592139 0.0583605 0.0574969 0.0567095 0.0555874 0.054847 0.0539236 0.053117 0.0521107 0.0513377 0.0504854 0.0496648 0.0489999 0.0482385 0.0473105 0.0467774 0.0457883 0.0452585 0.0444594 0.0436474 0.0429081 0.0421962 0.0416306 0.041022 0.0402972 0.0395614 0.0387873 0.0384318 0.0375542 0.0368053 0.0362708 0.0356827 0.0351286 0.0344751 0.0338617 0.0333756 0.0325883 0.0319866 0.0314163 0.03087 0.030248 0.0298291 0.0290775 0.0285944 0.0280162 0.0274181 0.0269798 0.0265544 0.0258395 0.0254192 0.0250137 0.0242737 0.0238938 0.0232296 0.0225979 0.0221815 0.021602 0.020967 0.0203848 0.0195815 0.0191091 0.0184755 0.0178179 0.0173886 0.0164301 0.0158102 0.0153802 0.014214 0.0139316 0.0132895 0.0119973 0.01169 0.0104085 0.00943413 0.00915025 0.00647514 0.00647514 0.00647514 ];
plot(Recall_HS, Precision_HS, ':k', 'linewidth', 2);

hold off;
xlabel('Recall');
ylabel('Precision')

legend({'Ours', 'MCDL', 'MDF', 'LEGS', 'DRFI', 'DSR', 'GMR', 'HDCT', 'HS'}, 'Location', 'southwest', 'FontSize', 16);
grid on;
axis([0 1 0 1]);


%  DDE: AUC = 0.932, MeanF = 0.665, MaxF = 0.719, MAE = 0.091
% DSBR: AUC = 0.950, MeanF = 0.639, MaxF = 0.741, MAE = 0.108
% MCDL: AUC = 0.929, MeanF = 0.672, MaxF = 0.703, MAE = 0.089
%  MDF: AUC = 0.919, MeanF = 0.677, MaxF = 0.694, MAE = 0.092
% LEGS: AUC = 0.885, MeanF = 0.627, MaxF = 0.669, MAE = 0.133
% DRFI: AUC = 0.933, MeanF = 0.555, MaxF = 0.665, MAE = 0.155
%  DSR: AUC = 0.899, MeanF = 0.560, MaxF = 0.626, MAE = 0.139
%  GMR: AUC = 0.853, MeanF = 0.537, MaxF = 0.610, MAE = 0.189
% HDCT: AUC = 0.869, MeanF = 0.505, MaxF = 0.609, MAE = 0.164
%   HS: AUC = 0.860, MeanF = 0.520, MaxF = 0.616, MAE = 0.227

AUC = [0.93189 0.929106 0.918631 0.885498 0.93349 0.898999 0.852699 0.86857 0.860216 0.949552 ];
MeanFMeasure = [0.665048 0.67154 0.676717 0.626515 0.555028 0.560256 0.536551 0.504637 0.520477  0.63948];
MaxFMeasure = [0.719259 0.702769 0.694265 0.669083 0.664758 0.62632 0.609557 0.609172 0.616042 0.74141 ];
MAE = [0.0909544 0.088557 0.0915739 0.132857 0.155376 0.138785 0.188985 0.164094 0.227402 0.108264 ];
methodLabels = {'Ours ', 'MCDL ', 'MDF ', 'LEGS ', 'DRFI ', 'DSR ', 'GMR ', 'HDCT ', 'HS '};

figure(2);
hold on
bar(1, MAE(1), 'FaceColor', 'r');
bar(2:9,MAE(2:9), 'FaceColor', 'b');
grid on;
xlim([0 10]);xticklabel_rotate([1:9],90, methodLabels,'interpreter','none','Fontsize',16);


==> images/analysis/compared/graph/ECSSD_Results.m <==
clear;
close all;
clc;
purple = [128 1 209] ./ 255;
pink  = [247 109 148] ./ 255;
green = [7 145 47] ./ 255;
orange =  [252 135 72] ./ 255;
tree =  [112 128 144] ./ 255;

%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_DDE = [1 0.949785 0.941463 0.935985 0.931616 0.928477 0.925917 0.923388 0.921267 0.919379 0.917541 0.915813 0.914175 0.912815 0.911348 0.90981 0.908471 0.90705 0.906018 0.905019 0.903935 0.90313 0.902217 0.901033 0.900174 0.899133 0.898278 0.897385 0.896591 0.895687 0.894847 0.894112 0.893232 0.892416 0.891635 0.890965 0.890296 0.88956 0.888788 0.888119 0.887386 0.886707 0.886125 0.885536 0.884743 0.884146 0.883509 0.882812 0.882106 0.881385 0.880782 0.88016 0.879573 0.879029 0.878471 0.877831 0.877217 0.876761 0.876307 0.875645 0.875105 0.874639 0.873963 0.87348 0.873053 0.872525 0.871961 0.871408 0.870896 0.870421 0.869919 0.869251 0.868865 0.868412 0.868032 0.86752 0.866973 0.866431 0.866024 0.865484 0.865077 0.864649 0.864214 0.863747 0.863311 0.862865 0.862275 0.861852 0.861387 0.860997 0.860528 0.859959 0.859362 0.858984 0.858452 0.857861 0.857336 0.856846 0.856297 0.855679 0.855264 0.854799 0.854458 0.854017 0.853474 0.853002 0.852541 0.85211 0.851635 0.851293 0.8508 0.850381 0.849896 0.849242 0.848768 0.848361 0.847922 0.847365 0.846874 0.846377 0.845888 0.845326 0.844702 0.844274 0.843815 0.843475 0.843071 0.842553 0.842449 0.841888 0.841206 0.840658 0.8401 0.839655 0.839064 0.838481 0.838073 0.837379 0.836865 0.836394 0.835874 0.835245 0.83473 0.834266 0.833757 0.833181 0.832519 0.832033 0.831513 0.830925 0.830319 0.829729 0.829147 0.828489 0.827599 0.826886 0.8263 0.825692 0.82525 0.824756 0.824204 0.823656 0.823033 0.822303 0.82165 0.820849 0.820246 0.81965 0.819037 0.818498 0.817714 0.817108 0.816415 0.815713 0.815022 0.814415 0.813749 0.813102 0.812295 0.81166 0.810937 0.810225 0.809592 0.808735 0.808032 0.80731 0.806422 0.805588 0.804813 0.804025 0.803254 0.802405 0.801548 0.800507 0.79965 0.798823 0.79801 0.797314 0.796391 0.79533 0.794454 0.793312 0.792226 0.791214 0.790157 0.788915 0.787829 0.78679 0.785548 0.784486 0.783277 0.781948 0.780502 0.77943 0.778279 0.776961 0.775644 0.774286 0.772685 0.771522 0.770027 0.76856 0.767199 0.765519 0.763849 0.762152 0.760296 0.758283 0.756434 0.75473 0.752206 0.750075 0.74782 0.745499 0.7427 0.739892 0.73719 0.734445 0.731077 0.727221 0.723621 0.720076 0.715709 0.71094 0.705735 0.701055 0.695354 0.688723 0.680705 0.671696 0.661401 0.648041 0.632069 0.612123 0.581313 0.520508 ];
Precision_DDE = [0.238314 0.652587 0.681703 0.697254 0.7082 0.716678 0.723256 0.728955 0.73378 0.738219 0.742506 0.746077 0.74938 0.752009 0.754835 0.756881 0.759334 0.761509 0.764259 0.766117 0.768178 0.770111 0.771896 0.773669 0.775133 0.776729 0.778313 0.779859 0.78097 0.782172 0.78342 0.784564 0.785875 0.787314 0.788373 0.789628 0.790981 0.792213 0.793382 0.794421 0.79544 0.796549 0.797526 0.798613 0.799609 0.800513 0.801326 0.802118 0.80293 0.803961 0.804758 0.805545 0.806513 0.807386 0.808259 0.809122 0.80992 0.810642 0.811432 0.812253 0.812837 0.813622 0.814304 0.815093 0.815831 0.816296 0.816964 0.81754 0.818197 0.818888 0.819557 0.820088 0.820586 0.821238 0.821944 0.822529 0.822993 0.823559 0.824085 0.824735 0.825352 0.825868 0.826438 0.82702 0.827601 0.828135 0.828634 0.829205 0.829807 0.830359 0.830925 0.831433 0.83208 0.832533 0.833169 0.833632 0.834287 0.834821 0.835333 0.835917 0.836402 0.836755 0.837348 0.838072 0.838696 0.839161 0.839621 0.840153 0.84061 0.841308 0.841969 0.842371 0.842693 0.843232 0.843843 0.84443 0.84484 0.8452 0.845745 0.846325 0.846697 0.847229 0.847693 0.848018 0.848468 0.849 0.849582 0.850036 0.850037 0.85046 0.85089 0.851274 0.851694 0.852199 0.852676 0.853047 0.853522 0.854097 0.854508 0.854901 0.855455 0.85607 0.85639 0.856827 0.857264 0.857609 0.858314 0.858828 0.859216 0.859726 0.860316 0.860767 0.861176 0.861604 0.861923 0.862365 0.863075 0.863636 0.864178 0.864684 0.865145 0.865617 0.865999 0.866426 0.86704 0.867524 0.86809 0.868665 0.869101 0.869498 0.869933 0.870238 0.870917 0.871668 0.872234 0.872664 0.873163 0.873785 0.874482 0.87496 0.875465 0.875846 0.876438 0.876959 0.877398 0.877888 0.878745 0.879117 0.879591 0.88013 0.880684 0.881203 0.88178 0.882442 0.883103 0.883847 0.884518 0.885076 0.885682 0.886284 0.88689 0.887339 0.888017 0.888636 0.889302 0.889725 0.890362 0.89087 0.891472 0.892076 0.892757 0.893432 0.89421 0.895112 0.895686 0.896495 0.897021 0.897891 0.898778 0.899626 0.900272 0.901092 0.901864 0.902947 0.903729 0.904509 0.905344 0.906368 0.907256 0.908125 0.908931 0.909917 0.91095 0.911898 0.912782 0.913818 0.914829 0.916581 0.917726 0.919264 0.920654 0.921952 0.923546 0.924856 0.926493 0.928014 0.929527 0.931022 0.933391 0.936171 0.938933 0.941836 0.945521 0.948589 0.95401 0.960322 ];
TPR_DDE = [1 0.949785 0.941463 0.935985 0.931616 0.928477 0.925917 0.923388 0.921267 0.919379 0.917541 0.915813 0.914175 0.912815 0.911348 0.90981 0.908471 0.90705 0.906018 0.905019 0.903935 0.90313 0.902217 0.901033 0.900174 0.899133 0.898278 0.897385 0.896591 0.895687 0.894847 0.894112 0.893232 0.892416 0.891635 0.890965 0.890296 0.88956 0.888788 0.888119 0.887386 0.886707 0.886125 0.885536 0.884743 0.884146 0.883509 0.882812 0.882106 0.881385 0.880782 0.88016 0.879573 0.879029 0.878471 0.877831 0.877217 0.876761 0.876307 0.875645 0.875105 0.874639 0.873963 0.87348 0.873053 0.872525 0.871961 0.871408 0.870896 0.870421 0.869919 0.869251 0.868865 0.868412 0.868032 0.86752 0.866973 0.866431 0.866024 0.865484 0.865077 0.864649 0.864214 0.863747 0.863311 0.862865 0.862275 0.861852 0.861387 0.860997 0.860528 0.859959 0.859362 0.858984 0.858452 0.857861 0.857336 0.856846 0.856297 0.855679 0.855264 0.854799 0.854458 0.854017 0.853474 0.853002 0.852541 0.85211 0.851635 0.851293 0.8508 0.850381 0.849896 0.849242 0.848768 0.848361 0.847922 0.847365 0.846874 0.846377 0.845888 0.845326 0.844702 0.844274 0.843815 0.843475 0.843071 0.842553 0.842449 0.841888 0.841206 0.840658 0.8401 0.839655 0.839064 0.838481 0.838073 0.837379 0.836865 0.836394 0.835874 0.835245 0.83473 0.834266 0.833757 0.833181 0.832519 0.832033 0.831513 0.830925 0.830319 0.829729 0.829147 0.828489 0.827599 0.826886 0.8263 0.825692 0.82525 0.824756 0.824204 0.823656 0.823033 0.822303 0.82165 0.820849 0.820246 0.81965 0.819037 0.818498 0.817714 0.817108 0.816415 0.815713 0.815022 0.814415 0.813749 0.813102 0.812295 0.81166 0.810937 0.810225 0.809592 0.808735 0.808032 0.80731 0.806422 0.805588 0.804813 0.804025 0.803254 0.802405 0.801548 0.800507 0.79965 0.798823 0.79801 0.797314 0.796391 0.79533 0.794454 0.793312 0.792226 0.791214 0.790157 0.788915 0.787829 0.78679 0.785548 0.784486 0.783277 0.781948 0.780502 0.77943 0.778279 0.776961 0.775644 0.774286 0.772685 0.771522 0.770027 0.76856 0.767199 0.765519 0.763849 0.762152 0.760296 0.758283 0.756434 0.75473 0.752206 0.750075 0.74782 0.745499 0.7427 0.739892 0.73719 0.734445 0.731077 0.727221 0.723621 0.720076 0.715709 0.71094 0.705735 0.701055 0.695354 0.688723 0.680705 0.671696 0.661401 0.648041 0.632069 0.612123 0.581313 0.520508 ];
FPR_DDE = [1 0.147609 0.126049 0.115147 0.107803 0.102356 0.0983058 0.0948636 0.0919801 0.0893192 0.0869347 0.0848814 0.0830435 0.0814904 0.0799529 0.0787151 0.0773583 0.0761357 0.0747743 0.0737986 0.0727836 0.0718041 0.0709288 0.0700156 0.0692689 0.0684802 0.0677003 0.0669693 0.0663913 0.0657794 0.0651759 0.064663 0.0640381 0.0633456 0.062826 0.0622363 0.0616829 0.0611384 0.0606062 0.060183 0.0596936 0.0591954 0.0587508 0.0582538 0.0578296 0.0574405 0.0570111 0.0566136 0.0562029 0.0557536 0.0553634 0.0550139 0.0545837 0.0541651 0.0537505 0.0533762 0.0530273 0.052721 0.0523866 0.0520418 0.0517411 0.0513875 0.0510622 0.0507407 0.0503983 0.0501753 0.0498806 0.0496325 0.049325 0.0489969 0.0486762 0.0483755 0.0481483 0.0478794 0.0476132 0.0473289 0.0471102 0.046879 0.0466836 0.0463818 0.0461407 0.0458952 0.0456503 0.0454087 0.0451634 0.0449286 0.0446728 0.0444412 0.0442105 0.0439974 0.0437729 0.0435645 0.0433199 0.0431422 0.0429099 0.0426883 0.0424233 0.0422317 0.0420415 0.0417946 0.0415794 0.0413934 0.0411789 0.0409246 0.0407042 0.0405045 0.0403085 0.0401189 0.0399104 0.0396581 0.0394592 0.0392859 0.0391171 0.0389382 0.0387028 0.0385175 0.0383292 0.0381645 0.0379708 0.0377251 0.037573 0.0373799 0.0371792 0.0370555 0.036898 0.0366822 0.0364533 0.0362909 0.0362813 0.0360968 0.0359318 0.0357664 0.0355877 0.0354092 0.0352383 0.0350896 0.0349093 0.0347018 0.0345423 0.034396 0.0342189 0.0340005 0.0338716 0.0337204 0.0335277 0.033363 0.0331998 0.0330336 0.0328667 0.032638 0.0324297 0.0322534 0.0321139 0.0319488 0.0318208 0.0316573 0.0314502 0.0312356 0.0310857 0.03092 0.0307576 0.0305841 0.0304141 0.0302582 0.030047 0.0298927 0.0297089 0.029505 0.0293132 0.0291478 0.0289721 0.0288576 0.0286609 0.028459 0.0282931 0.0281407 0.0279598 0.0277555 0.0275521 0.0273814 0.0271839 0.0270337 0.0268709 0.0266928 0.0265436 0.0263848 0.0261454 0.0259913 0.0258371 0.0256448 0.0254522 0.0252537 0.025067 0.0248327 0.0246409 0.0244055 0.0241956 0.0240286 0.0238329 0.023654 0.0234467 0.0232849 0.0230774 0.0228966 0.0226993 0.02251 0.0223153 0.0221384 0.021935 0.0217343 0.0214955 0.0212574 0.0210227 0.020751 0.0205508 0.0202943 0.0201014 0.0198102 0.019555 0.0192929 0.0190529 0.0188108 0.0186031 0.0183169 0.0181003 0.0178418 0.0175712 0.0172994 0.0170615 0.0167837 0.0165435 0.0162278 0.0159521 0.0156057 0.015333 0.0150484 0.0147432 0.0143692 0.0140519 0.0136293 0.0132395 0.0128894 0.0124561 0.0120894 0.0116574 0.0112439 0.0108286 0.0103698 0.00982242 0.00924795 0.00861606 0.00795829 0.00712609 0.00627533 0.00520582 0.00370444 ];
plot(Recall_DDE, Precision_DDE, 'k', 'linewidth', 2);
Recall_DSBR = [1 0.99547 0.989839 0.985712 0.982484 0.979903 0.978067 0.975889 0.973762 0.971771 0.969878 0.968161 0.966442 0.964722 0.963163 0.961487 0.959539 0.958052 0.956359 0.955003 0.953798 0.952387 0.950631 0.949443 0.947769 0.946145 0.944756 0.943339 0.941531 0.94002 0.938631 0.936945 0.935018 0.933462 0.931863 0.93026 0.929021 0.927658 0.926486 0.925365 0.923868 0.922291 0.920677 0.919408 0.917989 0.916807 0.915306 0.913692 0.912261 0.910571 0.909165 0.9075 0.906173 0.904656 0.903306 0.901818 0.900592 0.899091 0.897825 0.896456 0.895163 0.893798 0.892554 0.891416 0.889931 0.88889 0.887794 0.886605 0.88501 0.88344 0.881545 0.88004 0.878598 0.877291 0.875982 0.874538 0.872967 0.871717 0.87008 0.868615 0.866952 0.865512 0.864019 0.86254 0.860892 0.859122 0.857851 0.85621 0.854874 0.852929 0.851165 0.849441 0.847397 0.845588 0.843653 0.841953 0.840233 0.838528 0.836547 0.834438 0.832729 0.830828 0.829144 0.827099 0.824968 0.822996 0.820978 0.818483 0.816524 0.814252 0.812332 0.80987 0.807477 0.805087 0.802688 0.800313 0.797819 0.79511 0.792619 0.789773 0.787079 0.784654 0.782185 0.779522 0.776627 0.773868 0.770818 0.76797 0.764956 0.7623 0.759113 0.75567 0.753071 0.749775 0.746858 0.74394 0.740655 0.737431 0.73366 0.729282 0.725617 0.721633 0.717398 0.713572 0.710092 0.706235 0.701975 0.69822 0.693462 0.689189 0.684848 0.680142 0.675501 0.671596 0.666761 0.663016 0.657962 0.653422 0.649172 0.643845 0.638635 0.634814 0.630673 0.625784 0.620802 0.614725 0.610156 0.603787 0.598936 0.593974 0.589072 0.584716 0.579865 0.574913 0.570157 0.564891 0.559786 0.554307 0.548898 0.544134 0.538306 0.532306 0.526936 0.520475 0.51469 0.509033 0.503596 0.497654 0.492111 0.486505 0.480803 0.474738 0.469444 0.463856 0.457049 0.451039 0.44551 0.439508 0.43355 0.426944 0.421455 0.41543 0.409403 0.403512 0.39853 0.393101 0.387085 0.379908 0.373733 0.367222 0.361293 0.354775 0.348907 0.341953 0.335911 0.328437 0.322318 0.31581 0.309707 0.302978 0.296544 0.290292 0.282609 0.275278 0.267798 0.260049 0.252272 0.245162 0.238698 0.231081 0.224286 0.216979 0.210443 0.203657 0.196006 0.189611 0.182396 0.176391 0.169693 0.162151 0.154193 0.146297 0.140256 0.132895 0.126221 0.118838 0.110523 0.102725 0.0953427 0.0859578 0.0773814 0.0694011 0.0618458 0.0527966 0.0430786 0.032662 ];
Precision_DSBR = [0.238314 0.39459 0.469274 0.498273 0.517785 0.534912 0.550001 0.562865 0.57469 0.586446 0.597614 0.608446 0.618353 0.627583 0.637573 0.6461 0.654391 0.662419 0.669875 0.677143 0.683878 0.690825 0.69794 0.703987 0.7095 0.714999 0.720063 0.725126 0.730434 0.735143 0.739725 0.744203 0.748714 0.752554 0.756694 0.760702 0.764598 0.768701 0.772079 0.775548 0.778677 0.782124 0.78561 0.788378 0.791327 0.794041 0.796899 0.80006 0.802207 0.804714 0.807484 0.810028 0.812389 0.814739 0.817324 0.819662 0.821928 0.823749 0.825842 0.828124 0.830746 0.832941 0.834717 0.83691 0.839152 0.840885 0.842713 0.844528 0.84622 0.848026 0.849804 0.85185 0.853321 0.855359 0.857167 0.858722 0.860079 0.86155 0.863163 0.864666 0.866097 0.867831 0.869119 0.870487 0.871907 0.873107 0.874043 0.875379 0.876586 0.878228 0.879975 0.88126 0.882928 0.884223 0.885812 0.886975 0.888359 0.889561 0.890976 0.891881 0.892857 0.893786 0.894474 0.895412 0.896377 0.897267 0.898307 0.899575 0.900924 0.902176 0.903097 0.903967 0.90462 0.905683 0.906389 0.907385 0.9083 0.909292 0.910116 0.91115 0.912286 0.913179 0.913949 0.914529 0.91526 0.916401 0.91718 0.918147 0.919256 0.920318 0.920655 0.921741 0.922858 0.923304 0.923955 0.925035 0.926071 0.926729 0.927599 0.928302 0.929509 0.929887 0.93076 0.931717 0.932547 0.933245 0.934218 0.93487 0.93568 0.936609 0.937342 0.938261 0.938261 0.938934 0.939561 0.940371 0.940675 0.941427 0.942084 0.942663 0.943165 0.943883 0.944536 0.944394 0.944775 0.945019 0.945656 0.945509 0.946218 0.94629 0.946065 0.946724 0.946822 0.947358 0.948198 0.948395 0.949006 0.949786 0.95026 0.950449 0.950214 0.950869 0.951213 0.951418 0.952194 0.95243 0.953156 0.953963 0.954541 0.954997 0.955123 0.955415 0.95547 0.955634 0.956054 0.955791 0.95649 0.956313 0.956585 0.957305 0.957309 0.9581 0.958398 0.958861 0.95912 0.959132 0.958932 0.958916 0.959372 0.95946 0.959642 0.960134 0.959942 0.960263 0.961066 0.96145 0.960586 0.960779 0.960083 0.960043 0.960428 0.960557 0.959376 0.959768 0.959785 0.95988 0.959806 0.95991 0.960197 0.960446 0.960423 0.959781 0.959265 0.959022 0.958796 0.958807 0.958892 0.959101 0.95865 0.95937 0.959645 0.959734 0.959348 0.958676 0.958941 0.958363 0.958634 0.958669 0.959308 0.957926 0.958115 0.95799 0.958454 0.959365 0.959352 0.958592 ];
TPR_DSBR = [1 0.99547 0.989839 0.985712 0.982484 0.979903 0.978067 0.975889 0.973762 0.971771 0.969878 0.968161 0.966442 0.964722 0.963163 0.961487 0.959539 0.958052 0.956359 0.955003 0.953798 0.952387 0.950631 0.949443 0.947769 0.946145 0.944756 0.943339 0.941531 0.94002 0.938631 0.936945 0.935018 0.933462 0.931863 0.93026 0.929021 0.927658 0.926486 0.925365 0.923868 0.922291 0.920677 0.919408 0.917989 0.916807 0.915306 0.913692 0.912261 0.910571 0.909165 0.9075 0.906173 0.904656 0.903306 0.901818 0.900592 0.899091 0.897825 0.896456 0.895163 0.893798 0.892554 0.891416 0.889931 0.88889 0.887794 0.886605 0.88501 0.88344 0.881545 0.88004 0.878598 0.877291 0.875982 0.874538 0.872967 0.871717 0.87008 0.868615 0.866952 0.865512 0.864019 0.86254 0.860892 0.859122 0.857851 0.85621 0.854874 0.852929 0.851165 0.849441 0.847397 0.845588 0.843653 0.841953 0.840233 0.838528 0.836547 0.834438 0.832729 0.830828 0.829144 0.827099 0.824968 0.822996 0.820978 0.818483 0.816524 0.814252 0.812332 0.80987 0.807477 0.805087 0.802688 0.800313 0.797819 0.79511 0.792619 0.789773 0.787079 0.784654 0.782185 0.779522 0.776627 0.773868 0.770818 0.76797 0.764956 0.7623 0.759113 0.75567 0.753071 0.749775 0.746858 0.74394 0.740655 0.737431 0.73366 0.729282 0.725617 0.721633 0.717398 0.713572 0.710092 0.706235 0.701975 0.69822 0.693462 0.689189 0.684848 0.680142 0.675501 0.671596 0.666761 0.663016 0.657962 0.653422 0.649172 0.643845 0.638635 0.634814 0.630673 0.625784 0.620802 0.614725 0.610156 0.603787 0.598936 0.593974 0.589072 0.584716 0.579865 0.574913 0.570157 0.564891 0.559786 0.554307 0.548898 0.544134 0.538306 0.532306 0.526936 0.520475 0.51469 0.509033 0.503596 0.497654 0.492111 0.486505 0.480803 0.474738 0.469444 0.463856 0.457049 0.451039 0.44551 0.439508 0.43355 0.426944 0.421455 0.41543 0.409403 0.403512 0.39853 0.393101 0.387085 0.379908 0.373733 0.367222 0.361293 0.354775 0.348907 0.341953 0.335911 0.328437 0.322318 0.31581 0.309707 0.302978 0.296544 0.290292 0.282609 0.275278 0.267798 0.260049 0.252272 0.245162 0.238698 0.231081 0.224286 0.216979 0.210443 0.203657 0.196006 0.189611 0.182396 0.176391 0.169693 0.162151 0.154193 0.146297 0.140256 0.132895 0.126221 0.118838 0.110523 0.102725 0.0953427 0.0859578 0.0773814 0.0694011 0.0618458 0.0527966 0.0430786 0.032662 ];
FPR_DSBR = [1 0.479973 0.339637 0.295618 0.269647 0.249514 0.233065 0.219587 0.208062 0.197186 0.187708 0.178922 0.170791 0.163594 0.156395 0.150398 0.144586 0.139222 0.134322 0.129668 0.12541 0.121383 0.117191 0.113577 0.110573 0.107422 0.104664 0.101972 0.0989526 0.0965467 0.0941071 0.0918464 0.0893943 0.0872518 0.0851689 0.0831768 0.081191 0.0792394 0.0776027 0.0760175 0.074515 0.0729469 0.0714638 0.0701926 0.0687613 0.0675569 0.0663089 0.0650526 0.0640608 0.0629816 0.0618963 0.0607371 0.059708 0.0587146 0.0577496 0.0567968 0.0558854 0.055001 0.0541232 0.0532539 0.0522131 0.0513252 0.050554 0.0496604 0.0488854 0.0481166 0.0473878 0.0466075 0.0458522 0.0451468 0.044384 0.0436541 0.0431159 0.0424109 0.041752 0.041138 0.0406146 0.0400401 0.0394566 0.0389087 0.0383493 0.0377603 0.037225 0.0366432 0.0361257 0.035596 0.0351452 0.0346096 0.0341081 0.0335563 0.0329674 0.0325155 0.0319289 0.0314751 0.0310268 0.0305888 0.0301693 0.0297244 0.029282 0.0289374 0.028543 0.028171 0.0278276 0.0274859 0.0271197 0.0267749 0.0263699 0.0259299 0.0254797 0.0250636 0.0246937 0.0243352 0.0240764 0.0236068 0.0233039 0.022945 0.0226014 0.0222415 0.0219485 0.0215544 0.0212031 0.0208826 0.0205823 0.0202753 0.0199886 0.0195621 0.0192768 0.0189593 0.018586 0.0183055 0.0179997 0.0176325 0.0172973 0.0170364 0.0167788 0.0164539 0.0161617 0.0159011 0.0155597 0.0153076 0.0150074 0.0147499 0.0144672 0.0141642 0.0138908 0.0136358 0.0133139 0.013074 0.0128259 0.0125601 0.0122893 0.0119668 0.0117442 0.0114754 0.0112308 0.010948 0.0107203 0.0104654 0.0102439 0.00998937 0.00975614 0.00955125 0.00931718 0.00915854 0.00892802 0.0086933 0.00851492 0.00833446 0.00814277 0.00797929 0.00781018 0.00759017 0.00740131 0.00721902 0.00694792 0.00680517 0.00661645 0.00640276 0.00623218 0.00611105 0.0059794 0.00580953 0.00565897 0.00551865 0.00538506 0.00527187 0.00511036 0.00495431 0.00479952 0.0046617 0.00453829 0.00439152 0.00426598 0.0041622 0.00401024 0.00395047 0.00378315 0.00366951 0.00356062 0.00341865 0.00331928 0.0031976 0.00309103 0.00299168 0.00289765 0.00279689 0.00272409 0.00263865 0.00254449 0.00242019 0.00232535 0.00221205 0.0021199 0.00202345 0.00191429 0.00183702 0.00179937 0.00174358 0.00167398 0.00163388 0.00155191 0.00148858 0.0014615 0.00136652 0.00130905 0.00123126 0.00116625 0.00111817 0.00108114 0.00104248 0.000990572 0.000921688 0.00088445 0.000851071 0.000808526 0.000769984 0.000742438 0.000717705 0.000674891 0.000620212 0.000588669 0.000563403 0.000544065 0.000518402 0.000498023 0.00047723 0.000442182 0.000422442 0.000393796 0.000378428 0.000343832 0.000311545 0.00027357 0.000244395 0.00022599 0.000208769 ];
plot(Recall_DSBR, Precision_DSBR, 'k--', 'linewidth', 2, 'Color', pink);
Recall_MCDL = [1 0.940728 0.9233 0.912168 0.903818 0.897161 0.891076 0.885894 0.880995 0.876429 0.872486 0.869643 0.866327 0.863282 0.860375 0.85747 0.854937 0.853115 0.850803 0.848451 0.845623 0.843588 0.842051 0.839814 0.838094 0.835953 0.833584 0.831853 0.82934 0.827716 0.826922 0.82692 0.826506 0.826472 0.826157 0.826098 0.826012 0.825826 0.825763 0.825623 0.825542 0.825436 0.82515 0.824859 0.824605 0.824345 0.824128 0.823838 0.823606 0.823272 0.822745 0.82238 0.822001 0.82116 0.820441 0.819882 0.819296 0.818492 0.817641 0.816859 0.815814 0.815206 0.814193 0.813807 0.812984 0.812339 0.81158 0.810566 0.809397 0.808317 0.806958 0.805808 0.804686 0.803265 0.802234 0.800882 0.800059 0.798662 0.797431 0.796134 0.7946 0.792987 0.791393 0.78998 0.788584 0.786697 0.784853 0.782921 0.78147 0.779901 0.777851 0.775671 0.774362 0.772572 0.770462 0.76832 0.766799 0.764344 0.762815 0.760743 0.758747 0.756986 0.755335 0.753212 0.751214 0.750001 0.748142 0.746055 0.744268 0.742455 0.740593 0.738638 0.73692 0.734813 0.732161 0.730352 0.728026 0.726497 0.725014 0.723899 0.721882 0.719652 0.717713 0.716011 0.71436 0.712888 0.711045 0.709213 0.707689 0.706122 0.704324 0.702766 0.700829 0.699413 0.698292 0.697228 0.69563 0.69442 0.692877 0.691678 0.690024 0.688582 0.687057 0.686047 0.684394 0.683523 0.682348 0.68131 0.679898 0.678625 0.677299 0.676366 0.675146 0.6739 0.672835 0.67202 0.671289 0.670243 0.669416 0.668315 0.66716 0.665334 0.66437 0.663431 0.66264 0.662036 0.661078 0.6605 0.659511 0.658666 0.657983 0.657454 0.656885 0.655972 0.65539 0.654809 0.654366 0.653213 0.650693 0.649118 0.64721 0.64455 0.642222 0.640432 0.638214 0.63676 0.635526 0.633521 0.631646 0.629756 0.627425 0.624932 0.622936 0.620705 0.619089 0.616804 0.614902 0.612593 0.610562 0.608732 0.606232 0.60414 0.602144 0.600628 0.598806 0.596476 0.594915 0.593106 0.590498 0.587892 0.585576 0.583075 0.580456 0.577504 0.574429 0.57186 0.569348 0.566162 0.563901 0.56051 0.557287 0.552902 0.55017 0.547506 0.544492 0.541504 0.538397 0.535243 0.532031 0.528489 0.524662 0.521329 0.517841 0.513705 0.510187 0.505353 0.498899 0.493441 0.486965 0.481505 0.476385 0.470049 0.46465 0.457226 0.449321 0.442214 0.43208 0.421549 0.406999 0.392966 0.377577 0.358074 0.335491 0.306894 0.266749 0.212028 ];
Precision_MCDL = [0.238314 0.620356 0.661883 0.684967 0.700425 0.712886 0.72231 0.729926 0.736356 0.742203 0.747491 0.752619 0.75609 0.760361 0.763796 0.767383 0.769913 0.772684 0.775881 0.778472 0.780902 0.783477 0.785618 0.787738 0.789758 0.791514 0.793659 0.795865 0.797835 0.799322 0.799869 0.800006 0.800177 0.800314 0.800423 0.80067 0.800896 0.801096 0.801516 0.801689 0.801806 0.802177 0.802379 0.802929 0.80351 0.80429 0.804907 0.805299 0.805912 0.806644 0.807615 0.80841 0.808916 0.809407 0.810124 0.810961 0.81182 0.812627 0.814133 0.815134 0.816354 0.817433 0.818325 0.819941 0.821491 0.822881 0.823941 0.82489 0.826285 0.827593 0.828955 0.830069 0.830666 0.831925 0.832603 0.833726 0.83445 0.835439 0.836256 0.837393 0.838852 0.839974 0.841462 0.842849 0.843835 0.844735 0.846066 0.847451 0.849016 0.849989 0.851126 0.851964 0.852891 0.853922 0.855398 0.856578 0.857388 0.858508 0.859429 0.86099 0.861939 0.862947 0.864085 0.865086 0.865818 0.866834 0.867839 0.868747 0.869526 0.870291 0.871243 0.871834 0.872461 0.873317 0.873867 0.874477 0.875047 0.876258 0.877615 0.878404 0.878906 0.880141 0.8808 0.881324 0.882138 0.882961 0.883579 0.884448 0.885045 0.885692 0.88635 0.886557 0.887027 0.88753 0.888183 0.888845 0.889384 0.890074 0.89067 0.890668 0.890793 0.891415 0.8918 0.892343 0.892747 0.892886 0.893236 0.893547 0.893971 0.89431 0.894648 0.894732 0.895058 0.895317 0.895802 0.896033 0.896209 0.896214 0.89613 0.896272 0.896629 0.896611 0.89697 0.896963 0.896879 0.896983 0.896835 0.89697 0.897152 0.897058 0.897136 0.897257 0.897625 0.897571 0.897595 0.897647 0.897613 0.897896 0.898058 0.898514 0.898593 0.899074 0.899446 0.900322 0.900968 0.901117 0.90172 0.902207 0.903084 0.903505 0.903784 0.903765 0.904207 0.904834 0.90517 0.90569 0.906456 0.907358 0.907514 0.907496 0.9078 0.908377 0.908902 0.909901 0.910534 0.910793 0.911216 0.911867 0.912481 0.913122 0.913457 0.913719 0.913794 0.913864 0.91398 0.914311 0.915032 0.916019 0.91722 0.917085 0.91784 0.918002 0.918437 0.919202 0.91952 0.920137 0.920538 0.920986 0.921513 0.922499 0.923264 0.924172 0.925292 0.925464 0.926742 0.926897 0.926828 0.928436 0.928141 0.928639 0.929376 0.92992 0.931264 0.931699 0.932222 0.932478 0.934433 0.933517 0.933895 0.934961 0.936361 0.937164 0.939276 0.941038 0.943109 0.945049 ];
TPR_MCDL = [1 0.940728 0.9233 0.912168 0.903818 0.897161 0.891076 0.885894 0.880995 0.876429 0.872486 0.869643 0.866327 0.863282 0.860375 0.85747 0.854937 0.853115 0.850803 0.848451 0.845623 0.843588 0.842051 0.839814 0.838094 0.835953 0.833584 0.831853 0.82934 0.827716 0.826922 0.82692 0.826506 0.826472 0.826157 0.826098 0.826012 0.825826 0.825763 0.825623 0.825542 0.825436 0.82515 0.824859 0.824605 0.824345 0.824128 0.823838 0.823606 0.823272 0.822745 0.82238 0.822001 0.82116 0.820441 0.819882 0.819296 0.818492 0.817641 0.816859 0.815814 0.815206 0.814193 0.813807 0.812984 0.812339 0.81158 0.810566 0.809397 0.808317 0.806958 0.805808 0.804686 0.803265 0.802234 0.800882 0.800059 0.798662 0.797431 0.796134 0.7946 0.792987 0.791393 0.78998 0.788584 0.786697 0.784853 0.782921 0.78147 0.779901 0.777851 0.775671 0.774362 0.772572 0.770462 0.76832 0.766799 0.764344 0.762815 0.760743 0.758747 0.756986 0.755335 0.753212 0.751214 0.750001 0.748142 0.746055 0.744268 0.742455 0.740593 0.738638 0.73692 0.734813 0.732161 0.730352 0.728026 0.726497 0.725014 0.723899 0.721882 0.719652 0.717713 0.716011 0.71436 0.712888 0.711045 0.709213 0.707689 0.706122 0.704324 0.702766 0.700829 0.699413 0.698292 0.697228 0.69563 0.69442 0.692877 0.691678 0.690024 0.688582 0.687057 0.686047 0.684394 0.683523 0.682348 0.68131 0.679898 0.678625 0.677299 0.676366 0.675146 0.6739 0.672835 0.67202 0.671289 0.670243 0.669416 0.668315 0.66716 0.665334 0.66437 0.663431 0.66264 0.662036 0.661078 0.6605 0.659511 0.658666 0.657983 0.657454 0.656885 0.655972 0.65539 0.654809 0.654366 0.653213 0.650693 0.649118 0.64721 0.64455 0.642222 0.640432 0.638214 0.63676 0.635526 0.633521 0.631646 0.629756 0.627425 0.624932 0.622936 0.620705 0.619089 0.616804 0.614902 0.612593 0.610562 0.608732 0.606232 0.60414 0.602144 0.600628 0.598806 0.596476 0.594915 0.593106 0.590498 0.587892 0.585576 0.583075 0.580456 0.577504 0.574429 0.57186 0.569348 0.566162 0.563901 0.56051 0.557287 0.552902 0.55017 0.547506 0.544492 0.541504 0.538397 0.535243 0.532031 0.528489 0.524662 0.521329 0.517841 0.513705 0.510187 0.505353 0.498899 0.493441 0.486965 0.481505 0.476385 0.470049 0.46465 0.457226 0.449321 0.442214 0.43208 0.421549 0.406999 0.392966 0.377577 0.358074 0.335491 0.306894 0.266749 0.212028 ];
FPR_MCDL = [1 0.169703 0.135403 0.118641 0.107769 0.100338 0.094509 0.0898275 0.086044 0.0826761 0.0795465 0.076877 0.0748442 0.0726133 0.0708732 0.0690151 0.0676044 0.0662641 0.0649437 0.0636614 0.06236 0.0611998 0.0600476 0.0590162 0.0580772 0.0572733 0.0562237 0.0553167 0.0544129 0.0537141 0.0534744 0.0534084 0.05333 0.0532774 0.0531988 0.0530751 0.0529744 0.0528358 0.0527079 0.0526441 0.0525957 0.0524805 0.0524098 0.0521838 0.0519251 0.0516687 0.0515045 0.0513132 0.051066 0.0508009 0.0504731 0.0502079 0.0499964 0.0497439 0.0494776 0.0491738 0.0488507 0.0485115 0.0480251 0.0476549 0.0473098 0.0468648 0.0465128 0.0461249 0.0456889 0.0452474 0.0448401 0.0444275 0.0440115 0.0435338 0.0430059 0.0425759 0.042271 0.0417561 0.0414809 0.0410198 0.0406746 0.0402843 0.0399743 0.0395038 0.0389319 0.0385114 0.0379701 0.0375052 0.037048 0.0366622 0.0361532 0.0356269 0.0350549 0.0345958 0.0341444 0.0337593 0.0334103 0.0330268 0.0325004 0.0320918 0.0317466 0.0314304 0.0311091 0.030598 0.0302236 0.0299026 0.0295366 0.0292025 0.0288411 0.0283881 0.0280627 0.027688 0.0273676 0.0271056 0.0267711 0.0265069 0.0262 0.0258694 0.0255959 0.0253036 0.0250317 0.0247198 0.0244066 0.0241769 0.0239429 0.0236677 0.0234045 0.0232112 0.0228972 0.0227024 0.0224961 0.0222439 0.0219902 0.021798 0.0215855 0.0214573 0.0212335 0.0210464 0.0207905 0.020575 0.0203951 0.0201566 0.019983 0.0198849 0.0197384 0.0195621 0.0193713 0.0192214 0.0190922 0.0190249 0.0189283 0.0188253 0.0186646 0.0185353 0.0184453 0.0183602 0.0182686 0.0181347 0.0180388 0.0179702 0.0179216 0.0178875 0.0178138 0.0177305 0.0176605 0.0175814 0.0174526 0.0173967 0.017349 0.0173123 0.0172661 0.0172302 0.017179 0.0171706 0.0171426 0.017086 0.0170399 0.017004 0.0169904 0.0169411 0.0169291 0.016817 0.0166777 0.0164945 0.0163798 0.0162558 0.0160929 0.0158621 0.0156638 0.0156139 0.0154742 0.0153581 0.015161 0.0150402 0.0149411 0.0148425 0.0147001 0.0145695 0.0144613 0.0142699 0.014104 0.0139249 0.0137569 0.0136931 0.0135758 0.0134676 0.0133489 0.0131734 0.0130219 0.0128598 0.0127488 0.0125767 0.0123336 0.0121253 0.0120066 0.0118767 0.0117674 0.0116579 0.0115575 0.0114573 0.0112531 0.0110568 0.0108403 0.0106882 0.0105216 0.0103951 0.0102335 0.0100828 0.00993391 0.00980577 0.00966696 0.00950606 0.00927035 0.00905077 0.00875573 0.00858368 0.00832944 0.00817397 0.0079089 0.00775053 0.00749144 0.00718354 0.00700173 0.00684986 0.00668289 0.00643674 0.00619466 0.00601706 0.00576823 0.00556389 0.00515105 0.00488873 0.00452751 0.00424024 0.00393462 0.00358853 0.00312647 0.00263044 0.00200082 0.00137218 ];
plot(Recall_MCDL, Precision_MCDL, 'b', 'linewidth', 2, 'Color', green);
Recall_MDF = [1 0.946804 0.913146 0.895461 0.883625 0.872213 0.86407 0.857956 0.851182 0.844738 0.841055 0.836865 0.83045 0.826887 0.824854 0.820159 0.816525 0.814544 0.810317 0.808721 0.806593 0.802612 0.800662 0.798355 0.795978 0.793859 0.79158 0.789443 0.787689 0.785265 0.782356 0.780493 0.778372 0.775983 0.773554 0.770825 0.768998 0.768998 0.766288 0.764213 0.76184 0.76184 0.759502 0.757262 0.757262 0.755242 0.753316 0.753316 0.751645 0.748064 0.748064 0.745892 0.744231 0.744231 0.741923 0.741923 0.739585 0.737448 0.737448 0.735593 0.735593 0.733548 0.733548 0.731426 0.731426 0.729541 0.729541 0.727447 0.727447 0.725405 0.725405 0.723129 0.723129 0.721035 0.721035 0.719299 0.719299 0.717128 0.717128 0.714832 0.714832 0.712662 0.712662 0.712662 0.71009 0.71009 0.707854 0.707854 0.705967 0.705967 0.703436 0.703436 0.703436 0.701613 0.701613 0.699433 0.699433 0.697714 0.697714 0.697714 0.695461 0.695461 0.693719 0.693719 0.693719 0.691749 0.691749 0.689848 0.689848 0.689848 0.687825 0.687825 0.685971 0.685971 0.685971 0.683708 0.683708 0.681649 0.681649 0.681649 0.679823 0.679823 0.67795 0.67795 0.67795 0.67582 0.67582 0.6733 0.6733 0.6733 0.670621 0.670621 0.66774 0.66774 0.66774 0.665349 0.665349 0.663071 0.663071 0.663071 0.65985 0.65985 0.658101 0.658101 0.658101 0.656095 0.656095 0.653684 0.653684 0.653684 0.651471 0.651471 0.649184 0.649184 0.649184 0.646643 0.646643 0.644077 0.644077 0.644077 0.642192 0.642192 0.639843 0.639843 0.637829 0.637829 0.637829 0.635464 0.635464 0.632804 0.632804 0.630891 0.630891 0.628415 0.628415 0.628415 0.626267 0.626267 0.624006 0.624006 0.620976 0.620976 0.618417 0.618417 0.61525 0.61525 0.612646 0.612646 0.609591 0.609591 0.607432 0.607432 0.605248 0.605248 0.602904 0.602904 0.600565 0.600565 0.597381 0.597381 0.595051 0.592043 0.592043 0.589046 0.589046 0.586617 0.584317 0.584317 0.581946 0.579223 0.579223 0.576967 0.574208 0.574208 0.571303 0.568402 0.568402 0.565868 0.562857 0.560247 0.560247 0.557376 0.554017 0.550177 0.547361 0.544784 0.541188 0.538189 0.534801 0.531843 0.528906 0.526207 0.523454 0.520733 0.516826 0.513574 0.507039 0.503888 0.500264 0.493425 0.49037 0.484367 0.477548 0.474382 0.468151 0.457605 0.450601 0.443959 0.431941 0.420749 0.407058 0.386158 0.362279 0.335459 0.299498 0.212835 ];
Precision_MDF = [0.238314 0.620729 0.688382 0.71771 0.737463 0.753134 0.763215 0.770764 0.778435 0.78581 0.789993 0.794152 0.800942 0.804673 0.806602 0.809895 0.812778 0.814797 0.817744 0.819569 0.821352 0.824275 0.825827 0.827368 0.828709 0.830474 0.831919 0.833422 0.8346 0.836505 0.837826 0.83921 0.840648 0.84156 0.843324 0.844526 0.845947 0.845947 0.846984 0.8485 0.849571 0.849571 0.850957 0.852339 0.852339 0.853435 0.854748 0.854748 0.855779 0.856584 0.856584 0.857524 0.85838 0.85838 0.859554 0.859554 0.860707 0.861409 0.861409 0.862368 0.862368 0.864135 0.864135 0.865207 0.865207 0.866154 0.866154 0.867498 0.867498 0.868389 0.868389 0.869295 0.869295 0.87004 0.87004 0.871009 0.871009 0.871727 0.871727 0.872775 0.872775 0.873905 0.873905 0.873905 0.87537 0.87537 0.876308 0.876308 0.876941 0.876941 0.877565 0.877565 0.877565 0.878682 0.878682 0.879151 0.879151 0.880326 0.880326 0.880326 0.881042 0.881042 0.881811 0.881811 0.881811 0.882613 0.882613 0.883683 0.883683 0.883683 0.884545 0.884545 0.885347 0.885347 0.885347 0.885908 0.885908 0.887014 0.887014 0.887014 0.887809 0.887809 0.888548 0.888548 0.888548 0.88884 0.88884 0.889751 0.889751 0.889751 0.890521 0.890521 0.891062 0.891062 0.891062 0.891919 0.891919 0.892729 0.892729 0.892729 0.89327 0.89327 0.893866 0.893866 0.893866 0.894665 0.894665 0.895086 0.895086 0.895086 0.895501 0.895501 0.895955 0.895955 0.895955 0.896585 0.896585 0.897137 0.897137 0.897137 0.898043 0.898043 0.898569 0.898569 0.899218 0.899218 0.899218 0.900173 0.900173 0.900583 0.900583 0.901513 0.901513 0.901875 0.901875 0.901875 0.902487 0.902487 0.903358 0.903358 0.904295 0.904295 0.905484 0.905484 0.906346 0.906346 0.907163 0.907163 0.908453 0.908453 0.909495 0.909495 0.910077 0.910077 0.9106 0.9106 0.911077 0.911077 0.911455 0.911455 0.912003 0.91255 0.91255 0.913526 0.913526 0.914192 0.914768 0.914768 0.915438 0.916152 0.916152 0.916761 0.917393 0.917393 0.917813 0.918208 0.918208 0.91874 0.919584 0.92045 0.92045 0.920969 0.921845 0.922062 0.922333 0.922932 0.923455 0.924577 0.925053 0.925385 0.925782 0.92641 0.926931 0.927473 0.928124 0.92872 0.929818 0.930833 0.931357 0.931768 0.931619 0.932653 0.933627 0.934203 0.935287 0.936178 0.936349 0.937843 0.938813 0.939639 0.940642 0.941241 0.943471 0.943436 0.946841 0.946904 ];
TPR_MDF = [1 0.946804 0.913146 0.895461 0.883625 0.872213 0.86407 0.857956 0.851182 0.844738 0.841055 0.836865 0.83045 0.826887 0.824854 0.820159 0.816525 0.814544 0.810317 0.808721 0.806593 0.802612 0.800662 0.798355 0.795978 0.793859 0.79158 0.789443 0.787689 0.785265 0.782356 0.780493 0.778372 0.775983 0.773554 0.770825 0.768998 0.768998 0.766288 0.764213 0.76184 0.76184 0.759502 0.757262 0.757262 0.755242 0.753316 0.753316 0.751645 0.748064 0.748064 0.745892 0.744231 0.744231 0.741923 0.741923 0.739585 0.737448 0.737448 0.735593 0.735593 0.733548 0.733548 0.731426 0.731426 0.729541 0.729541 0.727447 0.727447 0.725405 0.725405 0.723129 0.723129 0.721035 0.721035 0.719299 0.719299 0.717128 0.717128 0.714832 0.714832 0.712662 0.712662 0.712662 0.71009 0.71009 0.707854 0.707854 0.705967 0.705967 0.703436 0.703436 0.703436 0.701613 0.701613 0.699433 0.699433 0.697714 0.697714 0.697714 0.695461 0.695461 0.693719 0.693719 0.693719 0.691749 0.691749 0.689848 0.689848 0.689848 0.687825 0.687825 0.685971 0.685971 0.685971 0.683708 0.683708 0.681649 0.681649 0.681649 0.679823 0.679823 0.67795 0.67795 0.67795 0.67582 0.67582 0.6733 0.6733 0.6733 0.670621 0.670621 0.66774 0.66774 0.66774 0.665349 0.665349 0.663071 0.663071 0.663071 0.65985 0.65985 0.658101 0.658101 0.658101 0.656095 0.656095 0.653684 0.653684 0.653684 0.651471 0.651471 0.649184 0.649184 0.649184 0.646643 0.646643 0.644077 0.644077 0.644077 0.642192 0.642192 0.639843 0.639843 0.637829 0.637829 0.637829 0.635464 0.635464 0.632804 0.632804 0.630891 0.630891 0.628415 0.628415 0.628415 0.626267 0.626267 0.624006 0.624006 0.620976 0.620976 0.618417 0.618417 0.61525 0.61525 0.612646 0.612646 0.609591 0.609591 0.607432 0.607432 0.605248 0.605248 0.602904 0.602904 0.600565 0.600565 0.597381 0.597381 0.595051 0.592043 0.592043 0.589046 0.589046 0.586617 0.584317 0.584317 0.581946 0.579223 0.579223 0.576967 0.574208 0.574208 0.571303 0.568402 0.568402 0.565868 0.562857 0.560247 0.560247 0.557376 0.554017 0.550177 0.547361 0.544784 0.541188 0.538189 0.534801 0.531843 0.528906 0.526207 0.523454 0.520733 0.516826 0.513574 0.507039 0.503888 0.500264 0.493425 0.49037 0.484367 0.477548 0.474382 0.468151 0.457605 0.450601 0.443959 0.431941 0.420749 0.407058 0.386158 0.362279 0.335459 0.299498 0.212835 ];
FPR_MDF = [1 0.204282 0.140908 0.119358 0.106985 0.0969307 0.0904974 0.0860711 0.0809754 0.0766983 0.0742697 0.0721931 0.0687979 0.0666107 0.0656113 0.0636903 0.0619162 0.0610083 0.0593629 0.0585847 0.0575457 0.0560243 0.0553163 0.0545636 0.0538696 0.0531213 0.0524227 0.0516794 0.051051 0.0501977 0.0492702 0.0483334 0.0477627 0.0471461 0.0463474 0.04579 0.0451337 0.0451337 0.0444261 0.0435874 0.0430897 0.0430897 0.0425442 0.0419314 0.0419314 0.0414453 0.0409143 0.0409143 0.0404438 0.0399704 0.0399704 0.0395661 0.0391367 0.0391367 0.0384825 0.0384825 0.0379832 0.0376227 0.0376227 0.0372514 0.0372514 0.0362546 0.0362546 0.0358441 0.0358441 0.0353649 0.0353649 0.0348222 0.0348222 0.0344194 0.0344194 0.0340301 0.0340301 0.0336972 0.0336972 0.0332379 0.0332379 0.0328702 0.0328702 0.0324425 0.0324425 0.0320121 0.0320121 0.0320121 0.0312579 0.0312579 0.0309243 0.0309243 0.0305919 0.0305919 0.0302251 0.0302251 0.0302251 0.0298057 0.0298057 0.0294872 0.0294872 0.0289135 0.0289135 0.0289135 0.0285717 0.0285717 0.0282129 0.0282129 0.0282129 0.0278973 0.0278973 0.0274924 0.0274924 0.0274924 0.0271541 0.0271541 0.0267792 0.0267792 0.0267792 0.0265003 0.0265003 0.02618 0.02618 0.02618 0.0258528 0.0258528 0.0255756 0.0255756 0.0255756 0.0253049 0.0253049 0.0249462 0.0249462 0.0249462 0.0246238 0.0246238 0.024345 0.024345 0.024345 0.023993 0.023993 0.0236652 0.0236652 0.0236652 0.0233888 0.0233888 0.0231549 0.0231549 0.0231549 0.0228332 0.0228332 0.022553 0.022553 0.022553 0.0223152 0.0223152 0.0220512 0.0220512 0.0220512 0.0217203 0.0217203 0.0214805 0.0214805 0.0214805 0.0212191 0.0212191 0.0209296 0.0209296 0.0206781 0.0206781 0.0206781 0.0202622 0.0202622 0.0199926 0.0199926 0.0196919 0.0196919 0.0194681 0.0194681 0.0194681 0.0191884 0.0191884 0.0189929 0.0189929 0.0186453 0.0186453 0.0183271 0.0183271 0.0180308 0.0180308 0.0178004 0.0178004 0.0174722 0.0174722 0.0172195 0.0172195 0.0168716 0.0168716 0.016663 0.016663 0.0164604 0.0164604 0.016265 0.016265 0.0160635 0.015785 0.015785 0.0154214 0.0154214 0.015174 0.0149736 0.0149736 0.0147441 0.0145024 0.0145024 0.0143013 0.0140696 0.0140696 0.0138915 0.0137164 0.0137164 0.0134535 0.013164 0.0129117 0.0129117 0.0126973 0.01245 0.0122653 0.0120629 0.0118777 0.0117161 0.0114916 0.011313 0.0111454 0.0108938 0.0106853 0.0105146 0.0103211 0.00998532 0.00981968 0.00940231 0.00913926 0.00898174 0.00866984 0.00854089 0.00819068 0.00790628 0.00774229 0.00742693 0.00685497 0.00650078 0.00620703 0.00582061 0.00538585 0.00498178 0.00443399 0.0037878 0.00325578 0.00232942 0.00113107 ];
plot(Recall_MDF, Precision_MDF, 'r', 'linewidth', 2);
Recall_LEGS = [1 0.903858 0.903085 0.902591 0.902164 0.901782 0.901378 0.901013 0.900606 0.900238 0.899904 0.899543 0.89914 0.89875 0.898325 0.897866 0.897376 0.896917 0.896385 0.895742 0.894808 0.89345 0.867024 0.864976 0.861236 0.860609 0.859708 0.85909 0.858732 0.858294 0.857935 0.857616 0.85726 0.856875 0.856511 0.856153 0.855747 0.855241 0.854752 0.854235 0.853599 0.852845 0.851737 0.843549 0.827463 0.826173 0.825182 0.822968 0.822445 0.822021 0.821653 0.82129 0.819836 0.819474 0.81908 0.818726 0.818341 0.817917 0.817402 0.816947 0.816439 0.815888 0.815168 0.81414 0.812606 0.79029 0.78897 0.788091 0.787339 0.786608 0.786048 0.78394 0.783516 0.78315 0.782771 0.782377 0.78197 0.781332 0.780181 0.779706 0.77927 0.778765 0.778196 0.777507 0.776582 0.775271 0.750899 0.749415 0.748443 0.747692 0.747064 0.746437 0.74586 0.745344 0.743474 0.74307 0.742656 0.742099 0.741697 0.741295 0.740867 0.740392 0.739889 0.738096 0.737412 0.736569 0.735309 0.711651 0.709887 0.708791 0.707979 0.707378 0.706766 0.706206 0.705195 0.704636 0.704181 0.701979 0.701493 0.701054 0.700616 0.700115 0.699615 0.699091 0.698499 0.697824 0.696944 0.695626 0.688708 0.668038 0.666687 0.665781 0.665097 0.664474 0.663864 0.663303 0.662732 0.662231 0.661677 0.661144 0.6586 0.658103 0.657562 0.656729 0.65615 0.655492 0.654819 0.65389 0.652669 0.650584 0.624586 0.623007 0.621992 0.621181 0.61867 0.618041 0.617458 0.616876 0.616353 0.61584 0.614482 0.613906 0.613398 0.610855 0.610269 0.609624 0.608935 0.608195 0.607225 0.605958 0.603972 0.572702 0.570925 0.569687 0.568786 0.568052 0.567381 0.566773 0.566177 0.565471 0.564169 0.563621 0.563079 0.562552 0.562037 0.561473 0.558272 0.557503 0.556584 0.555561 0.55422 0.552166 0.515499 0.513107 0.511509 0.510407 0.509572 0.50879 0.508097 0.507068 0.506427 0.50587 0.505325 0.504707 0.504127 0.502119 0.501458 0.500869 0.50021 0.499405 0.493712 0.492155 0.489868 0.469549 0.440976 0.438858 0.437445 0.436378 0.435464 0.434638 0.433706 0.433033 0.432422 0.43178 0.430273 0.429569 0.428934 0.428283 0.427206 0.42655 0.425316 0.42438 0.423194 0.416999 0.412385 0.34574 0.34264 0.340502 0.33908 0.337915 0.336877 0.335919 0.335014 0.334242 0.333531 0.332667 0.331891 0.331188 0.330426 0.32959 0.328807 0.327979 0.327108 0.326131 0.325071 0.323012 ];
Precision_LEGS = [0.238314 0.700521 0.702305 0.703239 0.704059 0.704744 0.705415 0.706024 0.706638 0.707208 0.70771 0.708242 0.708869 0.709415 0.710003 0.710631 0.711231 0.711794 0.712438 0.713208 0.71437 0.715906 0.756405 0.76079 0.76594 0.766991 0.767747 0.768369 0.768754 0.769228 0.769599 0.769908 0.770237 0.77068 0.770989 0.771325 0.771688 0.772227 0.772673 0.773105 0.773603 0.774222 0.775102 0.783221 0.801049 0.802648 0.803934 0.807284 0.807883 0.808329 0.808637 0.808943 0.809731 0.810015 0.810301 0.810577 0.810852 0.81118 0.811611 0.811934 0.812264 0.812627 0.813074 0.813652 0.814537 0.83331 0.83456 0.835346 0.836058 0.836707 0.837115 0.838275 0.83858 0.838842 0.839077 0.839321 0.839552 0.839814 0.840084 0.840339 0.84058 0.840847 0.841129 0.841464 0.84189 0.842453 0.855544 0.856622 0.8573 0.857827 0.858239 0.858661 0.859044 0.859315 0.860595 0.860839 0.861059 0.861379 0.86158 0.861778 0.861978 0.862171 0.862375 0.862564 0.862819 0.863127 0.863555 0.873098 0.874001 0.874576 0.875 0.875313 0.875626 0.875928 0.87643 0.87671 0.876908 0.877478 0.877692 0.877877 0.878056 0.878233 0.878402 0.878585 0.878771 0.878988 0.87923 0.879566 0.88135 0.887318 0.887825 0.888201 0.88852 0.88878 0.889002 0.889233 0.889451 0.889653 0.889847 0.890025 0.891305 0.891498 0.891681 0.891902 0.892079 0.892272 0.892459 0.892746 0.893012 0.893437 0.899763 0.900261 0.900589 0.900848 0.901464 0.901691 0.901899 0.902082 0.902264 0.902436 0.902456 0.902624 0.902761 0.903834 0.904014 0.904175 0.904349 0.904519 0.904695 0.904912 0.905221 0.910839 0.911336 0.911706 0.911969 0.912184 0.912402 0.912566 0.912709 0.912904 0.913327 0.913479 0.913621 0.913804 0.913936 0.914058 0.914169 0.914311 0.914481 0.914647 0.914827 0.91505 0.920612 0.921151 0.921533 0.921787 0.922008 0.922193 0.922357 0.922491 0.922653 0.922793 0.922919 0.923058 0.923197 0.923358 0.923502 0.923617 0.92372 0.923829 0.924549 0.924709 0.924898 0.925862 0.927448 0.927791 0.928019 0.928223 0.92841 0.92857 0.928707 0.928851 0.928983 0.929101 0.928723 0.928836 0.928913 0.929007 0.928966 0.929066 0.929086 0.929043 0.929127 0.929744 0.930144 0.9313 0.931645 0.93178 0.93198 0.932259 0.932462 0.93279 0.933004 0.933237 0.933393 0.933599 0.933748 0.933914 0.934064 0.934214 0.93443 0.934545 0.934664 0.93476 0.934913 0.935094 ];
TPR_LEGS = [1 0.903858 0.903085 0.902591 0.902164 0.901782 0.901378 0.901013 0.900606 0.900238 0.899904 0.899543 0.89914 0.89875 0.898325 0.897866 0.897376 0.896917 0.896385 0.895742 0.894808 0.89345 0.867024 0.864976 0.861236 0.860609 0.859708 0.85909 0.858732 0.858294 0.857935 0.857616 0.85726 0.856875 0.856511 0.856153 0.855747 0.855241 0.854752 0.854235 0.853599 0.852845 0.851737 0.843549 0.827463 0.826173 0.825182 0.822968 0.822445 0.822021 0.821653 0.82129 0.819836 0.819474 0.81908 0.818726 0.818341 0.817917 0.817402 0.816947 0.816439 0.815888 0.815168 0.81414 0.812606 0.79029 0.78897 0.788091 0.787339 0.786608 0.786048 0.78394 0.783516 0.78315 0.782771 0.782377 0.78197 0.781332 0.780181 0.779706 0.77927 0.778765 0.778196 0.777507 0.776582 0.775271 0.750899 0.749415 0.748443 0.747692 0.747064 0.746437 0.74586 0.745344 0.743474 0.74307 0.742656 0.742099 0.741697 0.741295 0.740867 0.740392 0.739889 0.738096 0.737412 0.736569 0.735309 0.711651 0.709887 0.708791 0.707979 0.707378 0.706766 0.706206 0.705195 0.704636 0.704181 0.701979 0.701493 0.701054 0.700616 0.700115 0.699615 0.699091 0.698499 0.697824 0.696944 0.695626 0.688708 0.668038 0.666687 0.665781 0.665097 0.664474 0.663864 0.663303 0.662732 0.662231 0.661677 0.661144 0.6586 0.658103 0.657562 0.656729 0.65615 0.655492 0.654819 0.65389 0.652669 0.650584 0.624586 0.623007 0.621992 0.621181 0.61867 0.618041 0.617458 0.616876 0.616353 0.61584 0.614482 0.613906 0.613398 0.610855 0.610269 0.609624 0.608935 0.608195 0.607225 0.605958 0.603972 0.572702 0.570925 0.569687 0.568786 0.568052 0.567381 0.566773 0.566177 0.565471 0.564169 0.563621 0.563079 0.562552 0.562037 0.561473 0.558272 0.557503 0.556584 0.555561 0.55422 0.552166 0.515499 0.513107 0.511509 0.510407 0.509572 0.50879 0.508097 0.507068 0.506427 0.50587 0.505325 0.504707 0.504127 0.502119 0.501458 0.500869 0.50021 0.499405 0.493712 0.492155 0.489868 0.469549 0.440976 0.438858 0.437445 0.436378 0.435464 0.434638 0.433706 0.433033 0.432422 0.43178 0.430273 0.429569 0.428934 0.428283 0.427206 0.42655 0.425316 0.42438 0.423194 0.416999 0.412385 0.34574 0.34264 0.340502 0.33908 0.337915 0.336877 0.335919 0.335014 0.334242 0.333531 0.332667 0.331891 0.331188 0.330426 0.32959 0.328807 0.327979 0.327108 0.326131 0.325071 0.323012 ];
FPR_LEGS = [1 0.136463 0.135524 0.134975 0.134492 0.134094 0.133711 0.133358 0.133 0.132668 0.132368 0.132057 0.131684 0.131362 0.13101 0.130644 0.130287 0.129948 0.129536 0.129049 0.128307 0.127248 0.0983881 0.096403 0.0915087 0.0909858 0.0903746 0.0899572 0.0897459 0.0894669 0.0892729 0.0891081 0.0889366 0.0885834 0.0884147 0.0882307 0.0880351 0.0876809 0.0874552 0.0872211 0.0869471 0.086591 0.0860671 0.0807839 0.0708801 0.070178 0.069645 0.067252 0.0669878 0.0667838 0.0666345 0.066492 0.0657755 0.0656451 0.0655119 0.0653904 0.065265 0.0651164 0.0649167 0.0647637 0.0646016 0.064427 0.0642032 0.0638843 0.0634077 0.0531775 0.052692 0.0523828 0.0521142 0.0518611 0.0516775 0.0505557 0.0504284 0.0503187 0.0502155 0.0501084 0.0500052 0.0498568 0.0496371 0.0495239 0.049416 0.049299 0.0491722 0.0490174 0.0488139 0.0485331 0.0420332 0.0416509 0.0414039 0.0412195 0.041073 0.0409282 0.0407941 0.0406824 0.0400335 0.0399425 0.0398574 0.0396245 0.0395438 0.0394655 0.039386 0.0393027 0.0392136 0.0389969 0.0388798 0.0387424 0.0385362 0.033749 0.0334324 0.033234 0.0330865 0.0329782 0.0328721 0.0327745 0.0326357 0.0325413 0.0324608 0.0319387 0.0318593 0.0317909 0.0317241 0.0316557 0.0315882 0.0315195 0.0314445 0.0313594 0.0312515 0.0311003 0.0302056 0.0274155 0.0272401 0.0271173 0.0270181 0.0269368 0.0268627 0.0267895 0.0267177 0.0266518 0.0265846 0.026519 0.0253866 0.0253205 0.0252564 0.0251882 0.0251276 0.0250609 0.024996 0.0248744 0.0247594 0.0245737 0.0216295 0.0214621 0.021357 0.0212738 0.0208778 0.0208128 0.02075 0.0206936 0.0206382 0.0205847 0.0204201 0.0203609 0.0203106 0.019857 0.0198009 0.019748 0.0196917 0.0196344 0.0195656 0.0194736 0.0193376 0.0167782 0.0166317 0.0165284 0.0164556 0.0163962 0.0163396 0.0162921 0.0162491 0.0161933 0.0160755 0.0160354 0.0159947 0.0159399 0.0159031 0.0158638 0.0157077 0.0156581 0.0156023 0.0155409 0.0154666 0.0153564 0.0128187 0.0126678 0.0125643 0.0124971 0.0124448 0.0123988 0.0123559 0.01231 0.0122697 0.0122361 0.012202 0.0121677 0.0121324 0.0120367 0.0120008 0.0119679 0.0119329 0.0118907 0.0115195 0.0114589 0.0113717 0.0106181 0.00951018 0.00941862 0.00935808 0.00930938 0.00926638 0.00922765 0.00919302 0.00916001 0.00912944 0.00909899 0.00882405 0.0087886 0.00875971 0.00873043 0.00870121 0.0086724 0.00861784 0.00858475 0.00854426 0.00827093 0.00814848 0.00606217 0.00596136 0.00589794 0.00585265 0.00581244 0.00577731 0.00574482 0.00571503 0.00568665 0.00566263 0.00563586 0.00561057 0.005589 0.00556512 0.00553906 0.00551583 0.00549233 0.00546776 0.00544289 0.00541767 0.0053702 ];
plot(Recall_LEGS, Precision_LEGS, 'b', 'linewidth', 2, 'Color', tree);


Recall_DRFI = [1 0.99826 0.997113 0.995665 0.993997 0.991584 0.989559 0.987686 0.985425 0.983564 0.981116 0.978454 0.974456 0.971706 0.969166 0.965986 0.963016 0.960552 0.957954 0.954931 0.952464 0.949887 0.947969 0.94512 0.942646 0.939977 0.937963 0.935334 0.931806 0.929107 0.92686 0.924225 0.921167 0.918229 0.915043 0.912505 0.909206 0.906324 0.903378 0.900599 0.897697 0.894965 0.892292 0.889333 0.886747 0.88398 0.881167 0.878277 0.875669 0.872927 0.869783 0.866154 0.863249 0.860735 0.858363 0.855649 0.85215 0.849276 0.845917 0.842943 0.8395 0.836456 0.833143 0.830195 0.827407 0.825095 0.821891 0.818997 0.816191 0.813333 0.810429 0.807877 0.804414 0.801629 0.798254 0.794617 0.79208 0.789579 0.786597 0.783921 0.780947 0.778309 0.775694 0.772565 0.76969 0.766725 0.763931 0.761116 0.757078 0.753926 0.751309 0.748364 0.745642 0.742639 0.739285 0.735982 0.733166 0.730128 0.72629 0.722925 0.718745 0.715075 0.712349 0.709357 0.706123 0.702719 0.699902 0.697101 0.694169 0.691232 0.688339 0.685216 0.681667 0.67863 0.675603 0.671446 0.668398 0.665074 0.661963 0.658931 0.655909 0.653495 0.650734 0.647569 0.644367 0.640385 0.636858 0.632368 0.62948 0.626057 0.622029 0.618975 0.615973 0.612963 0.609877 0.606201 0.602156 0.598209 0.595192 0.592301 0.588633 0.585826 0.583273 0.580098 0.576523 0.573445 0.570356 0.566884 0.562515 0.558912 0.554736 0.550452 0.547037 0.543281 0.539687 0.536162 0.532875 0.529826 0.526702 0.523152 0.519278 0.51542 0.512095 0.508176 0.50397 0.499583 0.495288 0.491284 0.487703 0.483881 0.48011 0.47697 0.473213 0.470406 0.467313 0.462471 0.458868 0.454618 0.450857 0.446779 0.443017 0.439193 0.435351 0.43147 0.427348 0.423163 0.418855 0.414461 0.410821 0.405976 0.401971 0.397329 0.392923 0.388967 0.383594 0.379353 0.375022 0.370053 0.365699 0.362106 0.357498 0.353387 0.348799 0.345203 0.340652 0.335314 0.330509 0.326096 0.32171 0.317888 0.312957 0.30877 0.303564 0.299226 0.294504 0.289352 0.28516 0.280567 0.276748 0.271592 0.266498 0.261356 0.25671 0.251209 0.244751 0.238559 0.234627 0.230226 0.225602 0.220729 0.215482 0.210074 0.204978 0.199058 0.193338 0.186987 0.180167 0.173808 0.16753 0.159925 0.151982 0.145068 0.13823 0.12976 0.123208 0.11528 0.107319 0.0997816 0.0925689 0.0838998 0.0758373 0.0674244 0.0589464 0.0496334 0.0395798 0.0267037 ];
Precision_DRFI = [0.238314 0.273392 0.300453 0.323017 0.343068 0.360118 0.375946 0.390805 0.404137 0.417242 0.42976 0.441311 0.451609 0.462205 0.472441 0.481757 0.49075 0.499659 0.508428 0.516687 0.525947 0.533636 0.540782 0.547821 0.554992 0.56176 0.568942 0.575101 0.581589 0.587712 0.593593 0.599318 0.604394 0.610114 0.614963 0.62029 0.625619 0.630654 0.635241 0.639974 0.64441 0.649007 0.652923 0.656372 0.660502 0.664587 0.668869 0.672668 0.677156 0.681091 0.684839 0.688365 0.691536 0.695081 0.698437 0.701714 0.705053 0.708147 0.711136 0.714028 0.716863 0.719883 0.722557 0.725333 0.727956 0.730852 0.733366 0.735744 0.738314 0.741141 0.743276 0.746129 0.748301 0.750537 0.75276 0.755085 0.757197 0.759747 0.762203 0.76495 0.767124 0.769288 0.771592 0.773469 0.775889 0.778028 0.780458 0.782584 0.784695 0.786497 0.788745 0.790938 0.792596 0.795016 0.79636 0.797947 0.799741 0.801502 0.802997 0.804712 0.805769 0.807312 0.809023 0.811096 0.812646 0.814145 0.816003 0.817411 0.818754 0.820315 0.822405 0.823888 0.825122 0.82626 0.827948 0.828999 0.830866 0.832163 0.833456 0.835363 0.836524 0.838276 0.840027 0.841243 0.842313 0.843359 0.844284 0.844819 0.845999 0.846945 0.848244 0.849796 0.850701 0.851646 0.85342 0.854214 0.854811 0.855377 0.856333 0.858313 0.859438 0.860642 0.862119 0.863827 0.864918 0.865843 0.867424 0.868606 0.86992 0.871059 0.872114 0.872567 0.873795 0.874473 0.875782 0.87718 0.877969 0.878759 0.880328 0.88072 0.881593 0.883032 0.883755 0.88459 0.885343 0.885615 0.88629 0.886679 0.8876 0.888134 0.888727 0.889819 0.890777 0.891781 0.892797 0.893503 0.894289 0.895205 0.895441 0.895418 0.896128 0.896294 0.897122 0.89707 0.897898 0.899423 0.900678 0.90099 0.901666 0.902345 0.902663 0.90337 0.90494 0.905088 0.90553 0.907057 0.907582 0.908246 0.908999 0.909472 0.909961 0.909737 0.908659 0.908684 0.909274 0.909196 0.909483 0.910366 0.910829 0.911083 0.911172 0.911297 0.91206 0.911788 0.912244 0.912438 0.913502 0.913705 0.914401 0.913284 0.913197 0.913322 0.91359 0.913447 0.912675 0.912893 0.913303 0.914895 0.915428 0.916744 0.916946 0.915897 0.915918 0.916544 0.9171 0.918195 0.918107 0.917911 0.920295 0.919949 0.918781 0.919368 0.919772 0.919238 0.920375 0.920468 0.920937 0.921863 0.921721 0.921585 0.920844 0.919049 0.918502 0.917633 0.9166 0.916251 ];
TPR_DRFI = [1 0.99826 0.997113 0.995665 0.993997 0.991584 0.989559 0.987686 0.985425 0.983564 0.981116 0.978454 0.974456 0.971706 0.969166 0.965986 0.963016 0.960552 0.957954 0.954931 0.952464 0.949887 0.947969 0.94512 0.942646 0.939977 0.937963 0.935334 0.931806 0.929107 0.92686 0.924225 0.921167 0.918229 0.915043 0.912505 0.909206 0.906324 0.903378 0.900599 0.897697 0.894965 0.892292 0.889333 0.886747 0.88398 0.881167 0.878277 0.875669 0.872927 0.869783 0.866154 0.863249 0.860735 0.858363 0.855649 0.85215 0.849276 0.845917 0.842943 0.8395 0.836456 0.833143 0.830195 0.827407 0.825095 0.821891 0.818997 0.816191 0.813333 0.810429 0.807877 0.804414 0.801629 0.798254 0.794617 0.79208 0.789579 0.786597 0.783921 0.780947 0.778309 0.775694 0.772565 0.76969 0.766725 0.763931 0.761116 0.757078 0.753926 0.751309 0.748364 0.745642 0.742639 0.739285 0.735982 0.733166 0.730128 0.72629 0.722925 0.718745 0.715075 0.712349 0.709357 0.706123 0.702719 0.699902 0.697101 0.694169 0.691232 0.688339 0.685216 0.681667 0.67863 0.675603 0.671446 0.668398 0.665074 0.661963 0.658931 0.655909 0.653495 0.650734 0.647569 0.644367 0.640385 0.636858 0.632368 0.62948 0.626057 0.622029 0.618975 0.615973 0.612963 0.609877 0.606201 0.602156 0.598209 0.595192 0.592301 0.588633 0.585826 0.583273 0.580098 0.576523 0.573445 0.570356 0.566884 0.562515 0.558912 0.554736 0.550452 0.547037 0.543281 0.539687 0.536162 0.532875 0.529826 0.526702 0.523152 0.519278 0.51542 0.512095 0.508176 0.50397 0.499583 0.495288 0.491284 0.487703 0.483881 0.48011 0.47697 0.473213 0.470406 0.467313 0.462471 0.458868 0.454618 0.450857 0.446779 0.443017 0.439193 0.435351 0.43147 0.427348 0.423163 0.418855 0.414461 0.410821 0.405976 0.401971 0.397329 0.392923 0.388967 0.383594 0.379353 0.375022 0.370053 0.365699 0.362106 0.357498 0.353387 0.348799 0.345203 0.340652 0.335314 0.330509 0.326096 0.32171 0.317888 0.312957 0.30877 0.303564 0.299226 0.294504 0.289352 0.28516 0.280567 0.276748 0.271592 0.266498 0.261356 0.25671 0.251209 0.244751 0.238559 0.234627 0.230226 0.225602 0.220729 0.215482 0.210074 0.204978 0.199058 0.193338 0.186987 0.180167 0.173808 0.16753 0.159925 0.151982 0.145068 0.13823 0.12976 0.123208 0.11528 0.107319 0.0997816 0.0925689 0.0838998 0.0758373 0.0674244 0.0589464 0.0496334 0.0395798 0.0267037 ];
FPR_DRFI = [1 0.849128 0.751926 0.683308 0.627718 0.584586 0.54703 0.51427 0.485994 0.459825 0.435687 0.413746 0.394258 0.376117 0.359462 0.344709 0.330839 0.317696 0.30489 0.293251 0.28171 0.271904 0.262929 0.254203 0.245936 0.238076 0.230694 0.223796 0.216477 0.209941 0.203914 0.198144 0.1928 0.187295 0.182218 0.177072 0.171891 0.167291 0.162891 0.158837 0.154771 0.150736 0.147317 0.144169 0.140652 0.137287 0.134106 0.130913 0.127687 0.124432 0.12166 0.118851 0.116258 0.113884 0.111561 0.10912 0.106563 0.10431 0.102078 0.0998505 0.097722 0.0957129 0.0937888 0.0918191 0.0901199 0.0883315 0.0866837 0.0851709 0.0837336 0.0820727 0.0806687 0.0790909 0.0777307 0.076421 0.0750131 0.0734788 0.072269 0.0710668 0.0697487 0.0683741 0.0672502 0.066043 0.0648528 0.0637183 0.0624872 0.0612692 0.0599954 0.0588545 0.0577344 0.0567327 0.0557306 0.0547235 0.0539068 0.0529104 0.0520887 0.0512074 0.0503187 0.0494649 0.0485754 0.0477033 0.0467016 0.0458246 0.0450275 0.0441386 0.0433471 0.0426364 0.0417872 0.0411408 0.0403921 0.0396534 0.0388675 0.0381959 0.0375178 0.036915 0.036229 0.0356013 0.0348334 0.0342267 0.0336828 0.0329779 0.032448 0.0318087 0.0311614 0.0306352 0.0301673 0.0296296 0.0290893 0.0285705 0.0280416 0.0275558 0.027012 0.0264598 0.0260345 0.0256016 0.0249887 0.024563 0.0241504 0.0237689 0.0233258 0.0228832 0.0223442 0.0219539 0.0214935 0.0209798 0.020568 0.0201831 0.0196739 0.0192037 0.0188266 0.0183702 0.0179745 0.0176301 0.0172609 0.0169086 0.0165615 0.0161507 0.0159053 0.0156116 0.0153005 0.0149996 0.0146293 0.0142681 0.0140229 0.013741 0.0134067 0.0131857 0.0129275 0.0126942 0.0123768 0.0121351 0.0118573 0.0115515 0.0112493 0.0110236 0.0108055 0.0105488 0.0103274 0.0101083 0.0099423 0.00976064 0.00958816 0.0094342 0.00925786 0.0090894 0.00886623 0.00860396 0.00841693 0.00824997 0.00808784 0.00786479 0.00770978 0.00752284 0.00726244 0.00713966 0.00688233 0.00671172 0.00652673 0.00637542 0.00620097 0.00604615 0.00586285 0.00572326 0.0056124 0.00548173 0.00532859 0.00521708 0.00507987 0.00491556 0.00475394 0.00459493 0.00447708 0.00435445 0.0042349 0.00414442 0.004032 0.00389865 0.00378219 0.00369799 0.00360578 0.00339113 0.00327387 0.00313304 0.0029696 0.00286978 0.00278986 0.00265528 0.00248755 0.00232127 0.00216556 0.00204617 0.00197143 0.00184386 0.00178196 0.00167972 0.00161007 0.00152225 0.00145497 0.00137896 0.00127921 0.00122192 0.001136 0.00105029 0.000989019 0.000923311 0.000865848 0.000799238 0.00076511 0.000716576 0.000653245 0.000601038 0.000546582 0.00047085 0.000420226 0.000376099 0.000286056 0.000210622 ];
plot(Recall_DRFI, Precision_DRFI, 'b--', 'linewidth', 2);
Recall_DSR = [1 0.981722 0.964723 0.952011 0.941249 0.931534 0.922502 0.914221 0.905607 0.89751 0.889951 0.88277 0.875838 0.869287 0.862772 0.856614 0.850746 0.845047 0.839531 0.834272 0.829156 0.824034 0.819082 0.814166 0.809316 0.804603 0.79983 0.795215 0.790605 0.785957 0.781405 0.777004 0.772732 0.76842 0.764203 0.760016 0.755847 0.751662 0.7476 0.74358 0.739491 0.735362 0.731379 0.727325 0.723395 0.719528 0.715801 0.712196 0.708569 0.704922 0.70127 0.697619 0.694029 0.690598 0.687229 0.683868 0.680349 0.676791 0.673259 0.66982 0.66646 0.66306 0.659706 0.656423 0.653188 0.649978 0.646868 0.643824 0.640714 0.637615 0.634538 0.631464 0.628431 0.625455 0.622509 0.619442 0.616401 0.613347 0.610343 0.607383 0.604396 0.601373 0.598298 0.595294 0.592352 0.589398 0.5864 0.583504 0.580598 0.577708 0.574845 0.572103 0.569359 0.566582 0.563847 0.561109 0.558302 0.555428 0.552569 0.549762 0.547025 0.544348 0.541657 0.5389 0.536124 0.533411 0.530752 0.528161 0.525551 0.522914 0.520294 0.51765 0.515075 0.512558 0.510087 0.507649 0.505231 0.502805 0.500412 0.49805 0.495664 0.493228 0.490861 0.488563 0.486221 0.483856 0.481455 0.479066 0.476694 0.474372 0.472054 0.469687 0.467344 0.464926 0.462474 0.460127 0.457857 0.455514 0.453157 0.450793 0.448395 0.446063 0.443752 0.441436 0.439158 0.436877 0.434587 0.432329 0.43004 0.427711 0.425369 0.423061 0.420757 0.418466 0.416176 0.413831 0.411461 0.409128 0.406864 0.404635 0.402318 0.399937 0.39756 0.395216 0.392856 0.390467 0.388096 0.385754 0.383469 0.381147 0.3787 0.37623 0.373826 0.371446 0.369024 0.366639 0.364218 0.361787 0.359355 0.356885 0.354452 0.352119 0.349797 0.347438 0.344967 0.342478 0.340043 0.337695 0.33532 0.3329 0.330479 0.328096 0.325745 0.323311 0.320845 0.318337 0.315798 0.313287 0.310706 0.308067 0.305458 0.302832 0.300109 0.297393 0.294743 0.291952 0.289121 0.286406 0.283746 0.281071 0.278285 0.275472 0.272529 0.269773 0.266983 0.26412 0.261179 0.25837 0.255516 0.25265 0.249688 0.246707 0.243626 0.240523 0.237424 0.234219 0.230944 0.227572 0.224288 0.220781 0.217245 0.213842 0.210254 0.206542 0.202698 0.198802 0.19496 0.190862 0.186658 0.182402 0.177821 0.173201 0.168398 0.163096 0.15781 0.15201 0.146104 0.139624 0.132802 0.125199 0.116476 0.10689 0.0955697 0.0824158 0.0657946 0.038946 ];
Precision_DSR = [0.238314 0.362037 0.419837 0.450429 0.472237 0.489786 0.504988 0.518396 0.530587 0.54163 0.551847 0.561503 0.570234 0.578179 0.585662 0.59276 0.599401 0.605875 0.611871 0.617585 0.623001 0.628269 0.633547 0.638466 0.64322 0.647816 0.652314 0.65654 0.660675 0.664634 0.668523 0.672232 0.675926 0.679581 0.683111 0.686615 0.690147 0.693522 0.696922 0.700063 0.703151 0.706236 0.709392 0.71249 0.7156 0.718496 0.721352 0.724178 0.726811 0.729288 0.731689 0.734093 0.736452 0.738721 0.740973 0.743189 0.745425 0.747672 0.749816 0.7519 0.753945 0.755939 0.757926 0.759909 0.761881 0.763781 0.76572 0.767592 0.769385 0.771132 0.772835 0.774491 0.776145 0.777779 0.779377 0.78093 0.782458 0.784046 0.785703 0.787387 0.789008 0.79056 0.792101 0.793589 0.794973 0.796395 0.79774 0.799074 0.800364 0.801595 0.80278 0.803971 0.805184 0.806405 0.807612 0.80872 0.809791 0.810854 0.811881 0.812979 0.814081 0.815112 0.816094 0.816937 0.817734 0.818562 0.819408 0.820238 0.821016 0.821736 0.822554 0.823323 0.824112 0.824823 0.825374 0.826007 0.826581 0.827114 0.827533 0.828102 0.8288 0.829534 0.830279 0.831028 0.831783 0.832512 0.833186 0.833831 0.834452 0.835066 0.835642 0.836153 0.836675 0.83716 0.83761 0.838009 0.838417 0.838755 0.839083 0.83931 0.839494 0.839752 0.839967 0.840167 0.840474 0.840943 0.841455 0.841994 0.842496 0.843006 0.843476 0.843919 0.844348 0.844803 0.845251 0.845769 0.846314 0.84685 0.847412 0.848004 0.8485 0.84884 0.849201 0.849586 0.84996 0.850344 0.850756 0.851215 0.851598 0.851883 0.852126 0.852532 0.853034 0.85356 0.854115 0.854522 0.854738 0.854912 0.855193 0.855463 0.855775 0.856151 0.856595 0.856973 0.857342 0.857679 0.857992 0.858466 0.858869 0.859321 0.859739 0.86008 0.86054 0.8612 0.861927 0.862598 0.863147 0.863709 0.864244 0.86466 0.865362 0.866204 0.867027 0.867576 0.867996 0.868294 0.868604 0.869191 0.869912 0.870418 0.870936 0.871436 0.871857 0.872455 0.872935 0.873359 0.873631 0.87415 0.874652 0.874894 0.875501 0.875904 0.876077 0.876184 0.876421 0.876847 0.877071 0.877068 0.877147 0.87707 0.877057 0.876996 0.876451 0.876043 0.87553 0.875413 0.874746 0.87387 0.873457 0.872954 0.872458 0.87264 0.873193 0.873384 0.873512 0.873432 0.873402 0.873876 0.874195 0.874169 0.874351 0.875461 0.875906 0.876986 0.876805 0.879706 ];
TPR_DSR = [1 0.981722 0.964723 0.952011 0.941249 0.931534 0.922502 0.914221 0.905607 0.89751 0.889951 0.88277 0.875838 0.869287 0.862772 0.856614 0.850746 0.845047 0.839531 0.834272 0.829156 0.824034 0.819082 0.814166 0.809316 0.804603 0.79983 0.795215 0.790605 0.785957 0.781405 0.777004 0.772732 0.76842 0.764203 0.760016 0.755847 0.751662 0.7476 0.74358 0.739491 0.735362 0.731379 0.727325 0.723395 0.719528 0.715801 0.712196 0.708569 0.704922 0.70127 0.697619 0.694029 0.690598 0.687229 0.683868 0.680349 0.676791 0.673259 0.66982 0.66646 0.66306 0.659706 0.656423 0.653188 0.649978 0.646868 0.643824 0.640714 0.637615 0.634538 0.631464 0.628431 0.625455 0.622509 0.619442 0.616401 0.613347 0.610343 0.607383 0.604396 0.601373 0.598298 0.595294 0.592352 0.589398 0.5864 0.583504 0.580598 0.577708 0.574845 0.572103 0.569359 0.566582 0.563847 0.561109 0.558302 0.555428 0.552569 0.549762 0.547025 0.544348 0.541657 0.5389 0.536124 0.533411 0.530752 0.528161 0.525551 0.522914 0.520294 0.51765 0.515075 0.512558 0.510087 0.507649 0.505231 0.502805 0.500412 0.49805 0.495664 0.493228 0.490861 0.488563 0.486221 0.483856 0.481455 0.479066 0.476694 0.474372 0.472054 0.469687 0.467344 0.464926 0.462474 0.460127 0.457857 0.455514 0.453157 0.450793 0.448395 0.446063 0.443752 0.441436 0.439158 0.436877 0.434587 0.432329 0.43004 0.427711 0.425369 0.423061 0.420757 0.418466 0.416176 0.413831 0.411461 0.409128 0.406864 0.404635 0.402318 0.399937 0.39756 0.395216 0.392856 0.390467 0.388096 0.385754 0.383469 0.381147 0.3787 0.37623 0.373826 0.371446 0.369024 0.366639 0.364218 0.361787 0.359355 0.356885 0.354452 0.352119 0.349797 0.347438 0.344967 0.342478 0.340043 0.337695 0.33532 0.3329 0.330479 0.328096 0.325745 0.323311 0.320845 0.318337 0.315798 0.313287 0.310706 0.308067 0.305458 0.302832 0.300109 0.297393 0.294743 0.291952 0.289121 0.286406 0.283746 0.281071 0.278285 0.275472 0.272529 0.269773 0.266983 0.26412 0.261179 0.25837 0.255516 0.25265 0.249688 0.246707 0.243626 0.240523 0.237424 0.234219 0.230944 0.227572 0.224288 0.220781 0.217245 0.213842 0.210254 0.206542 0.202698 0.198802 0.19496 0.190862 0.186658 0.182402 0.177821 0.173201 0.168398 0.163096 0.15781 0.15201 0.146104 0.139624 0.132802 0.125199 0.116476 0.10689 0.0955697 0.0824158 0.0657946 0.038946 ];
FPR_DSR = [1 0.59773 0.457072 0.393773 0.352991 0.322469 0.29808 0.27809 0.260787 0.24591 0.23278 0.221086 0.210784 0.201687 0.193394 0.185769 0.178841 0.172441 0.166452 0.160942 0.155804 0.150973 0.146278 0.141936 0.137833 0.133936 0.130175 0.126656 0.1233 0.120112 0.117064 0.114179 0.111383 0.108697 0.106122 0.103644 0.101238 0.0988936 0.0966214 0.0944949 0.0924377 0.0904354 0.0884742 0.0866119 0.0847974 0.0830618 0.0813738 0.0797134 0.078131 0.0766271 0.0751719 0.0737301 0.0723287 0.0709935 0.0697067 0.0684644 0.0672316 0.0660171 0.0648328 0.0636953 0.0625998 0.0615325 0.0604817 0.0594536 0.058444 0.0574698 0.0564957 0.0555366 0.0545955 0.0536803 0.0527948 0.0519368 0.0510852 0.0502523 0.0494463 0.0486514 0.0478675 0.0470867 0.0463112 0.0455498 0.0448069 0.0440801 0.0433773 0.0427004 0.0420375 0.0413739 0.0407129 0.040067 0.0394523 0.0388555 0.0382738 0.0377144 0.0371675 0.0366252 0.0361039 0.035596 0.0350809 0.0345699 0.0340641 0.0335588 0.0330638 0.0325906 0.0321254 0.0316803 0.0312431 0.0308108 0.03038 0.0299602 0.029556 0.0291702 0.0287801 0.0283915 0.0280073 0.0276284 0.0272541 0.0268897 0.0265413 0.0262119 0.0258763 0.025545 0.0252054 0.024863 0.024522 0.0241894 0.0238681 0.0235552 0.0232554 0.0229618 0.0226649 0.022377 0.0220938 0.0218102 0.0215236 0.0212468 0.0209735 0.0207018 0.0204337 0.0201645 0.0199031 0.0196521 0.0194009 0.0191407 0.0188856 0.0186346 0.0183818 0.0181374 0.0178983 0.017655 0.0174077 0.0171577 0.0169116 0.0166717 0.0164434 0.0162114 0.0159775 0.0157373 0.0155069 0.0152868 0.0150649 0.0148392 0.0146225 0.0144184 0.0142137 0.0140166 0.0138223 0.0136216 0.0134189 0.0132089 0.0130056 0.0128185 0.0126346 0.012439 0.0122417 0.0120495 0.0118608 0.0116738 0.0114902 0.0113075 0.0111265 0.0109411 0.0107521 0.0105664 0.0103914 0.0102231 0.0100479 0.00987351 0.00970636 0.00954141 0.00937684 0.00920711 0.00903578 0.00886765 0.00870165 0.00852685 0.0083558 0.00819385 0.00804261 0.00788424 0.00772787 0.00757223 0.00741112 0.00724784 0.00708749 0.00693398 0.00678233 0.00663141 0.00647951 0.00633216 0.00618752 0.00603993 0.00589218 0.00575341 0.00562202 0.00548912 0.00535995 0.005235 0.00511361 0.00500026 0.00488123 0.00476052 0.00464131 0.00452756 0.0044089 0.00428765 0.00416664 0.00405241 0.00394409 0.00383814 0.00373063 0.00362485 0.00352213 0.00341606 0.00331905 0.00321435 0.00310922 0.00300618 0.00289155 0.00278172 0.00267833 0.00256675 0.00245649 0.00233575 0.00220796 0.00208593 0.00195366 0.00181284 0.00168043 0.00154728 0.00140747 0.00126717 0.0011162 0.000968664 0.000812935 0.000646911 0.00045889 0.000220125 ];
plot(Recall_DSR, Precision_DSR, 'm', 'linewidth', 2);
Recall_GMR = [1 0.989934 0.976386 0.966153 0.95733 0.950095 0.943439 0.937124 0.931102 0.926076 0.920962 0.915887 0.91037 0.905485 0.901141 0.896401 0.892356 0.887898 0.883216 0.877959 0.872961 0.868495 0.863875 0.859855 0.854654 0.850508 0.846602 0.842496 0.839193 0.835728 0.831897 0.82901 0.825278 0.821693 0.817921 0.81449 0.811263 0.807512 0.804351 0.800494 0.796462 0.792801 0.789608 0.786419 0.782808 0.779994 0.776672 0.772901 0.769823 0.766807 0.763998 0.760564 0.757407 0.754318 0.75082 0.747716 0.745189 0.742449 0.738563 0.735535 0.732133 0.729024 0.726399 0.72357 0.721035 0.71784 0.714658 0.71105 0.708618 0.705706 0.702793 0.70002 0.697124 0.694202 0.690431 0.687758 0.684525 0.682236 0.679663 0.67664 0.673922 0.671296 0.668162 0.665186 0.662706 0.66026 0.657861 0.655402 0.65331 0.650675 0.647848 0.645138 0.642331 0.639113 0.636732 0.63404 0.631464 0.628973 0.626322 0.623319 0.620671 0.617428 0.613982 0.611571 0.609147 0.606425 0.604077 0.601665 0.598807 0.596161 0.593188 0.591203 0.58819 0.58508 0.582307 0.579515 0.576424 0.573591 0.570673 0.567816 0.564402 0.561858 0.559098 0.556271 0.553541 0.55123 0.548237 0.545812 0.542883 0.540016 0.537666 0.535397 0.532536 0.529824 0.527354 0.524423 0.522106 0.519098 0.516261 0.513286 0.509825 0.50714 0.504318 0.50193 0.499606 0.496483 0.492722 0.489788 0.486624 0.483331 0.479682 0.475834 0.47252 0.469088 0.466131 0.462534 0.459359 0.455869 0.452423 0.44973 0.446303 0.442695 0.439627 0.43637 0.432829 0.428795 0.426067 0.423066 0.420227 0.417239 0.413835 0.411005 0.407555 0.404906 0.401584 0.398701 0.394958 0.391913 0.388729 0.386121 0.382929 0.380004 0.377359 0.374672 0.371796 0.369155 0.36627 0.363449 0.360322 0.356731 0.353637 0.351283 0.348461 0.345263 0.342495 0.33932 0.336521 0.333326 0.33036 0.326918 0.324177 0.321007 0.317747 0.314266 0.310357 0.307588 0.304654 0.302124 0.298579 0.295142 0.292146 0.28884 0.285739 0.282685 0.279156 0.275344 0.271917 0.268041 0.265028 0.261071 0.257405 0.253513 0.25018 0.246396 0.242288 0.237656 0.234183 0.229798 0.225397 0.22158 0.216615 0.212481 0.20756 0.202667 0.197486 0.192568 0.188292 0.183948 0.179162 0.174667 0.170306 0.164576 0.159051 0.153208 0.146934 0.139929 0.134061 0.127328 0.119409 0.109988 0.101747 0.0919535 0.0820195 0.0703904 0.0557097 0.0370516 ];
Precision_GMR = [0.238314 0.285325 0.333021 0.367924 0.395308 0.416501 0.43388 0.449421 0.463225 0.475739 0.487475 0.499106 0.510109 0.519495 0.527993 0.536886 0.54494 0.552327 0.559532 0.566015 0.571599 0.577515 0.582993 0.588728 0.594438 0.599846 0.604805 0.609742 0.615083 0.619504 0.624537 0.628987 0.633156 0.63759 0.641217 0.645231 0.648947 0.652801 0.656989 0.661048 0.664406 0.66733 0.670339 0.673037 0.67628 0.679151 0.682071 0.685205 0.687629 0.690962 0.693545 0.697224 0.699455 0.701777 0.704178 0.705978 0.708423 0.710484 0.712505 0.71489 0.716771 0.718713 0.720697 0.723131 0.725035 0.727235 0.729523 0.731531 0.733702 0.736227 0.738534 0.740149 0.743045 0.744708 0.746052 0.747067 0.748335 0.74991 0.751612 0.753482 0.755278 0.757506 0.758719 0.760068 0.761715 0.762998 0.76468 0.766279 0.767689 0.769273 0.770516 0.772369 0.774016 0.775441 0.776811 0.778029 0.7796 0.780828 0.78202 0.783049 0.784138 0.785095 0.786458 0.787772 0.788944 0.790037 0.791247 0.792509 0.793308 0.794583 0.795729 0.79742 0.797954 0.79929 0.800211 0.801176 0.802123 0.803306 0.804752 0.805403 0.806279 0.807648 0.80887 0.809918 0.811408 0.812773 0.814109 0.814804 0.81567 0.816808 0.818337 0.8193 0.820182 0.821246 0.822427 0.823731 0.824827 0.825305 0.825968 0.82664 0.827214 0.828517 0.829184 0.830144 0.831198 0.832425 0.83328 0.833892 0.834538 0.834795 0.835582 0.836492 0.837117 0.838024 0.838341 0.838791 0.839389 0.83964 0.840434 0.841102 0.840953 0.841521 0.841515 0.842081 0.842205 0.84253 0.842916 0.843644 0.843889 0.84463 0.844649 0.844847 0.844832 0.845464 0.84593 0.846685 0.846679 0.847545 0.847867 0.847993 0.847757 0.847501 0.848235 0.848767 0.848774 0.848777 0.849415 0.849882 0.850166 0.850289 0.850569 0.851475 0.85178 0.851957 0.852192 0.85285 0.85311 0.853411 0.853203 0.853275 0.853672 0.854873 0.855861 0.855957 0.855981 0.856108 0.856225 0.855984 0.85573 0.855741 0.856068 0.856899 0.857319 0.857493 0.857899 0.857916 0.857923 0.857912 0.858471 0.859083 0.858914 0.859096 0.859487 0.859765 0.860492 0.860451 0.860768 0.86058 0.861006 0.861055 0.860566 0.860842 0.86029 0.859839 0.859545 0.859352 0.859181 0.859033 0.859196 0.85972 0.859503 0.859701 0.859398 0.860538 0.85997 0.859798 0.859213 0.859848 0.860339 0.8595 0.860769 0.8616 0.862783 0.862913 0.865834 0.864974 ];
TPR_GMR = [1 0.989934 0.976386 0.966153 0.95733 0.950095 0.943439 0.937124 0.931102 0.926076 0.920962 0.915887 0.91037 0.905485 0.901141 0.896401 0.892356 0.887898 0.883216 0.877959 0.872961 0.868495 0.863875 0.859855 0.854654 0.850508 0.846602 0.842496 0.839193 0.835728 0.831897 0.82901 0.825278 0.821693 0.817921 0.81449 0.811263 0.807512 0.804351 0.800494 0.796462 0.792801 0.789608 0.786419 0.782808 0.779994 0.776672 0.772901 0.769823 0.766807 0.763998 0.760564 0.757407 0.754318 0.75082 0.747716 0.745189 0.742449 0.738563 0.735535 0.732133 0.729024 0.726399 0.72357 0.721035 0.71784 0.714658 0.71105 0.708618 0.705706 0.702793 0.70002 0.697124 0.694202 0.690431 0.687758 0.684525 0.682236 0.679663 0.67664 0.673922 0.671296 0.668162 0.665186 0.662706 0.66026 0.657861 0.655402 0.65331 0.650675 0.647848 0.645138 0.642331 0.639113 0.636732 0.63404 0.631464 0.628973 0.626322 0.623319 0.620671 0.617428 0.613982 0.611571 0.609147 0.606425 0.604077 0.601665 0.598807 0.596161 0.593188 0.591203 0.58819 0.58508 0.582307 0.579515 0.576424 0.573591 0.570673 0.567816 0.564402 0.561858 0.559098 0.556271 0.553541 0.55123 0.548237 0.545812 0.542883 0.540016 0.537666 0.535397 0.532536 0.529824 0.527354 0.524423 0.522106 0.519098 0.516261 0.513286 0.509825 0.50714 0.504318 0.50193 0.499606 0.496483 0.492722 0.489788 0.486624 0.483331 0.479682 0.475834 0.47252 0.469088 0.466131 0.462534 0.459359 0.455869 0.452423 0.44973 0.446303 0.442695 0.439627 0.43637 0.432829 0.428795 0.426067 0.423066 0.420227 0.417239 0.413835 0.411005 0.407555 0.404906 0.401584 0.398701 0.394958 0.391913 0.388729 0.386121 0.382929 0.380004 0.377359 0.374672 0.371796 0.369155 0.36627 0.363449 0.360322 0.356731 0.353637 0.351283 0.348461 0.345263 0.342495 0.33932 0.336521 0.333326 0.33036 0.326918 0.324177 0.321007 0.317747 0.314266 0.310357 0.307588 0.304654 0.302124 0.298579 0.295142 0.292146 0.28884 0.285739 0.282685 0.279156 0.275344 0.271917 0.268041 0.265028 0.261071 0.257405 0.253513 0.25018 0.246396 0.242288 0.237656 0.234183 0.229798 0.225397 0.22158 0.216615 0.212481 0.20756 0.202667 0.197486 0.192568 0.188292 0.183948 0.179162 0.174667 0.170306 0.164576 0.159051 0.153208 0.146934 0.139929 0.134061 0.127328 0.119409 0.109988 0.101747 0.0919535 0.0820195 0.0703904 0.0557097 0.0370516 ];
FPR_GMR = [1 0.835067 0.711341 0.633703 0.578148 0.535687 0.501389 0.472051 0.446655 0.424463 0.404686 0.386528 0.369555 0.355204 0.342351 0.329697 0.318453 0.308324 0.298591 0.289186 0.280912 0.272563 0.264479 0.256908 0.249065 0.242134 0.235387 0.228828 0.22265 0.21701 0.211253 0.206521 0.201973 0.197825 0.193925 0.189728 0.185974 0.182144 0.178173 0.174345 0.170544 0.167419 0.164168 0.161143 0.158002 0.155129 0.152158 0.148723 0.145736 0.142535 0.139982 0.137394 0.135095 0.132647 0.130356 0.128156 0.125753 0.123651 0.121409 0.119311 0.117333 0.115528 0.113708 0.111828 0.110065 0.108274 0.106243 0.104376 0.102577 0.100858 0.0991213 0.0973047 0.0953439 0.09377 0.0921452 0.0908763 0.0894228 0.088026 0.0866692 0.0851964 0.0838543 0.0822735 0.0809484 0.0795984 0.0784858 0.0773027 0.0759761 0.0747909 0.0736084 0.0724121 0.0710619 0.0696076 0.0682719 0.0671145 0.066005 0.0649386 0.0638582 0.0628107 0.0619461 0.061074 0.0601266 0.0591724 0.0580655 0.0570228 0.0560883 0.0552372 0.0543976 0.0536634 0.0529656 0.0521627 0.05138 0.0504799 0.0495863 0.0487622 0.0478426 0.0470155 0.0462782 0.0455957 0.0448407 0.0441982 0.0436045 0.0427677 0.0421027 0.0413959 0.0406589 0.0399234 0.039102 0.0386043 0.0380783 0.0374677 0.0367998 0.0362259 0.035593 0.035071 0.0344539 0.0337853 0.0332685 0.0327228 0.0322069 0.0317273 0.0312243 0.0306178 0.0301373 0.0295948 0.0290729 0.0285781 0.0280858 0.0276137 0.0270334 0.0267029 0.0262397 0.0257122 0.0252228 0.0247292 0.0243692 0.023925 0.0235568 0.0232283 0.022757 0.0224097 0.022034 0.0215426 0.0211934 0.0209042 0.0205361 0.0201748 0.0199175 0.0195441 0.0191612 0.0188853 0.018603 0.0183144 0.0180841 0.017791 0.0175091 0.0172169 0.0169222 0.0166344 0.01637 0.0160847 0.0158869 0.0156933 0.0154186 0.0151438 0.0148342 0.0146521 0.0143179 0.0141198 0.0138635 0.0135671 0.0133164 0.0131121 0.0129035 0.0127266 0.0125463 0.012332 0.0120973 0.0119072 0.01171 0.0114466 0.0112392 0.0110624 0.0108748 0.0106783 0.0104691 0.0103021 0.0101004 0.00995161 0.00973656 0.00950463 0.00929995 0.00908941 0.00892463 0.0088061 0.00858838 0.00835955 0.00815147 0.00796914 0.00778368 0.0075672 0.0074074 0.00728997 0.00716848 0.00697921 0.0067078 0.00652945 0.00635924 0.00619468 0.00600588 0.00582738 0.00569167 0.00551478 0.00538805 0.00520414 0.00510305 0.00494752 0.00478789 0.00461691 0.00440015 0.00421028 0.00406158 0.00387557 0.00367534 0.00348814 0.00325773 0.00310009 0.00290449 0.00269046 0.00251457 0.00232965 0.00206816 0.00182789 0.00164491 0.00144049 0.00114029 0.000918689 ];
plot(Recall_GMR, Precision_GMR, 'c', 'linewidth', 2);
Recall_HDCT = [1 0.977899 0.967336 0.959501 0.952477 0.945988 0.939848 0.933693 0.927862 0.922599 0.917145 0.911485 0.906302 0.901016 0.895786 0.890163 0.885012 0.880445 0.875773 0.871138 0.866229 0.861991 0.857477 0.853219 0.848252 0.84335 0.838715 0.833912 0.829587 0.82519 0.820873 0.816717 0.81263 0.808245 0.804136 0.799772 0.795647 0.791318 0.787033 0.783112 0.779337 0.775484 0.771332 0.767298 0.763543 0.759625 0.755859 0.752222 0.748586 0.745032 0.741515 0.737813 0.734161 0.730268 0.726778 0.723193 0.719455 0.715592 0.712246 0.708708 0.705162 0.701251 0.6978 0.694135 0.690645 0.687512 0.684145 0.680655 0.677202 0.673646 0.670393 0.667274 0.664198 0.661398 0.658324 0.654995 0.651727 0.648375 0.645585 0.642551 0.63958 0.636638 0.633861 0.630857 0.628042 0.625341 0.622455 0.619855 0.617261 0.614743 0.612122 0.609315 0.606445 0.603869 0.601346 0.598434 0.595817 0.593101 0.590673 0.588064 0.585409 0.582785 0.580513 0.577931 0.575338 0.573025 0.570432 0.567941 0.565505 0.563283 0.560814 0.557992 0.555497 0.553305 0.550777 0.548511 0.545964 0.543539 0.541085 0.538696 0.536222 0.533785 0.531408 0.528833 0.526237 0.523981 0.521591 0.519266 0.516889 0.51447 0.512213 0.509863 0.507691 0.5053 0.502873 0.500195 0.497809 0.495328 0.492861 0.490797 0.487897 0.485557 0.483259 0.48113 0.479021 0.476682 0.474395 0.471913 0.469469 0.466812 0.464543 0.461873 0.459311 0.457045 0.454366 0.451738 0.449201 0.446653 0.443619 0.441253 0.439021 0.436617 0.434227 0.431566 0.42897 0.426481 0.424093 0.421228 0.418612 0.416209 0.413859 0.411375 0.408898 0.406407 0.403882 0.401345 0.398836 0.395987 0.393513 0.390815 0.388219 0.385331 0.382822 0.380056 0.377168 0.374269 0.37125 0.368481 0.365655 0.36277 0.359989 0.356717 0.353704 0.351047 0.347955 0.344629 0.341474 0.338309 0.33547 0.332356 0.329159 0.325987 0.322572 0.319261 0.315909 0.312544 0.309453 0.305512 0.302234 0.298767 0.295248 0.292004 0.288207 0.284415 0.280588 0.276334 0.272677 0.268772 0.264543 0.260715 0.256512 0.252373 0.24803 0.243549 0.238932 0.234295 0.229195 0.223605 0.218586 0.213248 0.207259 0.201522 0.195583 0.189422 0.183061 0.175539 0.168888 0.161344 0.154237 0.146484 0.138094 0.129856 0.121204 0.112101 0.102532 0.0923285 0.0826332 0.0725924 0.0623329 0.0527101 0.0433168 0.0350959 0.0270711 0.0206163 0.0149634 0.0106325 ];
Precision_HDCT = [0.238314 0.253511 0.266774 0.278026 0.288878 0.299285 0.30935 0.31881 0.327859 0.336802 0.345425 0.353797 0.361774 0.369496 0.377178 0.384613 0.391948 0.399019 0.406345 0.413365 0.420078 0.426801 0.433272 0.439893 0.446278 0.452745 0.458781 0.46502 0.471261 0.47765 0.483375 0.4892 0.495233 0.501002 0.506656 0.512256 0.518106 0.523879 0.529565 0.535181 0.54071 0.546328 0.55141 0.556685 0.56169 0.566656 0.572044 0.577004 0.582259 0.58755 0.592204 0.597621 0.602548 0.606998 0.612144 0.617401 0.622231 0.627019 0.632325 0.636681 0.641714 0.645868 0.650434 0.654619 0.658649 0.663104 0.667321 0.671328 0.675327 0.678731 0.682583 0.686068 0.689338 0.692702 0.696241 0.698866 0.701524 0.703967 0.706694 0.709506 0.712145 0.714378 0.716856 0.71963 0.721926 0.724179 0.726355 0.728245 0.730519 0.732099 0.734263 0.736116 0.737642 0.739314 0.74097 0.74229 0.743521 0.745207 0.746608 0.748409 0.749698 0.751073 0.752571 0.753907 0.75555 0.756897 0.758255 0.759742 0.76125 0.762541 0.763564 0.765072 0.766429 0.767461 0.76834 0.769621 0.770845 0.771443 0.772407 0.773535 0.774546 0.775817 0.777306 0.778361 0.779083 0.779897 0.7809 0.781886 0.783032 0.78382 0.784411 0.785468 0.786473 0.787341 0.788333 0.788966 0.789709 0.790439 0.79144 0.792028 0.79235 0.793023 0.793951 0.794362 0.795075 0.795595 0.796411 0.797316 0.79758 0.797941 0.798604 0.799128 0.799931 0.80047 0.800781 0.801396 0.801591 0.802349 0.802799 0.803297 0.804028 0.805338 0.806061 0.806628 0.806868 0.807251 0.808257 0.808871 0.809185 0.809255 0.809837 0.809883 0.810855 0.81126 0.811823 0.812086 0.813115 0.813617 0.814496 0.815082 0.815627 0.815563 0.815959 0.816129 0.817153 0.81758 0.817577 0.817765 0.818292 0.81851 0.819428 0.819808 0.821053 0.82247 0.823119 0.82394 0.824035 0.824541 0.825352 0.826184 0.826151 0.826477 0.826334 0.826695 0.8269 0.827218 0.827806 0.827887 0.828384 0.829188 0.829163 0.828842 0.828727 0.8301 0.83077 0.831656 0.832863 0.833812 0.834588 0.835567 0.835448 0.83592 0.835518 0.835535 0.836322 0.837109 0.837742 0.838114 0.839397 0.841023 0.841652 0.841777 0.842377 0.843404 0.843417 0.844261 0.844771 0.846273 0.845996 0.846122 0.847664 0.848506 0.84917 0.851922 0.851693 0.85183 0.850004 0.848882 0.84746 0.847234 0.847436 0.8457 0.8437 0.845204 0.845341 0.849203 ];
TPR_HDCT = [1 0.977899 0.967336 0.959501 0.952477 0.945988 0.939848 0.933693 0.927862 0.922599 0.917145 0.911485 0.906302 0.901016 0.895786 0.890163 0.885012 0.880445 0.875773 0.871138 0.866229 0.861991 0.857477 0.853219 0.848252 0.84335 0.838715 0.833912 0.829587 0.82519 0.820873 0.816717 0.81263 0.808245 0.804136 0.799772 0.795647 0.791318 0.787033 0.783112 0.779337 0.775484 0.771332 0.767298 0.763543 0.759625 0.755859 0.752222 0.748586 0.745032 0.741515 0.737813 0.734161 0.730268 0.726778 0.723193 0.719455 0.715592 0.712246 0.708708 0.705162 0.701251 0.6978 0.694135 0.690645 0.687512 0.684145 0.680655 0.677202 0.673646 0.670393 0.667274 0.664198 0.661398 0.658324 0.654995 0.651727 0.648375 0.645585 0.642551 0.63958 0.636638 0.633861 0.630857 0.628042 0.625341 0.622455 0.619855 0.617261 0.614743 0.612122 0.609315 0.606445 0.603869 0.601346 0.598434 0.595817 0.593101 0.590673 0.588064 0.585409 0.582785 0.580513 0.577931 0.575338 0.573025 0.570432 0.567941 0.565505 0.563283 0.560814 0.557992 0.555497 0.553305 0.550777 0.548511 0.545964 0.543539 0.541085 0.538696 0.536222 0.533785 0.531408 0.528833 0.526237 0.523981 0.521591 0.519266 0.516889 0.51447 0.512213 0.509863 0.507691 0.5053 0.502873 0.500195 0.497809 0.495328 0.492861 0.490797 0.487897 0.485557 0.483259 0.48113 0.479021 0.476682 0.474395 0.471913 0.469469 0.466812 0.464543 0.461873 0.459311 0.457045 0.454366 0.451738 0.449201 0.446653 0.443619 0.441253 0.439021 0.436617 0.434227 0.431566 0.42897 0.426481 0.424093 0.421228 0.418612 0.416209 0.413859 0.411375 0.408898 0.406407 0.403882 0.401345 0.398836 0.395987 0.393513 0.390815 0.388219 0.385331 0.382822 0.380056 0.377168 0.374269 0.37125 0.368481 0.365655 0.36277 0.359989 0.356717 0.353704 0.351047 0.347955 0.344629 0.341474 0.338309 0.33547 0.332356 0.329159 0.325987 0.322572 0.319261 0.315909 0.312544 0.309453 0.305512 0.302234 0.298767 0.295248 0.292004 0.288207 0.284415 0.280588 0.276334 0.272677 0.268772 0.264543 0.260715 0.256512 0.252373 0.24803 0.243549 0.238932 0.234295 0.229195 0.223605 0.218586 0.213248 0.207259 0.201522 0.195583 0.189422 0.183061 0.175539 0.168888 0.161344 0.154237 0.146484 0.138094 0.129856 0.121204 0.112101 0.102532 0.0923285 0.0826332 0.0725924 0.0623329 0.0527101 0.0433168 0.0350959 0.0270711 0.0206163 0.0149634 0.0106325 ];
FPR_HDCT = [1 0.888009 0.812328 0.756988 0.70973 0.668962 0.632754 0.600451 0.57141 0.544872 0.520592 0.497735 0.477204 0.457967 0.43971 0.422527 0.406642 0.391937 0.377485 0.364237 0.351604 0.339722 0.328441 0.317566 0.306952 0.29668 0.287364 0.278148 0.269309 0.260608 0.252833 0.245257 0.237698 0.230515 0.223579 0.216785 0.210195 0.203873 0.197815 0.192101 0.186608 0.181205 0.176124 0.171077 0.166459 0.162026 0.157488 0.15327 0.149031 0.144936 0.141171 0.137155 0.133321 0.129988 0.126343 0.122787 0.119382 0.116141 0.112742 0.109824 0.106771 0.103915 0.101206 0.0984667 0.0960198 0.0935675 0.0911977 0.0888362 0.0866599 0.0847224 0.0827683 0.0809406 0.0790995 0.0774042 0.0757035 0.0741637 0.0726439 0.0712398 0.0698134 0.068314 0.0669043 0.0657063 0.0643758 0.0631761 0.0619979 0.0609209 0.0598206 0.0588059 0.0577012 0.0568017 0.0557953 0.054834 0.0539548 0.0530577 0.0521898 0.0513987 0.0506089 0.0497892 0.0490509 0.0482398 0.0474566 0.046683 0.0460212 0.0453088 0.0445781 0.0438941 0.043197 0.0425253 0.0418417 0.0412284 0.0405784 0.0399805 0.0393868 0.0388072 0.0382833 0.0377449 0.0372101 0.0366674 0.0361615 0.0356647 0.0351768 0.0346543 0.0341473 0.0336609 0.0332031 0.0327947 0.0323584 0.0319172 0.0314647 0.0310849 0.0306376 0.0301956 0.0297568 0.0293512 0.028973 0.0285541 0.0281406 0.0277418 0.0273738 0.02698 0.0265988 0.0262031 0.0258456 0.0255255 0.0251914 0.024875 0.0245352 0.0241895 0.0238579 0.0235688 0.023217 0.0229217 0.0225976 0.0223345 0.0220168 0.0217134 0.0214665 0.0210951 0.0208054 0.0205122 0.0202228 0.0199168 0.0196426 0.0193077 0.0190548 0.0187974 0.0184864 0.0181946 0.0179491 0.0176962 0.0174392 0.0172001 0.0169244 0.0167079 0.016485 0.0162238 0.0159343 0.0157187 0.0154386 0.0151991 0.0149894 0.0147946 0.014566 0.0143756 0.0141132 0.0138986 0.013698 0.0135034 0.0132725 0.0130367 0.0127949 0.0125744 0.0123073 0.0120817 0.0118838 0.0116771 0.0114875 0.0112719 0.0110527 0.0108185 0.0106208 0.0103915 0.0102052 0.00996777 0.00978169 0.00960948 0.00941802 0.00921814 0.00902948 0.00884105 0.00865791 0.00850467 0.00832407 0.00812003 0.00786811 0.00766442 0.00745535 0.00717894 0.00696958 0.00672939 0.00650857 0.00630419 0.00612079 0.00596018 0.00575893 0.00561321 0.0054116 0.00520135 0.00498408 0.00481911 0.00460571 0.00444701 0.00427022 0.00405184 0.00384998 0.00369215 0.00349615 0.0032841 0.00310596 0.00290628 0.00269846 0.00251579 0.00230872 0.00209071 0.00193477 0.00171599 0.00154865 0.00138926 0.00123483 0.00106323 0.000937793 0.000793418 0.000676296 0.000533181 0.000443539 0.000365846 ];
plot(Recall_HDCT, Precision_HDCT, 'y', 'linewidth', 2, 'Color', orange);
Recall_HS = [1 0.993985 0.993985 0.993985 0.990697 0.989709 0.98853 0.986636 0.986294 0.983826 0.982451 0.981747 0.97864 0.977699 0.975106 0.972642 0.971261 0.968092 0.966638 0.964652 0.961127 0.958857 0.955714 0.953759 0.950541 0.947169 0.945499 0.943161 0.939984 0.937972 0.935665 0.931848 0.930398 0.92787 0.925907 0.922216 0.920043 0.916938 0.91413 0.911424 0.908401 0.905849 0.903774 0.901062 0.896947 0.895149 0.891744 0.888439 0.884605 0.881953 0.878384 0.874743 0.872919 0.870322 0.867719 0.864482 0.860762 0.858487 0.854208 0.850705 0.848346 0.844062 0.841634 0.838023 0.835081 0.832347 0.829357 0.82639 0.824243 0.82087 0.817745 0.814804 0.811957 0.808 0.804991 0.801593 0.798073 0.795194 0.792163 0.788917 0.785437 0.781598 0.776513 0.774294 0.772115 0.768713 0.765737 0.762895 0.759802 0.755309 0.751259 0.746095 0.743159 0.73991 0.737508 0.734055 0.730288 0.726957 0.723516 0.720658 0.716886 0.713582 0.709533 0.708532 0.704871 0.701531 0.698816 0.695522 0.692637 0.689618 0.68565 0.682804 0.67993 0.676234 0.673562 0.670421 0.666945 0.663995 0.661234 0.657922 0.65497 0.651454 0.64771 0.644296 0.641221 0.639009 0.635463 0.631476 0.630673 0.627419 0.623692 0.620547 0.61916 0.61513 0.611907 0.609425 0.606307 0.60372 0.600703 0.597353 0.594195 0.591197 0.588732 0.585355 0.581771 0.578918 0.575559 0.571942 0.568416 0.565681 0.562069 0.558389 0.554034 0.550362 0.5488 0.545241 0.541821 0.538946 0.536065 0.532931 0.529696 0.524978 0.522065 0.519018 0.514676 0.511448 0.507617 0.504465 0.500434 0.496587 0.493407 0.49014 0.485372 0.482511 0.47892 0.474493 0.471471 0.467137 0.464231 0.46222 0.457776 0.454557 0.450895 0.44649 0.442354 0.438886 0.435193 0.431517 0.428411 0.42514 0.42189 0.41944 0.414201 0.411948 0.407793 0.405214 0.401611 0.397664 0.393877 0.390423 0.386369 0.383012 0.379456 0.376785 0.372312 0.370401 0.366291 0.361378 0.357833 0.353878 0.350298 0.346241 0.343179 0.33962 0.335087 0.331828 0.328567 0.324082 0.319744 0.317282 0.312868 0.30967 0.307105 0.303384 0.299288 0.296958 0.292485 0.289013 0.287042 0.281091 0.278123 0.274959 0.268563 0.266558 0.26192 0.255897 0.253115 0.244962 0.240403 0.235843 0.227079 0.22415 0.217 0.20856 0.20618 0.190758 0.188584 0.184169 0.16593 0.164083 0.154726 0.137784 0.136499 0.0999074 0.0999074 0.0999074 ];
Precision_HS = [0.238314 0.263779 0.263779 0.263779 0.280994 0.281983 0.291555 0.298357 0.299617 0.316817 0.319328 0.323005 0.338421 0.341531 0.351207 0.359201 0.362866 0.374906 0.37893 0.385979 0.398788 0.400955 0.411301 0.419416 0.423046 0.432276 0.436494 0.442392 0.450973 0.455432 0.461806 0.468799 0.473456 0.481187 0.48644 0.492539 0.497083 0.504052 0.508132 0.513249 0.518103 0.522875 0.526224 0.531091 0.537645 0.541094 0.546354 0.550183 0.555347 0.559429 0.5629 0.5664 0.568238 0.572221 0.576004 0.579268 0.582972 0.586622 0.589048 0.593108 0.595825 0.598808 0.600373 0.603832 0.606937 0.610889 0.613361 0.61733 0.62067 0.624124 0.627063 0.630469 0.634221 0.637282 0.639184 0.642946 0.645859 0.648072 0.652509 0.655153 0.657322 0.660843 0.664854 0.667937 0.669905 0.672288 0.675104 0.678613 0.681638 0.683955 0.685467 0.688085 0.691052 0.69359 0.695721 0.698065 0.700281 0.702852 0.704457 0.706827 0.709333 0.712809 0.71539 0.717502 0.720671 0.722341 0.72487 0.72781 0.730691 0.731825 0.734835 0.737346 0.738846 0.740977 0.743351 0.745072 0.746642 0.748015 0.750685 0.752441 0.753451 0.755602 0.756638 0.758584 0.760069 0.760899 0.7622 0.764477 0.764916 0.766622 0.768947 0.770553 0.771835 0.774089 0.775553 0.776933 0.778405 0.779492 0.780615 0.78222 0.783275 0.784612 0.785673 0.786731 0.788906 0.790327 0.791246 0.793166 0.794634 0.795486 0.796812 0.798631 0.798796 0.800075 0.800964 0.801681 0.802872 0.803635 0.804113 0.805403 0.807426 0.807782 0.808228 0.808307 0.809294 0.810581 0.811663 0.812204 0.813101 0.813351 0.814125 0.815023 0.815194 0.815986 0.816361 0.816905 0.817768 0.818549 0.81946 0.819933 0.82026 0.821278 0.822311 0.822126 0.822697 0.823354 0.8237 0.824067 0.825827 0.826788 0.827379 0.827437 0.827275 0.827851 0.828557 0.828486 0.829565 0.830221 0.829915 0.830905 0.830842 0.831886 0.833619 0.83407 0.835535 0.836033 0.836812 0.837729 0.838279 0.837535 0.838249 0.838641 0.839195 0.83933 0.839388 0.839587 0.840167 0.839741 0.839688 0.840302 0.839561 0.840466 0.840857 0.840989 0.8408 0.841337 0.841889 0.842508 0.843184 0.843427 0.844009 0.845093 0.846193 0.846217 0.846389 0.847264 0.847422 0.846769 0.847327 0.847319 0.847265 0.847815 0.847293 0.847128 0.846437 0.848358 0.847732 0.848301 0.848768 0.848851 0.852094 0.852203 0.850774 0.854016 0.854016 0.854016 ];
TPR_HS = [1 0.993985 0.993985 0.993985 0.990697 0.989709 0.98853 0.986636 0.986294 0.983826 0.982451 0.981747 0.97864 0.977699 0.975106 0.972642 0.971261 0.968092 0.966638 0.964652 0.961127 0.958857 0.955714 0.953759 0.950541 0.947169 0.945499 0.943161 0.939984 0.937972 0.935665 0.931848 0.930398 0.92787 0.925907 0.922216 0.920043 0.916938 0.91413 0.911424 0.908401 0.905849 0.903774 0.901062 0.896947 0.895149 0.891744 0.888439 0.884605 0.881953 0.878384 0.874743 0.872919 0.870322 0.867719 0.864482 0.860762 0.858487 0.854208 0.850705 0.848346 0.844062 0.841634 0.838023 0.835081 0.832347 0.829357 0.82639 0.824243 0.82087 0.817745 0.814804 0.811957 0.808 0.804991 0.801593 0.798073 0.795194 0.792163 0.788917 0.785437 0.781598 0.776513 0.774294 0.772115 0.768713 0.765737 0.762895 0.759802 0.755309 0.751259 0.746095 0.743159 0.73991 0.737508 0.734055 0.730288 0.726957 0.723516 0.720658 0.716886 0.713582 0.709533 0.708532 0.704871 0.701531 0.698816 0.695522 0.692637 0.689618 0.68565 0.682804 0.67993 0.676234 0.673562 0.670421 0.666945 0.663995 0.661234 0.657922 0.65497 0.651454 0.64771 0.644296 0.641221 0.639009 0.635463 0.631476 0.630673 0.627419 0.623692 0.620547 0.61916 0.61513 0.611907 0.609425 0.606307 0.60372 0.600703 0.597353 0.594195 0.591197 0.588732 0.585355 0.581771 0.578918 0.575559 0.571942 0.568416 0.565681 0.562069 0.558389 0.554034 0.550362 0.5488 0.545241 0.541821 0.538946 0.536065 0.532931 0.529696 0.524978 0.522065 0.519018 0.514676 0.511448 0.507617 0.504465 0.500434 0.496587 0.493407 0.49014 0.485372 0.482511 0.47892 0.474493 0.471471 0.467137 0.464231 0.46222 0.457776 0.454557 0.450895 0.44649 0.442354 0.438886 0.435193 0.431517 0.428411 0.42514 0.42189 0.41944 0.414201 0.411948 0.407793 0.405214 0.401611 0.397664 0.393877 0.390423 0.386369 0.383012 0.379456 0.376785 0.372312 0.370401 0.366291 0.361378 0.357833 0.353878 0.350298 0.346241 0.343179 0.33962 0.335087 0.331828 0.328567 0.324082 0.319744 0.317282 0.312868 0.30967 0.307105 0.303384 0.299288 0.296958 0.292485 0.289013 0.287042 0.281091 0.278123 0.274959 0.268563 0.266558 0.26192 0.255897 0.253115 0.244962 0.240403 0.235843 0.227079 0.22415 0.217 0.20856 0.20618 0.190758 0.188584 0.184169 0.16593 0.164083 0.154726 0.137784 0.136499 0.0999074 0.0999074 0.0999074 ];
FPR_HS = [1 0.905034 0.905034 0.905034 0.845928 0.840877 0.811958 0.791384 0.786729 0.743694 0.733952 0.726752 0.689516 0.680163 0.660593 0.642564 0.634554 0.612832 0.603441 0.591875 0.569528 0.561946 0.543912 0.530117 0.52055 0.506815 0.498959 0.487879 0.475902 0.468986 0.457988 0.446883 0.438894 0.428216 0.419771 0.410126 0.403617 0.392573 0.386653 0.378267 0.371006 0.363909 0.357958 0.351012 0.342079 0.336429 0.328786 0.322369 0.315435 0.309223 0.303871 0.298482 0.295303 0.289897 0.284601 0.27916 0.273542 0.267761 0.263644 0.258332 0.254132 0.248813 0.245676 0.240143 0.235979 0.231088 0.226933 0.222238 0.217777 0.21353 0.20956 0.205107 0.201181 0.197533 0.194438 0.190122 0.186213 0.183247 0.178594 0.175427 0.172954 0.169191 0.164816 0.162495 0.160093 0.157346 0.154916 0.151398 0.147897 0.145069 0.142766 0.139794 0.137007 0.134449 0.1323 0.129783 0.127321 0.125245 0.123189 0.121427 0.118724 0.115963 0.113493 0.112401 0.109249 0.107529 0.105655 0.103617 0.101825 0.10066 0.0986769 0.0968025 0.0950406 0.0933822 0.09184 0.0901552 0.0886961 0.087357 0.0856669 0.084443 0.0832615 0.0818014 0.0805741 0.0792319 0.0779619 0.077178 0.0757779 0.0741825 0.0739308 0.0720333 0.0707273 0.0693079 0.0686134 0.0671941 0.0660801 0.0654615 0.0646203 0.0636392 0.0629166 0.0617508 0.0609567 0.0599219 0.0592179 0.0583369 0.0571202 0.0563729 0.0555109 0.0541743 0.0534814 0.0525818 0.0517581 0.0506722 0.0500488 0.0490948 0.0486549 0.047937 0.0471668 0.0464064 0.0457507 0.0449894 0.044282 0.0435841 0.0431464 0.0424518 0.0418942 0.0411775 0.0403056 0.0397349 0.0390022 0.0385392 0.0379155 0.0372966 0.0367272 0.0359537 0.035508 0.0350078 0.0344171 0.0337166 0.0332105 0.0327584 0.032095 0.0312272 0.0305642 0.0301589 0.0295991 0.028912 0.0284109 0.0280494 0.0273393 0.0268466 0.026504 0.0260785 0.0255757 0.0253034 0.0246791 0.0242062 0.0237323 0.0233755 0.0228929 0.0223774 0.0221605 0.021551 0.0209877 0.0206773 0.020097 0.0198245 0.0194898 0.0189479 0.0187028 0.0184976 0.0180197 0.017657 0.0173982 0.0171377 0.0167676 0.0165386 0.0163025 0.0159764 0.01569 0.015253 0.0149501 0.0146885 0.0143971 0.0140799 0.0138502 0.0136404 0.0132816 0.0129652 0.0127881 0.0125109 0.0123017 0.0120707 0.0117507 0.0115964 0.0113431 0.0110806 0.0108498 0.0104973 0.0102234 0.0100173 0.00955423 0.009381 0.00886062 0.00872282 0.00842643 0.00794216 0.00782187 0.00739302 0.00696681 0.00684031 0.00587568 0.00552994 0.00545965 0.004112 0.004112 0.004112 ];
plot(Recall_HS, Precision_HS, ':k', 'linewidth', 2);
hold off;
xlabel('Recall');
ylabel('Precision')

legend({'Ours', 'DSBR', 'MCDL', 'MDF', 'LEGS', 'DRFI', 'DSR', 'GMR', 'HDCT', 'HS'}, 'Location', 'southwest', 'FontSize', 16);
grid on;
axis([0 1 0 1]);



%  DDE: AUC = 0.957, MeanF = 0.837, MaxF = 0.867, MAE = 0.080
% DSBR: AUC = 0.975, MeanF = 0.755, MaxF = 0.880, MAE = 0.118
% MCDL: AUC = 0.946, MeanF = 0.806, MaxF = 0.837, MAE = 0.102
%  MDF: AUC = 0.943, MeanF = 0.810, MaxF = 0.831, MAE = 0.108
% LEGS: AUC = 0.924, MeanF = 0.784, MaxF = 0.831, MAE = 0.119
% DRFI: AUC = 0.944, MeanF = 0.667, MaxF = 0.787, MAE = 0.166
%  DSR: AUC = 0.914, MeanF = 0.645, MaxF = 0.737, MAE = 0.173
%  GMR: AUC = 0.889, MeanF = 0.643, MaxF = 0.740, MAE = 0.189
% HDCT: AUC = 0.866, MeanF = 0.590, MaxF = 0.705, MAE = 0.199
%   HS: AUC = 0.883, MeanF = 0.623, MaxF = 0.731, MAE = 0.228
AUC = [0.957186 0.97468 0.946223 0.943093 0.924477 0.944065 0.913717 0.888865 0.865964 0.883368 ];
MeanFMeasure = [0.837378 0.755395 0.805964 0.809841 0.784237 0.667071 0.645147 0.642718 0.590378 0.62335 ];
MaxFMeasure = [0.86744 0.880396 0.83717 0.830748 0.830643 0.787184 0.737054 0.73962 0.70499 0.730592 ];
MAE = [0.0804426 0.118077 0.101908 0.108047 0.118715 0.165877 0.172936 0.18892 0.199436 0.228301 ];
methodLabels = {'Ours ', 'DSBR ', 'MCDL ', 'MDF ', 'LEGS ', 'DRFI ', 'DSR ', 'GMR ', 'HDCT ', 'HS '};

figure(2);
hold on
bar(1, MAE(1), 'FaceColor', 'r');
bar(2:10,MAE(2:10), 'FaceColor', 'b');
grid on;
xlim([0 11]);xticklabel_rotate([1:10],90, methodLabels,'interpreter','none','Fontsize',16);


==> images/analysis/compared/graph/ECSSD_Results_excluded.m <==
clear;
close all;
clc;
purple = [128 1 209] ./ 255;
pink  = [247 109 148] ./ 255;
green = [7 145 47] ./ 255;
orange =  [252 135 72] ./ 255;
tree =  [112 128 144] ./ 255;

%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_DDE = [1 0.949785 0.941463 0.935985 0.931616 0.928477 0.925917 0.923388 0.921267 0.919379 0.917541 0.915813 0.914175 0.912815 0.911348 0.90981 0.908471 0.90705 0.906018 0.905019 0.903935 0.90313 0.902217 0.901033 0.900174 0.899133 0.898278 0.897385 0.896591 0.895687 0.894847 0.894112 0.893232 0.892416 0.891635 0.890965 0.890296 0.88956 0.888788 0.888119 0.887386 0.886707 0.886125 0.885536 0.884743 0.884146 0.883509 0.882812 0.882106 0.881385 0.880782 0.88016 0.879573 0.879029 0.878471 0.877831 0.877217 0.876761 0.876307 0.875645 0.875105 0.874639 0.873963 0.87348 0.873053 0.872525 0.871961 0.871408 0.870896 0.870421 0.869919 0.869251 0.868865 0.868412 0.868032 0.86752 0.866973 0.866431 0.866024 0.865484 0.865077 0.864649 0.864214 0.863747 0.863311 0.862865 0.862275 0.861852 0.861387 0.860997 0.860528 0.859959 0.859362 0.858984 0.858452 0.857861 0.857336 0.856846 0.856297 0.855679 0.855264 0.854799 0.854458 0.854017 0.853474 0.853002 0.852541 0.85211 0.851635 0.851293 0.8508 0.850381 0.849896 0.849242 0.848768 0.848361 0.847922 0.847365 0.846874 0.846377 0.845888 0.845326 0.844702 0.844274 0.843815 0.843475 0.843071 0.842553 0.842449 0.841888 0.841206 0.840658 0.8401 0.839655 0.839064 0.838481 0.838073 0.837379 0.836865 0.836394 0.835874 0.835245 0.83473 0.834266 0.833757 0.833181 0.832519 0.832033 0.831513 0.830925 0.830319 0.829729 0.829147 0.828489 0.827599 0.826886 0.8263 0.825692 0.82525 0.824756 0.824204 0.823656 0.823033 0.822303 0.82165 0.820849 0.820246 0.81965 0.819037 0.818498 0.817714 0.817108 0.816415 0.815713 0.815022 0.814415 0.813749 0.813102 0.812295 0.81166 0.810937 0.810225 0.809592 0.808735 0.808032 0.80731 0.806422 0.805588 0.804813 0.804025 0.803254 0.802405 0.801548 0.800507 0.79965 0.798823 0.79801 0.797314 0.796391 0.79533 0.794454 0.793312 0.792226 0.791214 0.790157 0.788915 0.787829 0.78679 0.785548 0.784486 0.783277 0.781948 0.780502 0.77943 0.778279 0.776961 0.775644 0.774286 0.772685 0.771522 0.770027 0.76856 0.767199 0.765519 0.763849 0.762152 0.760296 0.758283 0.756434 0.75473 0.752206 0.750075 0.74782 0.745499 0.7427 0.739892 0.73719 0.734445 0.731077 0.727221 0.723621 0.720076 0.715709 0.71094 0.705735 0.701055 0.695354 0.688723 0.680705 0.671696 0.661401 0.648041 0.632069 0.612123 0.581313 0.520508 ];
Precision_DDE = [0.238314 0.652587 0.681703 0.697254 0.7082 0.716678 0.723256 0.728955 0.73378 0.738219 0.742506 0.746077 0.74938 0.752009 0.754835 0.756881 0.759334 0.761509 0.764259 0.766117 0.768178 0.770111 0.771896 0.773669 0.775133 0.776729 0.778313 0.779859 0.78097 0.782172 0.78342 0.784564 0.785875 0.787314 0.788373 0.789628 0.790981 0.792213 0.793382 0.794421 0.79544 0.796549 0.797526 0.798613 0.799609 0.800513 0.801326 0.802118 0.80293 0.803961 0.804758 0.805545 0.806513 0.807386 0.808259 0.809122 0.80992 0.810642 0.811432 0.812253 0.812837 0.813622 0.814304 0.815093 0.815831 0.816296 0.816964 0.81754 0.818197 0.818888 0.819557 0.820088 0.820586 0.821238 0.821944 0.822529 0.822993 0.823559 0.824085 0.824735 0.825352 0.825868 0.826438 0.82702 0.827601 0.828135 0.828634 0.829205 0.829807 0.830359 0.830925 0.831433 0.83208 0.832533 0.833169 0.833632 0.834287 0.834821 0.835333 0.835917 0.836402 0.836755 0.837348 0.838072 0.838696 0.839161 0.839621 0.840153 0.84061 0.841308 0.841969 0.842371 0.842693 0.843232 0.843843 0.84443 0.84484 0.8452 0.845745 0.846325 0.846697 0.847229 0.847693 0.848018 0.848468 0.849 0.849582 0.850036 0.850037 0.85046 0.85089 0.851274 0.851694 0.852199 0.852676 0.853047 0.853522 0.854097 0.854508 0.854901 0.855455 0.85607 0.85639 0.856827 0.857264 0.857609 0.858314 0.858828 0.859216 0.859726 0.860316 0.860767 0.861176 0.861604 0.861923 0.862365 0.863075 0.863636 0.864178 0.864684 0.865145 0.865617 0.865999 0.866426 0.86704 0.867524 0.86809 0.868665 0.869101 0.869498 0.869933 0.870238 0.870917 0.871668 0.872234 0.872664 0.873163 0.873785 0.874482 0.87496 0.875465 0.875846 0.876438 0.876959 0.877398 0.877888 0.878745 0.879117 0.879591 0.88013 0.880684 0.881203 0.88178 0.882442 0.883103 0.883847 0.884518 0.885076 0.885682 0.886284 0.88689 0.887339 0.888017 0.888636 0.889302 0.889725 0.890362 0.89087 0.891472 0.892076 0.892757 0.893432 0.89421 0.895112 0.895686 0.896495 0.897021 0.897891 0.898778 0.899626 0.900272 0.901092 0.901864 0.902947 0.903729 0.904509 0.905344 0.906368 0.907256 0.908125 0.908931 0.909917 0.91095 0.911898 0.912782 0.913818 0.914829 0.916581 0.917726 0.919264 0.920654 0.921952 0.923546 0.924856 0.926493 0.928014 0.929527 0.931022 0.933391 0.936171 0.938933 0.941836 0.945521 0.948589 0.95401 0.960322 ];
TPR_DDE = [1 0.949785 0.941463 0.935985 0.931616 0.928477 0.925917 0.923388 0.921267 0.919379 0.917541 0.915813 0.914175 0.912815 0.911348 0.90981 0.908471 0.90705 0.906018 0.905019 0.903935 0.90313 0.902217 0.901033 0.900174 0.899133 0.898278 0.897385 0.896591 0.895687 0.894847 0.894112 0.893232 0.892416 0.891635 0.890965 0.890296 0.88956 0.888788 0.888119 0.887386 0.886707 0.886125 0.885536 0.884743 0.884146 0.883509 0.882812 0.882106 0.881385 0.880782 0.88016 0.879573 0.879029 0.878471 0.877831 0.877217 0.876761 0.876307 0.875645 0.875105 0.874639 0.873963 0.87348 0.873053 0.872525 0.871961 0.871408 0.870896 0.870421 0.869919 0.869251 0.868865 0.868412 0.868032 0.86752 0.866973 0.866431 0.866024 0.865484 0.865077 0.864649 0.864214 0.863747 0.863311 0.862865 0.862275 0.861852 0.861387 0.860997 0.860528 0.859959 0.859362 0.858984 0.858452 0.857861 0.857336 0.856846 0.856297 0.855679 0.855264 0.854799 0.854458 0.854017 0.853474 0.853002 0.852541 0.85211 0.851635 0.851293 0.8508 0.850381 0.849896 0.849242 0.848768 0.848361 0.847922 0.847365 0.846874 0.846377 0.845888 0.845326 0.844702 0.844274 0.843815 0.843475 0.843071 0.842553 0.842449 0.841888 0.841206 0.840658 0.8401 0.839655 0.839064 0.838481 0.838073 0.837379 0.836865 0.836394 0.835874 0.835245 0.83473 0.834266 0.833757 0.833181 0.832519 0.832033 0.831513 0.830925 0.830319 0.829729 0.829147 0.828489 0.827599 0.826886 0.8263 0.825692 0.82525 0.824756 0.824204 0.823656 0.823033 0.822303 0.82165 0.820849 0.820246 0.81965 0.819037 0.818498 0.817714 0.817108 0.816415 0.815713 0.815022 0.814415 0.813749 0.813102 0.812295 0.81166 0.810937 0.810225 0.809592 0.808735 0.808032 0.80731 0.806422 0.805588 0.804813 0.804025 0.803254 0.802405 0.801548 0.800507 0.79965 0.798823 0.79801 0.797314 0.796391 0.79533 0.794454 0.793312 0.792226 0.791214 0.790157 0.788915 0.787829 0.78679 0.785548 0.784486 0.783277 0.781948 0.780502 0.77943 0.778279 0.776961 0.775644 0.774286 0.772685 0.771522 0.770027 0.76856 0.767199 0.765519 0.763849 0.762152 0.760296 0.758283 0.756434 0.75473 0.752206 0.750075 0.74782 0.745499 0.7427 0.739892 0.73719 0.734445 0.731077 0.727221 0.723621 0.720076 0.715709 0.71094 0.705735 0.701055 0.695354 0.688723 0.680705 0.671696 0.661401 0.648041 0.632069 0.612123 0.581313 0.520508 ];
FPR_DDE = [1 0.147609 0.126049 0.115147 0.107803 0.102356 0.0983058 0.0948636 0.0919801 0.0893192 0.0869347 0.0848814 0.0830435 0.0814904 0.0799529 0.0787151 0.0773583 0.0761357 0.0747743 0.0737986 0.0727836 0.0718041 0.0709288 0.0700156 0.0692689 0.0684802 0.0677003 0.0669693 0.0663913 0.0657794 0.0651759 0.064663 0.0640381 0.0633456 0.062826 0.0622363 0.0616829 0.0611384 0.0606062 0.060183 0.0596936 0.0591954 0.0587508 0.0582538 0.0578296 0.0574405 0.0570111 0.0566136 0.0562029 0.0557536 0.0553634 0.0550139 0.0545837 0.0541651 0.0537505 0.0533762 0.0530273 0.052721 0.0523866 0.0520418 0.0517411 0.0513875 0.0510622 0.0507407 0.0503983 0.0501753 0.0498806 0.0496325 0.049325 0.0489969 0.0486762 0.0483755 0.0481483 0.0478794 0.0476132 0.0473289 0.0471102 0.046879 0.0466836 0.0463818 0.0461407 0.0458952 0.0456503 0.0454087 0.0451634 0.0449286 0.0446728 0.0444412 0.0442105 0.0439974 0.0437729 0.0435645 0.0433199 0.0431422 0.0429099 0.0426883 0.0424233 0.0422317 0.0420415 0.0417946 0.0415794 0.0413934 0.0411789 0.0409246 0.0407042 0.0405045 0.0403085 0.0401189 0.0399104 0.0396581 0.0394592 0.0392859 0.0391171 0.0389382 0.0387028 0.0385175 0.0383292 0.0381645 0.0379708 0.0377251 0.037573 0.0373799 0.0371792 0.0370555 0.036898 0.0366822 0.0364533 0.0362909 0.0362813 0.0360968 0.0359318 0.0357664 0.0355877 0.0354092 0.0352383 0.0350896 0.0349093 0.0347018 0.0345423 0.034396 0.0342189 0.0340005 0.0338716 0.0337204 0.0335277 0.033363 0.0331998 0.0330336 0.0328667 0.032638 0.0324297 0.0322534 0.0321139 0.0319488 0.0318208 0.0316573 0.0314502 0.0312356 0.0310857 0.03092 0.0307576 0.0305841 0.0304141 0.0302582 0.030047 0.0298927 0.0297089 0.029505 0.0293132 0.0291478 0.0289721 0.0288576 0.0286609 0.028459 0.0282931 0.0281407 0.0279598 0.0277555 0.0275521 0.0273814 0.0271839 0.0270337 0.0268709 0.0266928 0.0265436 0.0263848 0.0261454 0.0259913 0.0258371 0.0256448 0.0254522 0.0252537 0.025067 0.0248327 0.0246409 0.0244055 0.0241956 0.0240286 0.0238329 0.023654 0.0234467 0.0232849 0.0230774 0.0228966 0.0226993 0.02251 0.0223153 0.0221384 0.021935 0.0217343 0.0214955 0.0212574 0.0210227 0.020751 0.0205508 0.0202943 0.0201014 0.0198102 0.019555 0.0192929 0.0190529 0.0188108 0.0186031 0.0183169 0.0181003 0.0178418 0.0175712 0.0172994 0.0170615 0.0167837 0.0165435 0.0162278 0.0159521 0.0156057 0.015333 0.0150484 0.0147432 0.0143692 0.0140519 0.0136293 0.0132395 0.0128894 0.0124561 0.0120894 0.0116574 0.0112439 0.0108286 0.0103698 0.00982242 0.00924795 0.00861606 0.00795829 0.00712609 0.00627533 0.00520582 0.00370444 ];
plot(Recall_DDE, Precision_DDE, 'k', 'linewidth', 2);
Recall_MCDL = [1 0.940728 0.9233 0.912168 0.903818 0.897161 0.891076 0.885894 0.880995 0.876429 0.872486 0.869643 0.866327 0.863282 0.860375 0.85747 0.854937 0.853115 0.850803 0.848451 0.845623 0.843588 0.842051 0.839814 0.838094 0.835953 0.833584 0.831853 0.82934 0.827716 0.826922 0.82692 0.826506 0.826472 0.826157 0.826098 0.826012 0.825826 0.825763 0.825623 0.825542 0.825436 0.82515 0.824859 0.824605 0.824345 0.824128 0.823838 0.823606 0.823272 0.822745 0.82238 0.822001 0.82116 0.820441 0.819882 0.819296 0.818492 0.817641 0.816859 0.815814 0.815206 0.814193 0.813807 0.812984 0.812339 0.81158 0.810566 0.809397 0.808317 0.806958 0.805808 0.804686 0.803265 0.802234 0.800882 0.800059 0.798662 0.797431 0.796134 0.7946 0.792987 0.791393 0.78998 0.788584 0.786697 0.784853 0.782921 0.78147 0.779901 0.777851 0.775671 0.774362 0.772572 0.770462 0.76832 0.766799 0.764344 0.762815 0.760743 0.758747 0.756986 0.755335 0.753212 0.751214 0.750001 0.748142 0.746055 0.744268 0.742455 0.740593 0.738638 0.73692 0.734813 0.732161 0.730352 0.728026 0.726497 0.725014 0.723899 0.721882 0.719652 0.717713 0.716011 0.71436 0.712888 0.711045 0.709213 0.707689 0.706122 0.704324 0.702766 0.700829 0.699413 0.698292 0.697228 0.69563 0.69442 0.692877 0.691678 0.690024 0.688582 0.687057 0.686047 0.684394 0.683523 0.682348 0.68131 0.679898 0.678625 0.677299 0.676366 0.675146 0.6739 0.672835 0.67202 0.671289 0.670243 0.669416 0.668315 0.66716 0.665334 0.66437 0.663431 0.66264 0.662036 0.661078 0.6605 0.659511 0.658666 0.657983 0.657454 0.656885 0.655972 0.65539 0.654809 0.654366 0.653213 0.650693 0.649118 0.64721 0.64455 0.642222 0.640432 0.638214 0.63676 0.635526 0.633521 0.631646 0.629756 0.627425 0.624932 0.622936 0.620705 0.619089 0.616804 0.614902 0.612593 0.610562 0.608732 0.606232 0.60414 0.602144 0.600628 0.598806 0.596476 0.594915 0.593106 0.590498 0.587892 0.585576 0.583075 0.580456 0.577504 0.574429 0.57186 0.569348 0.566162 0.563901 0.56051 0.557287 0.552902 0.55017 0.547506 0.544492 0.541504 0.538397 0.535243 0.532031 0.528489 0.524662 0.521329 0.517841 0.513705 0.510187 0.505353 0.498899 0.493441 0.486965 0.481505 0.476385 0.470049 0.46465 0.457226 0.449321 0.442214 0.43208 0.421549 0.406999 0.392966 0.377577 0.358074 0.335491 0.306894 0.266749 0.212028 ];
Precision_MCDL = [0.238314 0.620356 0.661883 0.684967 0.700425 0.712886 0.72231 0.729926 0.736356 0.742203 0.747491 0.752619 0.75609 0.760361 0.763796 0.767383 0.769913 0.772684 0.775881 0.778472 0.780902 0.783477 0.785618 0.787738 0.789758 0.791514 0.793659 0.795865 0.797835 0.799322 0.799869 0.800006 0.800177 0.800314 0.800423 0.80067 0.800896 0.801096 0.801516 0.801689 0.801806 0.802177 0.802379 0.802929 0.80351 0.80429 0.804907 0.805299 0.805912 0.806644 0.807615 0.80841 0.808916 0.809407 0.810124 0.810961 0.81182 0.812627 0.814133 0.815134 0.816354 0.817433 0.818325 0.819941 0.821491 0.822881 0.823941 0.82489 0.826285 0.827593 0.828955 0.830069 0.830666 0.831925 0.832603 0.833726 0.83445 0.835439 0.836256 0.837393 0.838852 0.839974 0.841462 0.842849 0.843835 0.844735 0.846066 0.847451 0.849016 0.849989 0.851126 0.851964 0.852891 0.853922 0.855398 0.856578 0.857388 0.858508 0.859429 0.86099 0.861939 0.862947 0.864085 0.865086 0.865818 0.866834 0.867839 0.868747 0.869526 0.870291 0.871243 0.871834 0.872461 0.873317 0.873867 0.874477 0.875047 0.876258 0.877615 0.878404 0.878906 0.880141 0.8808 0.881324 0.882138 0.882961 0.883579 0.884448 0.885045 0.885692 0.88635 0.886557 0.887027 0.88753 0.888183 0.888845 0.889384 0.890074 0.89067 0.890668 0.890793 0.891415 0.8918 0.892343 0.892747 0.892886 0.893236 0.893547 0.893971 0.89431 0.894648 0.894732 0.895058 0.895317 0.895802 0.896033 0.896209 0.896214 0.89613 0.896272 0.896629 0.896611 0.89697 0.896963 0.896879 0.896983 0.896835 0.89697 0.897152 0.897058 0.897136 0.897257 0.897625 0.897571 0.897595 0.897647 0.897613 0.897896 0.898058 0.898514 0.898593 0.899074 0.899446 0.900322 0.900968 0.901117 0.90172 0.902207 0.903084 0.903505 0.903784 0.903765 0.904207 0.904834 0.90517 0.90569 0.906456 0.907358 0.907514 0.907496 0.9078 0.908377 0.908902 0.909901 0.910534 0.910793 0.911216 0.911867 0.912481 0.913122 0.913457 0.913719 0.913794 0.913864 0.91398 0.914311 0.915032 0.916019 0.91722 0.917085 0.91784 0.918002 0.918437 0.919202 0.91952 0.920137 0.920538 0.920986 0.921513 0.922499 0.923264 0.924172 0.925292 0.925464 0.926742 0.926897 0.926828 0.928436 0.928141 0.928639 0.929376 0.92992 0.931264 0.931699 0.932222 0.932478 0.934433 0.933517 0.933895 0.934961 0.936361 0.937164 0.939276 0.941038 0.943109 0.945049 ];
TPR_MCDL = [1 0.940728 0.9233 0.912168 0.903818 0.897161 0.891076 0.885894 0.880995 0.876429 0.872486 0.869643 0.866327 0.863282 0.860375 0.85747 0.854937 0.853115 0.850803 0.848451 0.845623 0.843588 0.842051 0.839814 0.838094 0.835953 0.833584 0.831853 0.82934 0.827716 0.826922 0.82692 0.826506 0.826472 0.826157 0.826098 0.826012 0.825826 0.825763 0.825623 0.825542 0.825436 0.82515 0.824859 0.824605 0.824345 0.824128 0.823838 0.823606 0.823272 0.822745 0.82238 0.822001 0.82116 0.820441 0.819882 0.819296 0.818492 0.817641 0.816859 0.815814 0.815206 0.814193 0.813807 0.812984 0.812339 0.81158 0.810566 0.809397 0.808317 0.806958 0.805808 0.804686 0.803265 0.802234 0.800882 0.800059 0.798662 0.797431 0.796134 0.7946 0.792987 0.791393 0.78998 0.788584 0.786697 0.784853 0.782921 0.78147 0.779901 0.777851 0.775671 0.774362 0.772572 0.770462 0.76832 0.766799 0.764344 0.762815 0.760743 0.758747 0.756986 0.755335 0.753212 0.751214 0.750001 0.748142 0.746055 0.744268 0.742455 0.740593 0.738638 0.73692 0.734813 0.732161 0.730352 0.728026 0.726497 0.725014 0.723899 0.721882 0.719652 0.717713 0.716011 0.71436 0.712888 0.711045 0.709213 0.707689 0.706122 0.704324 0.702766 0.700829 0.699413 0.698292 0.697228 0.69563 0.69442 0.692877 0.691678 0.690024 0.688582 0.687057 0.686047 0.684394 0.683523 0.682348 0.68131 0.679898 0.678625 0.677299 0.676366 0.675146 0.6739 0.672835 0.67202 0.671289 0.670243 0.669416 0.668315 0.66716 0.665334 0.66437 0.663431 0.66264 0.662036 0.661078 0.6605 0.659511 0.658666 0.657983 0.657454 0.656885 0.655972 0.65539 0.654809 0.654366 0.653213 0.650693 0.649118 0.64721 0.64455 0.642222 0.640432 0.638214 0.63676 0.635526 0.633521 0.631646 0.629756 0.627425 0.624932 0.622936 0.620705 0.619089 0.616804 0.614902 0.612593 0.610562 0.608732 0.606232 0.60414 0.602144 0.600628 0.598806 0.596476 0.594915 0.593106 0.590498 0.587892 0.585576 0.583075 0.580456 0.577504 0.574429 0.57186 0.569348 0.566162 0.563901 0.56051 0.557287 0.552902 0.55017 0.547506 0.544492 0.541504 0.538397 0.535243 0.532031 0.528489 0.524662 0.521329 0.517841 0.513705 0.510187 0.505353 0.498899 0.493441 0.486965 0.481505 0.476385 0.470049 0.46465 0.457226 0.449321 0.442214 0.43208 0.421549 0.406999 0.392966 0.377577 0.358074 0.335491 0.306894 0.266749 0.212028 ];
FPR_MCDL = [1 0.169703 0.135403 0.118641 0.107769 0.100338 0.094509 0.0898275 0.086044 0.0826761 0.0795465 0.076877 0.0748442 0.0726133 0.0708732 0.0690151 0.0676044 0.0662641 0.0649437 0.0636614 0.06236 0.0611998 0.0600476 0.0590162 0.0580772 0.0572733 0.0562237 0.0553167 0.0544129 0.0537141 0.0534744 0.0534084 0.05333 0.0532774 0.0531988 0.0530751 0.0529744 0.0528358 0.0527079 0.0526441 0.0525957 0.0524805 0.0524098 0.0521838 0.0519251 0.0516687 0.0515045 0.0513132 0.051066 0.0508009 0.0504731 0.0502079 0.0499964 0.0497439 0.0494776 0.0491738 0.0488507 0.0485115 0.0480251 0.0476549 0.0473098 0.0468648 0.0465128 0.0461249 0.0456889 0.0452474 0.0448401 0.0444275 0.0440115 0.0435338 0.0430059 0.0425759 0.042271 0.0417561 0.0414809 0.0410198 0.0406746 0.0402843 0.0399743 0.0395038 0.0389319 0.0385114 0.0379701 0.0375052 0.037048 0.0366622 0.0361532 0.0356269 0.0350549 0.0345958 0.0341444 0.0337593 0.0334103 0.0330268 0.0325004 0.0320918 0.0317466 0.0314304 0.0311091 0.030598 0.0302236 0.0299026 0.0295366 0.0292025 0.0288411 0.0283881 0.0280627 0.027688 0.0273676 0.0271056 0.0267711 0.0265069 0.0262 0.0258694 0.0255959 0.0253036 0.0250317 0.0247198 0.0244066 0.0241769 0.0239429 0.0236677 0.0234045 0.0232112 0.0228972 0.0227024 0.0224961 0.0222439 0.0219902 0.021798 0.0215855 0.0214573 0.0212335 0.0210464 0.0207905 0.020575 0.0203951 0.0201566 0.019983 0.0198849 0.0197384 0.0195621 0.0193713 0.0192214 0.0190922 0.0190249 0.0189283 0.0188253 0.0186646 0.0185353 0.0184453 0.0183602 0.0182686 0.0181347 0.0180388 0.0179702 0.0179216 0.0178875 0.0178138 0.0177305 0.0176605 0.0175814 0.0174526 0.0173967 0.017349 0.0173123 0.0172661 0.0172302 0.017179 0.0171706 0.0171426 0.017086 0.0170399 0.017004 0.0169904 0.0169411 0.0169291 0.016817 0.0166777 0.0164945 0.0163798 0.0162558 0.0160929 0.0158621 0.0156638 0.0156139 0.0154742 0.0153581 0.015161 0.0150402 0.0149411 0.0148425 0.0147001 0.0145695 0.0144613 0.0142699 0.014104 0.0139249 0.0137569 0.0136931 0.0135758 0.0134676 0.0133489 0.0131734 0.0130219 0.0128598 0.0127488 0.0125767 0.0123336 0.0121253 0.0120066 0.0118767 0.0117674 0.0116579 0.0115575 0.0114573 0.0112531 0.0110568 0.0108403 0.0106882 0.0105216 0.0103951 0.0102335 0.0100828 0.00993391 0.00980577 0.00966696 0.00950606 0.00927035 0.00905077 0.00875573 0.00858368 0.00832944 0.00817397 0.0079089 0.00775053 0.00749144 0.00718354 0.00700173 0.00684986 0.00668289 0.00643674 0.00619466 0.00601706 0.00576823 0.00556389 0.00515105 0.00488873 0.00452751 0.00424024 0.00393462 0.00358853 0.00312647 0.00263044 0.00200082 0.00137218 ];
plot(Recall_MCDL, Precision_MCDL, 'b', 'linewidth', 2, 'Color', green);
Recall_MDF = [1 0.946804 0.913146 0.895461 0.883625 0.872213 0.86407 0.857956 0.851182 0.844738 0.841055 0.836865 0.83045 0.826887 0.824854 0.820159 0.816525 0.814544 0.810317 0.808721 0.806593 0.802612 0.800662 0.798355 0.795978 0.793859 0.79158 0.789443 0.787689 0.785265 0.782356 0.780493 0.778372 0.775983 0.773554 0.770825 0.768998 0.768998 0.766288 0.764213 0.76184 0.76184 0.759502 0.757262 0.757262 0.755242 0.753316 0.753316 0.751645 0.748064 0.748064 0.745892 0.744231 0.744231 0.741923 0.741923 0.739585 0.737448 0.737448 0.735593 0.735593 0.733548 0.733548 0.731426 0.731426 0.729541 0.729541 0.727447 0.727447 0.725405 0.725405 0.723129 0.723129 0.721035 0.721035 0.719299 0.719299 0.717128 0.717128 0.714832 0.714832 0.712662 0.712662 0.712662 0.71009 0.71009 0.707854 0.707854 0.705967 0.705967 0.703436 0.703436 0.703436 0.701613 0.701613 0.699433 0.699433 0.697714 0.697714 0.697714 0.695461 0.695461 0.693719 0.693719 0.693719 0.691749 0.691749 0.689848 0.689848 0.689848 0.687825 0.687825 0.685971 0.685971 0.685971 0.683708 0.683708 0.681649 0.681649 0.681649 0.679823 0.679823 0.67795 0.67795 0.67795 0.67582 0.67582 0.6733 0.6733 0.6733 0.670621 0.670621 0.66774 0.66774 0.66774 0.665349 0.665349 0.663071 0.663071 0.663071 0.65985 0.65985 0.658101 0.658101 0.658101 0.656095 0.656095 0.653684 0.653684 0.653684 0.651471 0.651471 0.649184 0.649184 0.649184 0.646643 0.646643 0.644077 0.644077 0.644077 0.642192 0.642192 0.639843 0.639843 0.637829 0.637829 0.637829 0.635464 0.635464 0.632804 0.632804 0.630891 0.630891 0.628415 0.628415 0.628415 0.626267 0.626267 0.624006 0.624006 0.620976 0.620976 0.618417 0.618417 0.61525 0.61525 0.612646 0.612646 0.609591 0.609591 0.607432 0.607432 0.605248 0.605248 0.602904 0.602904 0.600565 0.600565 0.597381 0.597381 0.595051 0.592043 0.592043 0.589046 0.589046 0.586617 0.584317 0.584317 0.581946 0.579223 0.579223 0.576967 0.574208 0.574208 0.571303 0.568402 0.568402 0.565868 0.562857 0.560247 0.560247 0.557376 0.554017 0.550177 0.547361 0.544784 0.541188 0.538189 0.534801 0.531843 0.528906 0.526207 0.523454 0.520733 0.516826 0.513574 0.507039 0.503888 0.500264 0.493425 0.49037 0.484367 0.477548 0.474382 0.468151 0.457605 0.450601 0.443959 0.431941 0.420749 0.407058 0.386158 0.362279 0.335459 0.299498 0.212835 ];
Precision_MDF = [0.238314 0.620729 0.688382 0.71771 0.737463 0.753134 0.763215 0.770764 0.778435 0.78581 0.789993 0.794152 0.800942 0.804673 0.806602 0.809895 0.812778 0.814797 0.817744 0.819569 0.821352 0.824275 0.825827 0.827368 0.828709 0.830474 0.831919 0.833422 0.8346 0.836505 0.837826 0.83921 0.840648 0.84156 0.843324 0.844526 0.845947 0.845947 0.846984 0.8485 0.849571 0.849571 0.850957 0.852339 0.852339 0.853435 0.854748 0.854748 0.855779 0.856584 0.856584 0.857524 0.85838 0.85838 0.859554 0.859554 0.860707 0.861409 0.861409 0.862368 0.862368 0.864135 0.864135 0.865207 0.865207 0.866154 0.866154 0.867498 0.867498 0.868389 0.868389 0.869295 0.869295 0.87004 0.87004 0.871009 0.871009 0.871727 0.871727 0.872775 0.872775 0.873905 0.873905 0.873905 0.87537 0.87537 0.876308 0.876308 0.876941 0.876941 0.877565 0.877565 0.877565 0.878682 0.878682 0.879151 0.879151 0.880326 0.880326 0.880326 0.881042 0.881042 0.881811 0.881811 0.881811 0.882613 0.882613 0.883683 0.883683 0.883683 0.884545 0.884545 0.885347 0.885347 0.885347 0.885908 0.885908 0.887014 0.887014 0.887014 0.887809 0.887809 0.888548 0.888548 0.888548 0.88884 0.88884 0.889751 0.889751 0.889751 0.890521 0.890521 0.891062 0.891062 0.891062 0.891919 0.891919 0.892729 0.892729 0.892729 0.89327 0.89327 0.893866 0.893866 0.893866 0.894665 0.894665 0.895086 0.895086 0.895086 0.895501 0.895501 0.895955 0.895955 0.895955 0.896585 0.896585 0.897137 0.897137 0.897137 0.898043 0.898043 0.898569 0.898569 0.899218 0.899218 0.899218 0.900173 0.900173 0.900583 0.900583 0.901513 0.901513 0.901875 0.901875 0.901875 0.902487 0.902487 0.903358 0.903358 0.904295 0.904295 0.905484 0.905484 0.906346 0.906346 0.907163 0.907163 0.908453 0.908453 0.909495 0.909495 0.910077 0.910077 0.9106 0.9106 0.911077 0.911077 0.911455 0.911455 0.912003 0.91255 0.91255 0.913526 0.913526 0.914192 0.914768 0.914768 0.915438 0.916152 0.916152 0.916761 0.917393 0.917393 0.917813 0.918208 0.918208 0.91874 0.919584 0.92045 0.92045 0.920969 0.921845 0.922062 0.922333 0.922932 0.923455 0.924577 0.925053 0.925385 0.925782 0.92641 0.926931 0.927473 0.928124 0.92872 0.929818 0.930833 0.931357 0.931768 0.931619 0.932653 0.933627 0.934203 0.935287 0.936178 0.936349 0.937843 0.938813 0.939639 0.940642 0.941241 0.943471 0.943436 0.946841 0.946904 ];
TPR_MDF = [1 0.946804 0.913146 0.895461 0.883625 0.872213 0.86407 0.857956 0.851182 0.844738 0.841055 0.836865 0.83045 0.826887 0.824854 0.820159 0.816525 0.814544 0.810317 0.808721 0.806593 0.802612 0.800662 0.798355 0.795978 0.793859 0.79158 0.789443 0.787689 0.785265 0.782356 0.780493 0.778372 0.775983 0.773554 0.770825 0.768998 0.768998 0.766288 0.764213 0.76184 0.76184 0.759502 0.757262 0.757262 0.755242 0.753316 0.753316 0.751645 0.748064 0.748064 0.745892 0.744231 0.744231 0.741923 0.741923 0.739585 0.737448 0.737448 0.735593 0.735593 0.733548 0.733548 0.731426 0.731426 0.729541 0.729541 0.727447 0.727447 0.725405 0.725405 0.723129 0.723129 0.721035 0.721035 0.719299 0.719299 0.717128 0.717128 0.714832 0.714832 0.712662 0.712662 0.712662 0.71009 0.71009 0.707854 0.707854 0.705967 0.705967 0.703436 0.703436 0.703436 0.701613 0.701613 0.699433 0.699433 0.697714 0.697714 0.697714 0.695461 0.695461 0.693719 0.693719 0.693719 0.691749 0.691749 0.689848 0.689848 0.689848 0.687825 0.687825 0.685971 0.685971 0.685971 0.683708 0.683708 0.681649 0.681649 0.681649 0.679823 0.679823 0.67795 0.67795 0.67795 0.67582 0.67582 0.6733 0.6733 0.6733 0.670621 0.670621 0.66774 0.66774 0.66774 0.665349 0.665349 0.663071 0.663071 0.663071 0.65985 0.65985 0.658101 0.658101 0.658101 0.656095 0.656095 0.653684 0.653684 0.653684 0.651471 0.651471 0.649184 0.649184 0.649184 0.646643 0.646643 0.644077 0.644077 0.644077 0.642192 0.642192 0.639843 0.639843 0.637829 0.637829 0.637829 0.635464 0.635464 0.632804 0.632804 0.630891 0.630891 0.628415 0.628415 0.628415 0.626267 0.626267 0.624006 0.624006 0.620976 0.620976 0.618417 0.618417 0.61525 0.61525 0.612646 0.612646 0.609591 0.609591 0.607432 0.607432 0.605248 0.605248 0.602904 0.602904 0.600565 0.600565 0.597381 0.597381 0.595051 0.592043 0.592043 0.589046 0.589046 0.586617 0.584317 0.584317 0.581946 0.579223 0.579223 0.576967 0.574208 0.574208 0.571303 0.568402 0.568402 0.565868 0.562857 0.560247 0.560247 0.557376 0.554017 0.550177 0.547361 0.544784 0.541188 0.538189 0.534801 0.531843 0.528906 0.526207 0.523454 0.520733 0.516826 0.513574 0.507039 0.503888 0.500264 0.493425 0.49037 0.484367 0.477548 0.474382 0.468151 0.457605 0.450601 0.443959 0.431941 0.420749 0.407058 0.386158 0.362279 0.335459 0.299498 0.212835 ];
FPR_MDF = [1 0.204282 0.140908 0.119358 0.106985 0.0969307 0.0904974 0.0860711 0.0809754 0.0766983 0.0742697 0.0721931 0.0687979 0.0666107 0.0656113 0.0636903 0.0619162 0.0610083 0.0593629 0.0585847 0.0575457 0.0560243 0.0553163 0.0545636 0.0538696 0.0531213 0.0524227 0.0516794 0.051051 0.0501977 0.0492702 0.0483334 0.0477627 0.0471461 0.0463474 0.04579 0.0451337 0.0451337 0.0444261 0.0435874 0.0430897 0.0430897 0.0425442 0.0419314 0.0419314 0.0414453 0.0409143 0.0409143 0.0404438 0.0399704 0.0399704 0.0395661 0.0391367 0.0391367 0.0384825 0.0384825 0.0379832 0.0376227 0.0376227 0.0372514 0.0372514 0.0362546 0.0362546 0.0358441 0.0358441 0.0353649 0.0353649 0.0348222 0.0348222 0.0344194 0.0344194 0.0340301 0.0340301 0.0336972 0.0336972 0.0332379 0.0332379 0.0328702 0.0328702 0.0324425 0.0324425 0.0320121 0.0320121 0.0320121 0.0312579 0.0312579 0.0309243 0.0309243 0.0305919 0.0305919 0.0302251 0.0302251 0.0302251 0.0298057 0.0298057 0.0294872 0.0294872 0.0289135 0.0289135 0.0289135 0.0285717 0.0285717 0.0282129 0.0282129 0.0282129 0.0278973 0.0278973 0.0274924 0.0274924 0.0274924 0.0271541 0.0271541 0.0267792 0.0267792 0.0267792 0.0265003 0.0265003 0.02618 0.02618 0.02618 0.0258528 0.0258528 0.0255756 0.0255756 0.0255756 0.0253049 0.0253049 0.0249462 0.0249462 0.0249462 0.0246238 0.0246238 0.024345 0.024345 0.024345 0.023993 0.023993 0.0236652 0.0236652 0.0236652 0.0233888 0.0233888 0.0231549 0.0231549 0.0231549 0.0228332 0.0228332 0.022553 0.022553 0.022553 0.0223152 0.0223152 0.0220512 0.0220512 0.0220512 0.0217203 0.0217203 0.0214805 0.0214805 0.0214805 0.0212191 0.0212191 0.0209296 0.0209296 0.0206781 0.0206781 0.0206781 0.0202622 0.0202622 0.0199926 0.0199926 0.0196919 0.0196919 0.0194681 0.0194681 0.0194681 0.0191884 0.0191884 0.0189929 0.0189929 0.0186453 0.0186453 0.0183271 0.0183271 0.0180308 0.0180308 0.0178004 0.0178004 0.0174722 0.0174722 0.0172195 0.0172195 0.0168716 0.0168716 0.016663 0.016663 0.0164604 0.0164604 0.016265 0.016265 0.0160635 0.015785 0.015785 0.0154214 0.0154214 0.015174 0.0149736 0.0149736 0.0147441 0.0145024 0.0145024 0.0143013 0.0140696 0.0140696 0.0138915 0.0137164 0.0137164 0.0134535 0.013164 0.0129117 0.0129117 0.0126973 0.01245 0.0122653 0.0120629 0.0118777 0.0117161 0.0114916 0.011313 0.0111454 0.0108938 0.0106853 0.0105146 0.0103211 0.00998532 0.00981968 0.00940231 0.00913926 0.00898174 0.00866984 0.00854089 0.00819068 0.00790628 0.00774229 0.00742693 0.00685497 0.00650078 0.00620703 0.00582061 0.00538585 0.00498178 0.00443399 0.0037878 0.00325578 0.00232942 0.00113107 ];
plot(Recall_MDF, Precision_MDF, 'r', 'linewidth', 2);
Recall_LEGS = [1 0.903858 0.903085 0.902591 0.902164 0.901782 0.901378 0.901013 0.900606 0.900238 0.899904 0.899543 0.89914 0.89875 0.898325 0.897866 0.897376 0.896917 0.896385 0.895742 0.894808 0.89345 0.867024 0.864976 0.861236 0.860609 0.859708 0.85909 0.858732 0.858294 0.857935 0.857616 0.85726 0.856875 0.856511 0.856153 0.855747 0.855241 0.854752 0.854235 0.853599 0.852845 0.851737 0.843549 0.827463 0.826173 0.825182 0.822968 0.822445 0.822021 0.821653 0.82129 0.819836 0.819474 0.81908 0.818726 0.818341 0.817917 0.817402 0.816947 0.816439 0.815888 0.815168 0.81414 0.812606 0.79029 0.78897 0.788091 0.787339 0.786608 0.786048 0.78394 0.783516 0.78315 0.782771 0.782377 0.78197 0.781332 0.780181 0.779706 0.77927 0.778765 0.778196 0.777507 0.776582 0.775271 0.750899 0.749415 0.748443 0.747692 0.747064 0.746437 0.74586 0.745344 0.743474 0.74307 0.742656 0.742099 0.741697 0.741295 0.740867 0.740392 0.739889 0.738096 0.737412 0.736569 0.735309 0.711651 0.709887 0.708791 0.707979 0.707378 0.706766 0.706206 0.705195 0.704636 0.704181 0.701979 0.701493 0.701054 0.700616 0.700115 0.699615 0.699091 0.698499 0.697824 0.696944 0.695626 0.688708 0.668038 0.666687 0.665781 0.665097 0.664474 0.663864 0.663303 0.662732 0.662231 0.661677 0.661144 0.6586 0.658103 0.657562 0.656729 0.65615 0.655492 0.654819 0.65389 0.652669 0.650584 0.624586 0.623007 0.621992 0.621181 0.61867 0.618041 0.617458 0.616876 0.616353 0.61584 0.614482 0.613906 0.613398 0.610855 0.610269 0.609624 0.608935 0.608195 0.607225 0.605958 0.603972 0.572702 0.570925 0.569687 0.568786 0.568052 0.567381 0.566773 0.566177 0.565471 0.564169 0.563621 0.563079 0.562552 0.562037 0.561473 0.558272 0.557503 0.556584 0.555561 0.55422 0.552166 0.515499 0.513107 0.511509 0.510407 0.509572 0.50879 0.508097 0.507068 0.506427 0.50587 0.505325 0.504707 0.504127 0.502119 0.501458 0.500869 0.50021 0.499405 0.493712 0.492155 0.489868 0.469549 0.440976 0.438858 0.437445 0.436378 0.435464 0.434638 0.433706 0.433033 0.432422 0.43178 0.430273 0.429569 0.428934 0.428283 0.427206 0.42655 0.425316 0.42438 0.423194 0.416999 0.412385 0.34574 0.34264 0.340502 0.33908 0.337915 0.336877 0.335919 0.335014 0.334242 0.333531 0.332667 0.331891 0.331188 0.330426 0.32959 0.328807 0.327979 0.327108 0.326131 0.325071 0.323012 ];
Precision_LEGS = [0.238314 0.700521 0.702305 0.703239 0.704059 0.704744 0.705415 0.706024 0.706638 0.707208 0.70771 0.708242 0.708869 0.709415 0.710003 0.710631 0.711231 0.711794 0.712438 0.713208 0.71437 0.715906 0.756405 0.76079 0.76594 0.766991 0.767747 0.768369 0.768754 0.769228 0.769599 0.769908 0.770237 0.77068 0.770989 0.771325 0.771688 0.772227 0.772673 0.773105 0.773603 0.774222 0.775102 0.783221 0.801049 0.802648 0.803934 0.807284 0.807883 0.808329 0.808637 0.808943 0.809731 0.810015 0.810301 0.810577 0.810852 0.81118 0.811611 0.811934 0.812264 0.812627 0.813074 0.813652 0.814537 0.83331 0.83456 0.835346 0.836058 0.836707 0.837115 0.838275 0.83858 0.838842 0.839077 0.839321 0.839552 0.839814 0.840084 0.840339 0.84058 0.840847 0.841129 0.841464 0.84189 0.842453 0.855544 0.856622 0.8573 0.857827 0.858239 0.858661 0.859044 0.859315 0.860595 0.860839 0.861059 0.861379 0.86158 0.861778 0.861978 0.862171 0.862375 0.862564 0.862819 0.863127 0.863555 0.873098 0.874001 0.874576 0.875 0.875313 0.875626 0.875928 0.87643 0.87671 0.876908 0.877478 0.877692 0.877877 0.878056 0.878233 0.878402 0.878585 0.878771 0.878988 0.87923 0.879566 0.88135 0.887318 0.887825 0.888201 0.88852 0.88878 0.889002 0.889233 0.889451 0.889653 0.889847 0.890025 0.891305 0.891498 0.891681 0.891902 0.892079 0.892272 0.892459 0.892746 0.893012 0.893437 0.899763 0.900261 0.900589 0.900848 0.901464 0.901691 0.901899 0.902082 0.902264 0.902436 0.902456 0.902624 0.902761 0.903834 0.904014 0.904175 0.904349 0.904519 0.904695 0.904912 0.905221 0.910839 0.911336 0.911706 0.911969 0.912184 0.912402 0.912566 0.912709 0.912904 0.913327 0.913479 0.913621 0.913804 0.913936 0.914058 0.914169 0.914311 0.914481 0.914647 0.914827 0.91505 0.920612 0.921151 0.921533 0.921787 0.922008 0.922193 0.922357 0.922491 0.922653 0.922793 0.922919 0.923058 0.923197 0.923358 0.923502 0.923617 0.92372 0.923829 0.924549 0.924709 0.924898 0.925862 0.927448 0.927791 0.928019 0.928223 0.92841 0.92857 0.928707 0.928851 0.928983 0.929101 0.928723 0.928836 0.928913 0.929007 0.928966 0.929066 0.929086 0.929043 0.929127 0.929744 0.930144 0.9313 0.931645 0.93178 0.93198 0.932259 0.932462 0.93279 0.933004 0.933237 0.933393 0.933599 0.933748 0.933914 0.934064 0.934214 0.93443 0.934545 0.934664 0.93476 0.934913 0.935094 ];
TPR_LEGS = [1 0.903858 0.903085 0.902591 0.902164 0.901782 0.901378 0.901013 0.900606 0.900238 0.899904 0.899543 0.89914 0.89875 0.898325 0.897866 0.897376 0.896917 0.896385 0.895742 0.894808 0.89345 0.867024 0.864976 0.861236 0.860609 0.859708 0.85909 0.858732 0.858294 0.857935 0.857616 0.85726 0.856875 0.856511 0.856153 0.855747 0.855241 0.854752 0.854235 0.853599 0.852845 0.851737 0.843549 0.827463 0.826173 0.825182 0.822968 0.822445 0.822021 0.821653 0.82129 0.819836 0.819474 0.81908 0.818726 0.818341 0.817917 0.817402 0.816947 0.816439 0.815888 0.815168 0.81414 0.812606 0.79029 0.78897 0.788091 0.787339 0.786608 0.786048 0.78394 0.783516 0.78315 0.782771 0.782377 0.78197 0.781332 0.780181 0.779706 0.77927 0.778765 0.778196 0.777507 0.776582 0.775271 0.750899 0.749415 0.748443 0.747692 0.747064 0.746437 0.74586 0.745344 0.743474 0.74307 0.742656 0.742099 0.741697 0.741295 0.740867 0.740392 0.739889 0.738096 0.737412 0.736569 0.735309 0.711651 0.709887 0.708791 0.707979 0.707378 0.706766 0.706206 0.705195 0.704636 0.704181 0.701979 0.701493 0.701054 0.700616 0.700115 0.699615 0.699091 0.698499 0.697824 0.696944 0.695626 0.688708 0.668038 0.666687 0.665781 0.665097 0.664474 0.663864 0.663303 0.662732 0.662231 0.661677 0.661144 0.6586 0.658103 0.657562 0.656729 0.65615 0.655492 0.654819 0.65389 0.652669 0.650584 0.624586 0.623007 0.621992 0.621181 0.61867 0.618041 0.617458 0.616876 0.616353 0.61584 0.614482 0.613906 0.613398 0.610855 0.610269 0.609624 0.608935 0.608195 0.607225 0.605958 0.603972 0.572702 0.570925 0.569687 0.568786 0.568052 0.567381 0.566773 0.566177 0.565471 0.564169 0.563621 0.563079 0.562552 0.562037 0.561473 0.558272 0.557503 0.556584 0.555561 0.55422 0.552166 0.515499 0.513107 0.511509 0.510407 0.509572 0.50879 0.508097 0.507068 0.506427 0.50587 0.505325 0.504707 0.504127 0.502119 0.501458 0.500869 0.50021 0.499405 0.493712 0.492155 0.489868 0.469549 0.440976 0.438858 0.437445 0.436378 0.435464 0.434638 0.433706 0.433033 0.432422 0.43178 0.430273 0.429569 0.428934 0.428283 0.427206 0.42655 0.425316 0.42438 0.423194 0.416999 0.412385 0.34574 0.34264 0.340502 0.33908 0.337915 0.336877 0.335919 0.335014 0.334242 0.333531 0.332667 0.331891 0.331188 0.330426 0.32959 0.328807 0.327979 0.327108 0.326131 0.325071 0.323012 ];
FPR_LEGS = [1 0.136463 0.135524 0.134975 0.134492 0.134094 0.133711 0.133358 0.133 0.132668 0.132368 0.132057 0.131684 0.131362 0.13101 0.130644 0.130287 0.129948 0.129536 0.129049 0.128307 0.127248 0.0983881 0.096403 0.0915087 0.0909858 0.0903746 0.0899572 0.0897459 0.0894669 0.0892729 0.0891081 0.0889366 0.0885834 0.0884147 0.0882307 0.0880351 0.0876809 0.0874552 0.0872211 0.0869471 0.086591 0.0860671 0.0807839 0.0708801 0.070178 0.069645 0.067252 0.0669878 0.0667838 0.0666345 0.066492 0.0657755 0.0656451 0.0655119 0.0653904 0.065265 0.0651164 0.0649167 0.0647637 0.0646016 0.064427 0.0642032 0.0638843 0.0634077 0.0531775 0.052692 0.0523828 0.0521142 0.0518611 0.0516775 0.0505557 0.0504284 0.0503187 0.0502155 0.0501084 0.0500052 0.0498568 0.0496371 0.0495239 0.049416 0.049299 0.0491722 0.0490174 0.0488139 0.0485331 0.0420332 0.0416509 0.0414039 0.0412195 0.041073 0.0409282 0.0407941 0.0406824 0.0400335 0.0399425 0.0398574 0.0396245 0.0395438 0.0394655 0.039386 0.0393027 0.0392136 0.0389969 0.0388798 0.0387424 0.0385362 0.033749 0.0334324 0.033234 0.0330865 0.0329782 0.0328721 0.0327745 0.0326357 0.0325413 0.0324608 0.0319387 0.0318593 0.0317909 0.0317241 0.0316557 0.0315882 0.0315195 0.0314445 0.0313594 0.0312515 0.0311003 0.0302056 0.0274155 0.0272401 0.0271173 0.0270181 0.0269368 0.0268627 0.0267895 0.0267177 0.0266518 0.0265846 0.026519 0.0253866 0.0253205 0.0252564 0.0251882 0.0251276 0.0250609 0.024996 0.0248744 0.0247594 0.0245737 0.0216295 0.0214621 0.021357 0.0212738 0.0208778 0.0208128 0.02075 0.0206936 0.0206382 0.0205847 0.0204201 0.0203609 0.0203106 0.019857 0.0198009 0.019748 0.0196917 0.0196344 0.0195656 0.0194736 0.0193376 0.0167782 0.0166317 0.0165284 0.0164556 0.0163962 0.0163396 0.0162921 0.0162491 0.0161933 0.0160755 0.0160354 0.0159947 0.0159399 0.0159031 0.0158638 0.0157077 0.0156581 0.0156023 0.0155409 0.0154666 0.0153564 0.0128187 0.0126678 0.0125643 0.0124971 0.0124448 0.0123988 0.0123559 0.01231 0.0122697 0.0122361 0.012202 0.0121677 0.0121324 0.0120367 0.0120008 0.0119679 0.0119329 0.0118907 0.0115195 0.0114589 0.0113717 0.0106181 0.00951018 0.00941862 0.00935808 0.00930938 0.00926638 0.00922765 0.00919302 0.00916001 0.00912944 0.00909899 0.00882405 0.0087886 0.00875971 0.00873043 0.00870121 0.0086724 0.00861784 0.00858475 0.00854426 0.00827093 0.00814848 0.00606217 0.00596136 0.00589794 0.00585265 0.00581244 0.00577731 0.00574482 0.00571503 0.00568665 0.00566263 0.00563586 0.00561057 0.005589 0.00556512 0.00553906 0.00551583 0.00549233 0.00546776 0.00544289 0.00541767 0.0053702 ];
plot(Recall_LEGS, Precision_LEGS, 'b', 'linewidth', 2, 'Color', tree);


Recall_DRFI = [1 0.99826 0.997113 0.995665 0.993997 0.991584 0.989559 0.987686 0.985425 0.983564 0.981116 0.978454 0.974456 0.971706 0.969166 0.965986 0.963016 0.960552 0.957954 0.954931 0.952464 0.949887 0.947969 0.94512 0.942646 0.939977 0.937963 0.935334 0.931806 0.929107 0.92686 0.924225 0.921167 0.918229 0.915043 0.912505 0.909206 0.906324 0.903378 0.900599 0.897697 0.894965 0.892292 0.889333 0.886747 0.88398 0.881167 0.878277 0.875669 0.872927 0.869783 0.866154 0.863249 0.860735 0.858363 0.855649 0.85215 0.849276 0.845917 0.842943 0.8395 0.836456 0.833143 0.830195 0.827407 0.825095 0.821891 0.818997 0.816191 0.813333 0.810429 0.807877 0.804414 0.801629 0.798254 0.794617 0.79208 0.789579 0.786597 0.783921 0.780947 0.778309 0.775694 0.772565 0.76969 0.766725 0.763931 0.761116 0.757078 0.753926 0.751309 0.748364 0.745642 0.742639 0.739285 0.735982 0.733166 0.730128 0.72629 0.722925 0.718745 0.715075 0.712349 0.709357 0.706123 0.702719 0.699902 0.697101 0.694169 0.691232 0.688339 0.685216 0.681667 0.67863 0.675603 0.671446 0.668398 0.665074 0.661963 0.658931 0.655909 0.653495 0.650734 0.647569 0.644367 0.640385 0.636858 0.632368 0.62948 0.626057 0.622029 0.618975 0.615973 0.612963 0.609877 0.606201 0.602156 0.598209 0.595192 0.592301 0.588633 0.585826 0.583273 0.580098 0.576523 0.573445 0.570356 0.566884 0.562515 0.558912 0.554736 0.550452 0.547037 0.543281 0.539687 0.536162 0.532875 0.529826 0.526702 0.523152 0.519278 0.51542 0.512095 0.508176 0.50397 0.499583 0.495288 0.491284 0.487703 0.483881 0.48011 0.47697 0.473213 0.470406 0.467313 0.462471 0.458868 0.454618 0.450857 0.446779 0.443017 0.439193 0.435351 0.43147 0.427348 0.423163 0.418855 0.414461 0.410821 0.405976 0.401971 0.397329 0.392923 0.388967 0.383594 0.379353 0.375022 0.370053 0.365699 0.362106 0.357498 0.353387 0.348799 0.345203 0.340652 0.335314 0.330509 0.326096 0.32171 0.317888 0.312957 0.30877 0.303564 0.299226 0.294504 0.289352 0.28516 0.280567 0.276748 0.271592 0.266498 0.261356 0.25671 0.251209 0.244751 0.238559 0.234627 0.230226 0.225602 0.220729 0.215482 0.210074 0.204978 0.199058 0.193338 0.186987 0.180167 0.173808 0.16753 0.159925 0.151982 0.145068 0.13823 0.12976 0.123208 0.11528 0.107319 0.0997816 0.0925689 0.0838998 0.0758373 0.0674244 0.0589464 0.0496334 0.0395798 0.0267037 ];
Precision_DRFI = [0.238314 0.273392 0.300453 0.323017 0.343068 0.360118 0.375946 0.390805 0.404137 0.417242 0.42976 0.441311 0.451609 0.462205 0.472441 0.481757 0.49075 0.499659 0.508428 0.516687 0.525947 0.533636 0.540782 0.547821 0.554992 0.56176 0.568942 0.575101 0.581589 0.587712 0.593593 0.599318 0.604394 0.610114 0.614963 0.62029 0.625619 0.630654 0.635241 0.639974 0.64441 0.649007 0.652923 0.656372 0.660502 0.664587 0.668869 0.672668 0.677156 0.681091 0.684839 0.688365 0.691536 0.695081 0.698437 0.701714 0.705053 0.708147 0.711136 0.714028 0.716863 0.719883 0.722557 0.725333 0.727956 0.730852 0.733366 0.735744 0.738314 0.741141 0.743276 0.746129 0.748301 0.750537 0.75276 0.755085 0.757197 0.759747 0.762203 0.76495 0.767124 0.769288 0.771592 0.773469 0.775889 0.778028 0.780458 0.782584 0.784695 0.786497 0.788745 0.790938 0.792596 0.795016 0.79636 0.797947 0.799741 0.801502 0.802997 0.804712 0.805769 0.807312 0.809023 0.811096 0.812646 0.814145 0.816003 0.817411 0.818754 0.820315 0.822405 0.823888 0.825122 0.82626 0.827948 0.828999 0.830866 0.832163 0.833456 0.835363 0.836524 0.838276 0.840027 0.841243 0.842313 0.843359 0.844284 0.844819 0.845999 0.846945 0.848244 0.849796 0.850701 0.851646 0.85342 0.854214 0.854811 0.855377 0.856333 0.858313 0.859438 0.860642 0.862119 0.863827 0.864918 0.865843 0.867424 0.868606 0.86992 0.871059 0.872114 0.872567 0.873795 0.874473 0.875782 0.87718 0.877969 0.878759 0.880328 0.88072 0.881593 0.883032 0.883755 0.88459 0.885343 0.885615 0.88629 0.886679 0.8876 0.888134 0.888727 0.889819 0.890777 0.891781 0.892797 0.893503 0.894289 0.895205 0.895441 0.895418 0.896128 0.896294 0.897122 0.89707 0.897898 0.899423 0.900678 0.90099 0.901666 0.902345 0.902663 0.90337 0.90494 0.905088 0.90553 0.907057 0.907582 0.908246 0.908999 0.909472 0.909961 0.909737 0.908659 0.908684 0.909274 0.909196 0.909483 0.910366 0.910829 0.911083 0.911172 0.911297 0.91206 0.911788 0.912244 0.912438 0.913502 0.913705 0.914401 0.913284 0.913197 0.913322 0.91359 0.913447 0.912675 0.912893 0.913303 0.914895 0.915428 0.916744 0.916946 0.915897 0.915918 0.916544 0.9171 0.918195 0.918107 0.917911 0.920295 0.919949 0.918781 0.919368 0.919772 0.919238 0.920375 0.920468 0.920937 0.921863 0.921721 0.921585 0.920844 0.919049 0.918502 0.917633 0.9166 0.916251 ];
TPR_DRFI = [1 0.99826 0.997113 0.995665 0.993997 0.991584 0.989559 0.987686 0.985425 0.983564 0.981116 0.978454 0.974456 0.971706 0.969166 0.965986 0.963016 0.960552 0.957954 0.954931 0.952464 0.949887 0.947969 0.94512 0.942646 0.939977 0.937963 0.935334 0.931806 0.929107 0.92686 0.924225 0.921167 0.918229 0.915043 0.912505 0.909206 0.906324 0.903378 0.900599 0.897697 0.894965 0.892292 0.889333 0.886747 0.88398 0.881167 0.878277 0.875669 0.872927 0.869783 0.866154 0.863249 0.860735 0.858363 0.855649 0.85215 0.849276 0.845917 0.842943 0.8395 0.836456 0.833143 0.830195 0.827407 0.825095 0.821891 0.818997 0.816191 0.813333 0.810429 0.807877 0.804414 0.801629 0.798254 0.794617 0.79208 0.789579 0.786597 0.783921 0.780947 0.778309 0.775694 0.772565 0.76969 0.766725 0.763931 0.761116 0.757078 0.753926 0.751309 0.748364 0.745642 0.742639 0.739285 0.735982 0.733166 0.730128 0.72629 0.722925 0.718745 0.715075 0.712349 0.709357 0.706123 0.702719 0.699902 0.697101 0.694169 0.691232 0.688339 0.685216 0.681667 0.67863 0.675603 0.671446 0.668398 0.665074 0.661963 0.658931 0.655909 0.653495 0.650734 0.647569 0.644367 0.640385 0.636858 0.632368 0.62948 0.626057 0.622029 0.618975 0.615973 0.612963 0.609877 0.606201 0.602156 0.598209 0.595192 0.592301 0.588633 0.585826 0.583273 0.580098 0.576523 0.573445 0.570356 0.566884 0.562515 0.558912 0.554736 0.550452 0.547037 0.543281 0.539687 0.536162 0.532875 0.529826 0.526702 0.523152 0.519278 0.51542 0.512095 0.508176 0.50397 0.499583 0.495288 0.491284 0.487703 0.483881 0.48011 0.47697 0.473213 0.470406 0.467313 0.462471 0.458868 0.454618 0.450857 0.446779 0.443017 0.439193 0.435351 0.43147 0.427348 0.423163 0.418855 0.414461 0.410821 0.405976 0.401971 0.397329 0.392923 0.388967 0.383594 0.379353 0.375022 0.370053 0.365699 0.362106 0.357498 0.353387 0.348799 0.345203 0.340652 0.335314 0.330509 0.326096 0.32171 0.317888 0.312957 0.30877 0.303564 0.299226 0.294504 0.289352 0.28516 0.280567 0.276748 0.271592 0.266498 0.261356 0.25671 0.251209 0.244751 0.238559 0.234627 0.230226 0.225602 0.220729 0.215482 0.210074 0.204978 0.199058 0.193338 0.186987 0.180167 0.173808 0.16753 0.159925 0.151982 0.145068 0.13823 0.12976 0.123208 0.11528 0.107319 0.0997816 0.0925689 0.0838998 0.0758373 0.0674244 0.0589464 0.0496334 0.0395798 0.0267037 ];
FPR_DRFI = [1 0.849128 0.751926 0.683308 0.627718 0.584586 0.54703 0.51427 0.485994 0.459825 0.435687 0.413746 0.394258 0.376117 0.359462 0.344709 0.330839 0.317696 0.30489 0.293251 0.28171 0.271904 0.262929 0.254203 0.245936 0.238076 0.230694 0.223796 0.216477 0.209941 0.203914 0.198144 0.1928 0.187295 0.182218 0.177072 0.171891 0.167291 0.162891 0.158837 0.154771 0.150736 0.147317 0.144169 0.140652 0.137287 0.134106 0.130913 0.127687 0.124432 0.12166 0.118851 0.116258 0.113884 0.111561 0.10912 0.106563 0.10431 0.102078 0.0998505 0.097722 0.0957129 0.0937888 0.0918191 0.0901199 0.0883315 0.0866837 0.0851709 0.0837336 0.0820727 0.0806687 0.0790909 0.0777307 0.076421 0.0750131 0.0734788 0.072269 0.0710668 0.0697487 0.0683741 0.0672502 0.066043 0.0648528 0.0637183 0.0624872 0.0612692 0.0599954 0.0588545 0.0577344 0.0567327 0.0557306 0.0547235 0.0539068 0.0529104 0.0520887 0.0512074 0.0503187 0.0494649 0.0485754 0.0477033 0.0467016 0.0458246 0.0450275 0.0441386 0.0433471 0.0426364 0.0417872 0.0411408 0.0403921 0.0396534 0.0388675 0.0381959 0.0375178 0.036915 0.036229 0.0356013 0.0348334 0.0342267 0.0336828 0.0329779 0.032448 0.0318087 0.0311614 0.0306352 0.0301673 0.0296296 0.0290893 0.0285705 0.0280416 0.0275558 0.027012 0.0264598 0.0260345 0.0256016 0.0249887 0.024563 0.0241504 0.0237689 0.0233258 0.0228832 0.0223442 0.0219539 0.0214935 0.0209798 0.020568 0.0201831 0.0196739 0.0192037 0.0188266 0.0183702 0.0179745 0.0176301 0.0172609 0.0169086 0.0165615 0.0161507 0.0159053 0.0156116 0.0153005 0.0149996 0.0146293 0.0142681 0.0140229 0.013741 0.0134067 0.0131857 0.0129275 0.0126942 0.0123768 0.0121351 0.0118573 0.0115515 0.0112493 0.0110236 0.0108055 0.0105488 0.0103274 0.0101083 0.0099423 0.00976064 0.00958816 0.0094342 0.00925786 0.0090894 0.00886623 0.00860396 0.00841693 0.00824997 0.00808784 0.00786479 0.00770978 0.00752284 0.00726244 0.00713966 0.00688233 0.00671172 0.00652673 0.00637542 0.00620097 0.00604615 0.00586285 0.00572326 0.0056124 0.00548173 0.00532859 0.00521708 0.00507987 0.00491556 0.00475394 0.00459493 0.00447708 0.00435445 0.0042349 0.00414442 0.004032 0.00389865 0.00378219 0.00369799 0.00360578 0.00339113 0.00327387 0.00313304 0.0029696 0.00286978 0.00278986 0.00265528 0.00248755 0.00232127 0.00216556 0.00204617 0.00197143 0.00184386 0.00178196 0.00167972 0.00161007 0.00152225 0.00145497 0.00137896 0.00127921 0.00122192 0.001136 0.00105029 0.000989019 0.000923311 0.000865848 0.000799238 0.00076511 0.000716576 0.000653245 0.000601038 0.000546582 0.00047085 0.000420226 0.000376099 0.000286056 0.000210622 ];
plot(Recall_DRFI, Precision_DRFI, 'b--', 'linewidth', 2);
Recall_DSR = [1 0.981722 0.964723 0.952011 0.941249 0.931534 0.922502 0.914221 0.905607 0.89751 0.889951 0.88277 0.875838 0.869287 0.862772 0.856614 0.850746 0.845047 0.839531 0.834272 0.829156 0.824034 0.819082 0.814166 0.809316 0.804603 0.79983 0.795215 0.790605 0.785957 0.781405 0.777004 0.772732 0.76842 0.764203 0.760016 0.755847 0.751662 0.7476 0.74358 0.739491 0.735362 0.731379 0.727325 0.723395 0.719528 0.715801 0.712196 0.708569 0.704922 0.70127 0.697619 0.694029 0.690598 0.687229 0.683868 0.680349 0.676791 0.673259 0.66982 0.66646 0.66306 0.659706 0.656423 0.653188 0.649978 0.646868 0.643824 0.640714 0.637615 0.634538 0.631464 0.628431 0.625455 0.622509 0.619442 0.616401 0.613347 0.610343 0.607383 0.604396 0.601373 0.598298 0.595294 0.592352 0.589398 0.5864 0.583504 0.580598 0.577708 0.574845 0.572103 0.569359 0.566582 0.563847 0.561109 0.558302 0.555428 0.552569 0.549762 0.547025 0.544348 0.541657 0.5389 0.536124 0.533411 0.530752 0.528161 0.525551 0.522914 0.520294 0.51765 0.515075 0.512558 0.510087 0.507649 0.505231 0.502805 0.500412 0.49805 0.495664 0.493228 0.490861 0.488563 0.486221 0.483856 0.481455 0.479066 0.476694 0.474372 0.472054 0.469687 0.467344 0.464926 0.462474 0.460127 0.457857 0.455514 0.453157 0.450793 0.448395 0.446063 0.443752 0.441436 0.439158 0.436877 0.434587 0.432329 0.43004 0.427711 0.425369 0.423061 0.420757 0.418466 0.416176 0.413831 0.411461 0.409128 0.406864 0.404635 0.402318 0.399937 0.39756 0.395216 0.392856 0.390467 0.388096 0.385754 0.383469 0.381147 0.3787 0.37623 0.373826 0.371446 0.369024 0.366639 0.364218 0.361787 0.359355 0.356885 0.354452 0.352119 0.349797 0.347438 0.344967 0.342478 0.340043 0.337695 0.33532 0.3329 0.330479 0.328096 0.325745 0.323311 0.320845 0.318337 0.315798 0.313287 0.310706 0.308067 0.305458 0.302832 0.300109 0.297393 0.294743 0.291952 0.289121 0.286406 0.283746 0.281071 0.278285 0.275472 0.272529 0.269773 0.266983 0.26412 0.261179 0.25837 0.255516 0.25265 0.249688 0.246707 0.243626 0.240523 0.237424 0.234219 0.230944 0.227572 0.224288 0.220781 0.217245 0.213842 0.210254 0.206542 0.202698 0.198802 0.19496 0.190862 0.186658 0.182402 0.177821 0.173201 0.168398 0.163096 0.15781 0.15201 0.146104 0.139624 0.132802 0.125199 0.116476 0.10689 0.0955697 0.0824158 0.0657946 0.038946 ];
Precision_DSR = [0.238314 0.362037 0.419837 0.450429 0.472237 0.489786 0.504988 0.518396 0.530587 0.54163 0.551847 0.561503 0.570234 0.578179 0.585662 0.59276 0.599401 0.605875 0.611871 0.617585 0.623001 0.628269 0.633547 0.638466 0.64322 0.647816 0.652314 0.65654 0.660675 0.664634 0.668523 0.672232 0.675926 0.679581 0.683111 0.686615 0.690147 0.693522 0.696922 0.700063 0.703151 0.706236 0.709392 0.71249 0.7156 0.718496 0.721352 0.724178 0.726811 0.729288 0.731689 0.734093 0.736452 0.738721 0.740973 0.743189 0.745425 0.747672 0.749816 0.7519 0.753945 0.755939 0.757926 0.759909 0.761881 0.763781 0.76572 0.767592 0.769385 0.771132 0.772835 0.774491 0.776145 0.777779 0.779377 0.78093 0.782458 0.784046 0.785703 0.787387 0.789008 0.79056 0.792101 0.793589 0.794973 0.796395 0.79774 0.799074 0.800364 0.801595 0.80278 0.803971 0.805184 0.806405 0.807612 0.80872 0.809791 0.810854 0.811881 0.812979 0.814081 0.815112 0.816094 0.816937 0.817734 0.818562 0.819408 0.820238 0.821016 0.821736 0.822554 0.823323 0.824112 0.824823 0.825374 0.826007 0.826581 0.827114 0.827533 0.828102 0.8288 0.829534 0.830279 0.831028 0.831783 0.832512 0.833186 0.833831 0.834452 0.835066 0.835642 0.836153 0.836675 0.83716 0.83761 0.838009 0.838417 0.838755 0.839083 0.83931 0.839494 0.839752 0.839967 0.840167 0.840474 0.840943 0.841455 0.841994 0.842496 0.843006 0.843476 0.843919 0.844348 0.844803 0.845251 0.845769 0.846314 0.84685 0.847412 0.848004 0.8485 0.84884 0.849201 0.849586 0.84996 0.850344 0.850756 0.851215 0.851598 0.851883 0.852126 0.852532 0.853034 0.85356 0.854115 0.854522 0.854738 0.854912 0.855193 0.855463 0.855775 0.856151 0.856595 0.856973 0.857342 0.857679 0.857992 0.858466 0.858869 0.859321 0.859739 0.86008 0.86054 0.8612 0.861927 0.862598 0.863147 0.863709 0.864244 0.86466 0.865362 0.866204 0.867027 0.867576 0.867996 0.868294 0.868604 0.869191 0.869912 0.870418 0.870936 0.871436 0.871857 0.872455 0.872935 0.873359 0.873631 0.87415 0.874652 0.874894 0.875501 0.875904 0.876077 0.876184 0.876421 0.876847 0.877071 0.877068 0.877147 0.87707 0.877057 0.876996 0.876451 0.876043 0.87553 0.875413 0.874746 0.87387 0.873457 0.872954 0.872458 0.87264 0.873193 0.873384 0.873512 0.873432 0.873402 0.873876 0.874195 0.874169 0.874351 0.875461 0.875906 0.876986 0.876805 0.879706 ];
TPR_DSR = [1 0.981722 0.964723 0.952011 0.941249 0.931534 0.922502 0.914221 0.905607 0.89751 0.889951 0.88277 0.875838 0.869287 0.862772 0.856614 0.850746 0.845047 0.839531 0.834272 0.829156 0.824034 0.819082 0.814166 0.809316 0.804603 0.79983 0.795215 0.790605 0.785957 0.781405 0.777004 0.772732 0.76842 0.764203 0.760016 0.755847 0.751662 0.7476 0.74358 0.739491 0.735362 0.731379 0.727325 0.723395 0.719528 0.715801 0.712196 0.708569 0.704922 0.70127 0.697619 0.694029 0.690598 0.687229 0.683868 0.680349 0.676791 0.673259 0.66982 0.66646 0.66306 0.659706 0.656423 0.653188 0.649978 0.646868 0.643824 0.640714 0.637615 0.634538 0.631464 0.628431 0.625455 0.622509 0.619442 0.616401 0.613347 0.610343 0.607383 0.604396 0.601373 0.598298 0.595294 0.592352 0.589398 0.5864 0.583504 0.580598 0.577708 0.574845 0.572103 0.569359 0.566582 0.563847 0.561109 0.558302 0.555428 0.552569 0.549762 0.547025 0.544348 0.541657 0.5389 0.536124 0.533411 0.530752 0.528161 0.525551 0.522914 0.520294 0.51765 0.515075 0.512558 0.510087 0.507649 0.505231 0.502805 0.500412 0.49805 0.495664 0.493228 0.490861 0.488563 0.486221 0.483856 0.481455 0.479066 0.476694 0.474372 0.472054 0.469687 0.467344 0.464926 0.462474 0.460127 0.457857 0.455514 0.453157 0.450793 0.448395 0.446063 0.443752 0.441436 0.439158 0.436877 0.434587 0.432329 0.43004 0.427711 0.425369 0.423061 0.420757 0.418466 0.416176 0.413831 0.411461 0.409128 0.406864 0.404635 0.402318 0.399937 0.39756 0.395216 0.392856 0.390467 0.388096 0.385754 0.383469 0.381147 0.3787 0.37623 0.373826 0.371446 0.369024 0.366639 0.364218 0.361787 0.359355 0.356885 0.354452 0.352119 0.349797 0.347438 0.344967 0.342478 0.340043 0.337695 0.33532 0.3329 0.330479 0.328096 0.325745 0.323311 0.320845 0.318337 0.315798 0.313287 0.310706 0.308067 0.305458 0.302832 0.300109 0.297393 0.294743 0.291952 0.289121 0.286406 0.283746 0.281071 0.278285 0.275472 0.272529 0.269773 0.266983 0.26412 0.261179 0.25837 0.255516 0.25265 0.249688 0.246707 0.243626 0.240523 0.237424 0.234219 0.230944 0.227572 0.224288 0.220781 0.217245 0.213842 0.210254 0.206542 0.202698 0.198802 0.19496 0.190862 0.186658 0.182402 0.177821 0.173201 0.168398 0.163096 0.15781 0.15201 0.146104 0.139624 0.132802 0.125199 0.116476 0.10689 0.0955697 0.0824158 0.0657946 0.038946 ];
FPR_DSR = [1 0.59773 0.457072 0.393773 0.352991 0.322469 0.29808 0.27809 0.260787 0.24591 0.23278 0.221086 0.210784 0.201687 0.193394 0.185769 0.178841 0.172441 0.166452 0.160942 0.155804 0.150973 0.146278 0.141936 0.137833 0.133936 0.130175 0.126656 0.1233 0.120112 0.117064 0.114179 0.111383 0.108697 0.106122 0.103644 0.101238 0.0988936 0.0966214 0.0944949 0.0924377 0.0904354 0.0884742 0.0866119 0.0847974 0.0830618 0.0813738 0.0797134 0.078131 0.0766271 0.0751719 0.0737301 0.0723287 0.0709935 0.0697067 0.0684644 0.0672316 0.0660171 0.0648328 0.0636953 0.0625998 0.0615325 0.0604817 0.0594536 0.058444 0.0574698 0.0564957 0.0555366 0.0545955 0.0536803 0.0527948 0.0519368 0.0510852 0.0502523 0.0494463 0.0486514 0.0478675 0.0470867 0.0463112 0.0455498 0.0448069 0.0440801 0.0433773 0.0427004 0.0420375 0.0413739 0.0407129 0.040067 0.0394523 0.0388555 0.0382738 0.0377144 0.0371675 0.0366252 0.0361039 0.035596 0.0350809 0.0345699 0.0340641 0.0335588 0.0330638 0.0325906 0.0321254 0.0316803 0.0312431 0.0308108 0.03038 0.0299602 0.029556 0.0291702 0.0287801 0.0283915 0.0280073 0.0276284 0.0272541 0.0268897 0.0265413 0.0262119 0.0258763 0.025545 0.0252054 0.024863 0.024522 0.0241894 0.0238681 0.0235552 0.0232554 0.0229618 0.0226649 0.022377 0.0220938 0.0218102 0.0215236 0.0212468 0.0209735 0.0207018 0.0204337 0.0201645 0.0199031 0.0196521 0.0194009 0.0191407 0.0188856 0.0186346 0.0183818 0.0181374 0.0178983 0.017655 0.0174077 0.0171577 0.0169116 0.0166717 0.0164434 0.0162114 0.0159775 0.0157373 0.0155069 0.0152868 0.0150649 0.0148392 0.0146225 0.0144184 0.0142137 0.0140166 0.0138223 0.0136216 0.0134189 0.0132089 0.0130056 0.0128185 0.0126346 0.012439 0.0122417 0.0120495 0.0118608 0.0116738 0.0114902 0.0113075 0.0111265 0.0109411 0.0107521 0.0105664 0.0103914 0.0102231 0.0100479 0.00987351 0.00970636 0.00954141 0.00937684 0.00920711 0.00903578 0.00886765 0.00870165 0.00852685 0.0083558 0.00819385 0.00804261 0.00788424 0.00772787 0.00757223 0.00741112 0.00724784 0.00708749 0.00693398 0.00678233 0.00663141 0.00647951 0.00633216 0.00618752 0.00603993 0.00589218 0.00575341 0.00562202 0.00548912 0.00535995 0.005235 0.00511361 0.00500026 0.00488123 0.00476052 0.00464131 0.00452756 0.0044089 0.00428765 0.00416664 0.00405241 0.00394409 0.00383814 0.00373063 0.00362485 0.00352213 0.00341606 0.00331905 0.00321435 0.00310922 0.00300618 0.00289155 0.00278172 0.00267833 0.00256675 0.00245649 0.00233575 0.00220796 0.00208593 0.00195366 0.00181284 0.00168043 0.00154728 0.00140747 0.00126717 0.0011162 0.000968664 0.000812935 0.000646911 0.00045889 0.000220125 ];
plot(Recall_DSR, Precision_DSR, 'm', 'linewidth', 2);
Recall_GMR = [1 0.989934 0.976386 0.966153 0.95733 0.950095 0.943439 0.937124 0.931102 0.926076 0.920962 0.915887 0.91037 0.905485 0.901141 0.896401 0.892356 0.887898 0.883216 0.877959 0.872961 0.868495 0.863875 0.859855 0.854654 0.850508 0.846602 0.842496 0.839193 0.835728 0.831897 0.82901 0.825278 0.821693 0.817921 0.81449 0.811263 0.807512 0.804351 0.800494 0.796462 0.792801 0.789608 0.786419 0.782808 0.779994 0.776672 0.772901 0.769823 0.766807 0.763998 0.760564 0.757407 0.754318 0.75082 0.747716 0.745189 0.742449 0.738563 0.735535 0.732133 0.729024 0.726399 0.72357 0.721035 0.71784 0.714658 0.71105 0.708618 0.705706 0.702793 0.70002 0.697124 0.694202 0.690431 0.687758 0.684525 0.682236 0.679663 0.67664 0.673922 0.671296 0.668162 0.665186 0.662706 0.66026 0.657861 0.655402 0.65331 0.650675 0.647848 0.645138 0.642331 0.639113 0.636732 0.63404 0.631464 0.628973 0.626322 0.623319 0.620671 0.617428 0.613982 0.611571 0.609147 0.606425 0.604077 0.601665 0.598807 0.596161 0.593188 0.591203 0.58819 0.58508 0.582307 0.579515 0.576424 0.573591 0.570673 0.567816 0.564402 0.561858 0.559098 0.556271 0.553541 0.55123 0.548237 0.545812 0.542883 0.540016 0.537666 0.535397 0.532536 0.529824 0.527354 0.524423 0.522106 0.519098 0.516261 0.513286 0.509825 0.50714 0.504318 0.50193 0.499606 0.496483 0.492722 0.489788 0.486624 0.483331 0.479682 0.475834 0.47252 0.469088 0.466131 0.462534 0.459359 0.455869 0.452423 0.44973 0.446303 0.442695 0.439627 0.43637 0.432829 0.428795 0.426067 0.423066 0.420227 0.417239 0.413835 0.411005 0.407555 0.404906 0.401584 0.398701 0.394958 0.391913 0.388729 0.386121 0.382929 0.380004 0.377359 0.374672 0.371796 0.369155 0.36627 0.363449 0.360322 0.356731 0.353637 0.351283 0.348461 0.345263 0.342495 0.33932 0.336521 0.333326 0.33036 0.326918 0.324177 0.321007 0.317747 0.314266 0.310357 0.307588 0.304654 0.302124 0.298579 0.295142 0.292146 0.28884 0.285739 0.282685 0.279156 0.275344 0.271917 0.268041 0.265028 0.261071 0.257405 0.253513 0.25018 0.246396 0.242288 0.237656 0.234183 0.229798 0.225397 0.22158 0.216615 0.212481 0.20756 0.202667 0.197486 0.192568 0.188292 0.183948 0.179162 0.174667 0.170306 0.164576 0.159051 0.153208 0.146934 0.139929 0.134061 0.127328 0.119409 0.109988 0.101747 0.0919535 0.0820195 0.0703904 0.0557097 0.0370516 ];
Precision_GMR = [0.238314 0.285325 0.333021 0.367924 0.395308 0.416501 0.43388 0.449421 0.463225 0.475739 0.487475 0.499106 0.510109 0.519495 0.527993 0.536886 0.54494 0.552327 0.559532 0.566015 0.571599 0.577515 0.582993 0.588728 0.594438 0.599846 0.604805 0.609742 0.615083 0.619504 0.624537 0.628987 0.633156 0.63759 0.641217 0.645231 0.648947 0.652801 0.656989 0.661048 0.664406 0.66733 0.670339 0.673037 0.67628 0.679151 0.682071 0.685205 0.687629 0.690962 0.693545 0.697224 0.699455 0.701777 0.704178 0.705978 0.708423 0.710484 0.712505 0.71489 0.716771 0.718713 0.720697 0.723131 0.725035 0.727235 0.729523 0.731531 0.733702 0.736227 0.738534 0.740149 0.743045 0.744708 0.746052 0.747067 0.748335 0.74991 0.751612 0.753482 0.755278 0.757506 0.758719 0.760068 0.761715 0.762998 0.76468 0.766279 0.767689 0.769273 0.770516 0.772369 0.774016 0.775441 0.776811 0.778029 0.7796 0.780828 0.78202 0.783049 0.784138 0.785095 0.786458 0.787772 0.788944 0.790037 0.791247 0.792509 0.793308 0.794583 0.795729 0.79742 0.797954 0.79929 0.800211 0.801176 0.802123 0.803306 0.804752 0.805403 0.806279 0.807648 0.80887 0.809918 0.811408 0.812773 0.814109 0.814804 0.81567 0.816808 0.818337 0.8193 0.820182 0.821246 0.822427 0.823731 0.824827 0.825305 0.825968 0.82664 0.827214 0.828517 0.829184 0.830144 0.831198 0.832425 0.83328 0.833892 0.834538 0.834795 0.835582 0.836492 0.837117 0.838024 0.838341 0.838791 0.839389 0.83964 0.840434 0.841102 0.840953 0.841521 0.841515 0.842081 0.842205 0.84253 0.842916 0.843644 0.843889 0.84463 0.844649 0.844847 0.844832 0.845464 0.84593 0.846685 0.846679 0.847545 0.847867 0.847993 0.847757 0.847501 0.848235 0.848767 0.848774 0.848777 0.849415 0.849882 0.850166 0.850289 0.850569 0.851475 0.85178 0.851957 0.852192 0.85285 0.85311 0.853411 0.853203 0.853275 0.853672 0.854873 0.855861 0.855957 0.855981 0.856108 0.856225 0.855984 0.85573 0.855741 0.856068 0.856899 0.857319 0.857493 0.857899 0.857916 0.857923 0.857912 0.858471 0.859083 0.858914 0.859096 0.859487 0.859765 0.860492 0.860451 0.860768 0.86058 0.861006 0.861055 0.860566 0.860842 0.86029 0.859839 0.859545 0.859352 0.859181 0.859033 0.859196 0.85972 0.859503 0.859701 0.859398 0.860538 0.85997 0.859798 0.859213 0.859848 0.860339 0.8595 0.860769 0.8616 0.862783 0.862913 0.865834 0.864974 ];
TPR_GMR = [1 0.989934 0.976386 0.966153 0.95733 0.950095 0.943439 0.937124 0.931102 0.926076 0.920962 0.915887 0.91037 0.905485 0.901141 0.896401 0.892356 0.887898 0.883216 0.877959 0.872961 0.868495 0.863875 0.859855 0.854654 0.850508 0.846602 0.842496 0.839193 0.835728 0.831897 0.82901 0.825278 0.821693 0.817921 0.81449 0.811263 0.807512 0.804351 0.800494 0.796462 0.792801 0.789608 0.786419 0.782808 0.779994 0.776672 0.772901 0.769823 0.766807 0.763998 0.760564 0.757407 0.754318 0.75082 0.747716 0.745189 0.742449 0.738563 0.735535 0.732133 0.729024 0.726399 0.72357 0.721035 0.71784 0.714658 0.71105 0.708618 0.705706 0.702793 0.70002 0.697124 0.694202 0.690431 0.687758 0.684525 0.682236 0.679663 0.67664 0.673922 0.671296 0.668162 0.665186 0.662706 0.66026 0.657861 0.655402 0.65331 0.650675 0.647848 0.645138 0.642331 0.639113 0.636732 0.63404 0.631464 0.628973 0.626322 0.623319 0.620671 0.617428 0.613982 0.611571 0.609147 0.606425 0.604077 0.601665 0.598807 0.596161 0.593188 0.591203 0.58819 0.58508 0.582307 0.579515 0.576424 0.573591 0.570673 0.567816 0.564402 0.561858 0.559098 0.556271 0.553541 0.55123 0.548237 0.545812 0.542883 0.540016 0.537666 0.535397 0.532536 0.529824 0.527354 0.524423 0.522106 0.519098 0.516261 0.513286 0.509825 0.50714 0.504318 0.50193 0.499606 0.496483 0.492722 0.489788 0.486624 0.483331 0.479682 0.475834 0.47252 0.469088 0.466131 0.462534 0.459359 0.455869 0.452423 0.44973 0.446303 0.442695 0.439627 0.43637 0.432829 0.428795 0.426067 0.423066 0.420227 0.417239 0.413835 0.411005 0.407555 0.404906 0.401584 0.398701 0.394958 0.391913 0.388729 0.386121 0.382929 0.380004 0.377359 0.374672 0.371796 0.369155 0.36627 0.363449 0.360322 0.356731 0.353637 0.351283 0.348461 0.345263 0.342495 0.33932 0.336521 0.333326 0.33036 0.326918 0.324177 0.321007 0.317747 0.314266 0.310357 0.307588 0.304654 0.302124 0.298579 0.295142 0.292146 0.28884 0.285739 0.282685 0.279156 0.275344 0.271917 0.268041 0.265028 0.261071 0.257405 0.253513 0.25018 0.246396 0.242288 0.237656 0.234183 0.229798 0.225397 0.22158 0.216615 0.212481 0.20756 0.202667 0.197486 0.192568 0.188292 0.183948 0.179162 0.174667 0.170306 0.164576 0.159051 0.153208 0.146934 0.139929 0.134061 0.127328 0.119409 0.109988 0.101747 0.0919535 0.0820195 0.0703904 0.0557097 0.0370516 ];
FPR_GMR = [1 0.835067 0.711341 0.633703 0.578148 0.535687 0.501389 0.472051 0.446655 0.424463 0.404686 0.386528 0.369555 0.355204 0.342351 0.329697 0.318453 0.308324 0.298591 0.289186 0.280912 0.272563 0.264479 0.256908 0.249065 0.242134 0.235387 0.228828 0.22265 0.21701 0.211253 0.206521 0.201973 0.197825 0.193925 0.189728 0.185974 0.182144 0.178173 0.174345 0.170544 0.167419 0.164168 0.161143 0.158002 0.155129 0.152158 0.148723 0.145736 0.142535 0.139982 0.137394 0.135095 0.132647 0.130356 0.128156 0.125753 0.123651 0.121409 0.119311 0.117333 0.115528 0.113708 0.111828 0.110065 0.108274 0.106243 0.104376 0.102577 0.100858 0.0991213 0.0973047 0.0953439 0.09377 0.0921452 0.0908763 0.0894228 0.088026 0.0866692 0.0851964 0.0838543 0.0822735 0.0809484 0.0795984 0.0784858 0.0773027 0.0759761 0.0747909 0.0736084 0.0724121 0.0710619 0.0696076 0.0682719 0.0671145 0.066005 0.0649386 0.0638582 0.0628107 0.0619461 0.061074 0.0601266 0.0591724 0.0580655 0.0570228 0.0560883 0.0552372 0.0543976 0.0536634 0.0529656 0.0521627 0.05138 0.0504799 0.0495863 0.0487622 0.0478426 0.0470155 0.0462782 0.0455957 0.0448407 0.0441982 0.0436045 0.0427677 0.0421027 0.0413959 0.0406589 0.0399234 0.039102 0.0386043 0.0380783 0.0374677 0.0367998 0.0362259 0.035593 0.035071 0.0344539 0.0337853 0.0332685 0.0327228 0.0322069 0.0317273 0.0312243 0.0306178 0.0301373 0.0295948 0.0290729 0.0285781 0.0280858 0.0276137 0.0270334 0.0267029 0.0262397 0.0257122 0.0252228 0.0247292 0.0243692 0.023925 0.0235568 0.0232283 0.022757 0.0224097 0.022034 0.0215426 0.0211934 0.0209042 0.0205361 0.0201748 0.0199175 0.0195441 0.0191612 0.0188853 0.018603 0.0183144 0.0180841 0.017791 0.0175091 0.0172169 0.0169222 0.0166344 0.01637 0.0160847 0.0158869 0.0156933 0.0154186 0.0151438 0.0148342 0.0146521 0.0143179 0.0141198 0.0138635 0.0135671 0.0133164 0.0131121 0.0129035 0.0127266 0.0125463 0.012332 0.0120973 0.0119072 0.01171 0.0114466 0.0112392 0.0110624 0.0108748 0.0106783 0.0104691 0.0103021 0.0101004 0.00995161 0.00973656 0.00950463 0.00929995 0.00908941 0.00892463 0.0088061 0.00858838 0.00835955 0.00815147 0.00796914 0.00778368 0.0075672 0.0074074 0.00728997 0.00716848 0.00697921 0.0067078 0.00652945 0.00635924 0.00619468 0.00600588 0.00582738 0.00569167 0.00551478 0.00538805 0.00520414 0.00510305 0.00494752 0.00478789 0.00461691 0.00440015 0.00421028 0.00406158 0.00387557 0.00367534 0.00348814 0.00325773 0.00310009 0.00290449 0.00269046 0.00251457 0.00232965 0.00206816 0.00182789 0.00164491 0.00144049 0.00114029 0.000918689 ];
plot(Recall_GMR, Precision_GMR, 'c', 'linewidth', 2);
Recall_HDCT = [1 0.977899 0.967336 0.959501 0.952477 0.945988 0.939848 0.933693 0.927862 0.922599 0.917145 0.911485 0.906302 0.901016 0.895786 0.890163 0.885012 0.880445 0.875773 0.871138 0.866229 0.861991 0.857477 0.853219 0.848252 0.84335 0.838715 0.833912 0.829587 0.82519 0.820873 0.816717 0.81263 0.808245 0.804136 0.799772 0.795647 0.791318 0.787033 0.783112 0.779337 0.775484 0.771332 0.767298 0.763543 0.759625 0.755859 0.752222 0.748586 0.745032 0.741515 0.737813 0.734161 0.730268 0.726778 0.723193 0.719455 0.715592 0.712246 0.708708 0.705162 0.701251 0.6978 0.694135 0.690645 0.687512 0.684145 0.680655 0.677202 0.673646 0.670393 0.667274 0.664198 0.661398 0.658324 0.654995 0.651727 0.648375 0.645585 0.642551 0.63958 0.636638 0.633861 0.630857 0.628042 0.625341 0.622455 0.619855 0.617261 0.614743 0.612122 0.609315 0.606445 0.603869 0.601346 0.598434 0.595817 0.593101 0.590673 0.588064 0.585409 0.582785 0.580513 0.577931 0.575338 0.573025 0.570432 0.567941 0.565505 0.563283 0.560814 0.557992 0.555497 0.553305 0.550777 0.548511 0.545964 0.543539 0.541085 0.538696 0.536222 0.533785 0.531408 0.528833 0.526237 0.523981 0.521591 0.519266 0.516889 0.51447 0.512213 0.509863 0.507691 0.5053 0.502873 0.500195 0.497809 0.495328 0.492861 0.490797 0.487897 0.485557 0.483259 0.48113 0.479021 0.476682 0.474395 0.471913 0.469469 0.466812 0.464543 0.461873 0.459311 0.457045 0.454366 0.451738 0.449201 0.446653 0.443619 0.441253 0.439021 0.436617 0.434227 0.431566 0.42897 0.426481 0.424093 0.421228 0.418612 0.416209 0.413859 0.411375 0.408898 0.406407 0.403882 0.401345 0.398836 0.395987 0.393513 0.390815 0.388219 0.385331 0.382822 0.380056 0.377168 0.374269 0.37125 0.368481 0.365655 0.36277 0.359989 0.356717 0.353704 0.351047 0.347955 0.344629 0.341474 0.338309 0.33547 0.332356 0.329159 0.325987 0.322572 0.319261 0.315909 0.312544 0.309453 0.305512 0.302234 0.298767 0.295248 0.292004 0.288207 0.284415 0.280588 0.276334 0.272677 0.268772 0.264543 0.260715 0.256512 0.252373 0.24803 0.243549 0.238932 0.234295 0.229195 0.223605 0.218586 0.213248 0.207259 0.201522 0.195583 0.189422 0.183061 0.175539 0.168888 0.161344 0.154237 0.146484 0.138094 0.129856 0.121204 0.112101 0.102532 0.0923285 0.0826332 0.0725924 0.0623329 0.0527101 0.0433168 0.0350959 0.0270711 0.0206163 0.0149634 0.0106325 ];
Precision_HDCT = [0.238314 0.253511 0.266774 0.278026 0.288878 0.299285 0.30935 0.31881 0.327859 0.336802 0.345425 0.353797 0.361774 0.369496 0.377178 0.384613 0.391948 0.399019 0.406345 0.413365 0.420078 0.426801 0.433272 0.439893 0.446278 0.452745 0.458781 0.46502 0.471261 0.47765 0.483375 0.4892 0.495233 0.501002 0.506656 0.512256 0.518106 0.523879 0.529565 0.535181 0.54071 0.546328 0.55141 0.556685 0.56169 0.566656 0.572044 0.577004 0.582259 0.58755 0.592204 0.597621 0.602548 0.606998 0.612144 0.617401 0.622231 0.627019 0.632325 0.636681 0.641714 0.645868 0.650434 0.654619 0.658649 0.663104 0.667321 0.671328 0.675327 0.678731 0.682583 0.686068 0.689338 0.692702 0.696241 0.698866 0.701524 0.703967 0.706694 0.709506 0.712145 0.714378 0.716856 0.71963 0.721926 0.724179 0.726355 0.728245 0.730519 0.732099 0.734263 0.736116 0.737642 0.739314 0.74097 0.74229 0.743521 0.745207 0.746608 0.748409 0.749698 0.751073 0.752571 0.753907 0.75555 0.756897 0.758255 0.759742 0.76125 0.762541 0.763564 0.765072 0.766429 0.767461 0.76834 0.769621 0.770845 0.771443 0.772407 0.773535 0.774546 0.775817 0.777306 0.778361 0.779083 0.779897 0.7809 0.781886 0.783032 0.78382 0.784411 0.785468 0.786473 0.787341 0.788333 0.788966 0.789709 0.790439 0.79144 0.792028 0.79235 0.793023 0.793951 0.794362 0.795075 0.795595 0.796411 0.797316 0.79758 0.797941 0.798604 0.799128 0.799931 0.80047 0.800781 0.801396 0.801591 0.802349 0.802799 0.803297 0.804028 0.805338 0.806061 0.806628 0.806868 0.807251 0.808257 0.808871 0.809185 0.809255 0.809837 0.809883 0.810855 0.81126 0.811823 0.812086 0.813115 0.813617 0.814496 0.815082 0.815627 0.815563 0.815959 0.816129 0.817153 0.81758 0.817577 0.817765 0.818292 0.81851 0.819428 0.819808 0.821053 0.82247 0.823119 0.82394 0.824035 0.824541 0.825352 0.826184 0.826151 0.826477 0.826334 0.826695 0.8269 0.827218 0.827806 0.827887 0.828384 0.829188 0.829163 0.828842 0.828727 0.8301 0.83077 0.831656 0.832863 0.833812 0.834588 0.835567 0.835448 0.83592 0.835518 0.835535 0.836322 0.837109 0.837742 0.838114 0.839397 0.841023 0.841652 0.841777 0.842377 0.843404 0.843417 0.844261 0.844771 0.846273 0.845996 0.846122 0.847664 0.848506 0.84917 0.851922 0.851693 0.85183 0.850004 0.848882 0.84746 0.847234 0.847436 0.8457 0.8437 0.845204 0.845341 0.849203 ];
TPR_HDCT = [1 0.977899 0.967336 0.959501 0.952477 0.945988 0.939848 0.933693 0.927862 0.922599 0.917145 0.911485 0.906302 0.901016 0.895786 0.890163 0.885012 0.880445 0.875773 0.871138 0.866229 0.861991 0.857477 0.853219 0.848252 0.84335 0.838715 0.833912 0.829587 0.82519 0.820873 0.816717 0.81263 0.808245 0.804136 0.799772 0.795647 0.791318 0.787033 0.783112 0.779337 0.775484 0.771332 0.767298 0.763543 0.759625 0.755859 0.752222 0.748586 0.745032 0.741515 0.737813 0.734161 0.730268 0.726778 0.723193 0.719455 0.715592 0.712246 0.708708 0.705162 0.701251 0.6978 0.694135 0.690645 0.687512 0.684145 0.680655 0.677202 0.673646 0.670393 0.667274 0.664198 0.661398 0.658324 0.654995 0.651727 0.648375 0.645585 0.642551 0.63958 0.636638 0.633861 0.630857 0.628042 0.625341 0.622455 0.619855 0.617261 0.614743 0.612122 0.609315 0.606445 0.603869 0.601346 0.598434 0.595817 0.593101 0.590673 0.588064 0.585409 0.582785 0.580513 0.577931 0.575338 0.573025 0.570432 0.567941 0.565505 0.563283 0.560814 0.557992 0.555497 0.553305 0.550777 0.548511 0.545964 0.543539 0.541085 0.538696 0.536222 0.533785 0.531408 0.528833 0.526237 0.523981 0.521591 0.519266 0.516889 0.51447 0.512213 0.509863 0.507691 0.5053 0.502873 0.500195 0.497809 0.495328 0.492861 0.490797 0.487897 0.485557 0.483259 0.48113 0.479021 0.476682 0.474395 0.471913 0.469469 0.466812 0.464543 0.461873 0.459311 0.457045 0.454366 0.451738 0.449201 0.446653 0.443619 0.441253 0.439021 0.436617 0.434227 0.431566 0.42897 0.426481 0.424093 0.421228 0.418612 0.416209 0.413859 0.411375 0.408898 0.406407 0.403882 0.401345 0.398836 0.395987 0.393513 0.390815 0.388219 0.385331 0.382822 0.380056 0.377168 0.374269 0.37125 0.368481 0.365655 0.36277 0.359989 0.356717 0.353704 0.351047 0.347955 0.344629 0.341474 0.338309 0.33547 0.332356 0.329159 0.325987 0.322572 0.319261 0.315909 0.312544 0.309453 0.305512 0.302234 0.298767 0.295248 0.292004 0.288207 0.284415 0.280588 0.276334 0.272677 0.268772 0.264543 0.260715 0.256512 0.252373 0.24803 0.243549 0.238932 0.234295 0.229195 0.223605 0.218586 0.213248 0.207259 0.201522 0.195583 0.189422 0.183061 0.175539 0.168888 0.161344 0.154237 0.146484 0.138094 0.129856 0.121204 0.112101 0.102532 0.0923285 0.0826332 0.0725924 0.0623329 0.0527101 0.0433168 0.0350959 0.0270711 0.0206163 0.0149634 0.0106325 ];
FPR_HDCT = [1 0.888009 0.812328 0.756988 0.70973 0.668962 0.632754 0.600451 0.57141 0.544872 0.520592 0.497735 0.477204 0.457967 0.43971 0.422527 0.406642 0.391937 0.377485 0.364237 0.351604 0.339722 0.328441 0.317566 0.306952 0.29668 0.287364 0.278148 0.269309 0.260608 0.252833 0.245257 0.237698 0.230515 0.223579 0.216785 0.210195 0.203873 0.197815 0.192101 0.186608 0.181205 0.176124 0.171077 0.166459 0.162026 0.157488 0.15327 0.149031 0.144936 0.141171 0.137155 0.133321 0.129988 0.126343 0.122787 0.119382 0.116141 0.112742 0.109824 0.106771 0.103915 0.101206 0.0984667 0.0960198 0.0935675 0.0911977 0.0888362 0.0866599 0.0847224 0.0827683 0.0809406 0.0790995 0.0774042 0.0757035 0.0741637 0.0726439 0.0712398 0.0698134 0.068314 0.0669043 0.0657063 0.0643758 0.0631761 0.0619979 0.0609209 0.0598206 0.0588059 0.0577012 0.0568017 0.0557953 0.054834 0.0539548 0.0530577 0.0521898 0.0513987 0.0506089 0.0497892 0.0490509 0.0482398 0.0474566 0.046683 0.0460212 0.0453088 0.0445781 0.0438941 0.043197 0.0425253 0.0418417 0.0412284 0.0405784 0.0399805 0.0393868 0.0388072 0.0382833 0.0377449 0.0372101 0.0366674 0.0361615 0.0356647 0.0351768 0.0346543 0.0341473 0.0336609 0.0332031 0.0327947 0.0323584 0.0319172 0.0314647 0.0310849 0.0306376 0.0301956 0.0297568 0.0293512 0.028973 0.0285541 0.0281406 0.0277418 0.0273738 0.02698 0.0265988 0.0262031 0.0258456 0.0255255 0.0251914 0.024875 0.0245352 0.0241895 0.0238579 0.0235688 0.023217 0.0229217 0.0225976 0.0223345 0.0220168 0.0217134 0.0214665 0.0210951 0.0208054 0.0205122 0.0202228 0.0199168 0.0196426 0.0193077 0.0190548 0.0187974 0.0184864 0.0181946 0.0179491 0.0176962 0.0174392 0.0172001 0.0169244 0.0167079 0.016485 0.0162238 0.0159343 0.0157187 0.0154386 0.0151991 0.0149894 0.0147946 0.014566 0.0143756 0.0141132 0.0138986 0.013698 0.0135034 0.0132725 0.0130367 0.0127949 0.0125744 0.0123073 0.0120817 0.0118838 0.0116771 0.0114875 0.0112719 0.0110527 0.0108185 0.0106208 0.0103915 0.0102052 0.00996777 0.00978169 0.00960948 0.00941802 0.00921814 0.00902948 0.00884105 0.00865791 0.00850467 0.00832407 0.00812003 0.00786811 0.00766442 0.00745535 0.00717894 0.00696958 0.00672939 0.00650857 0.00630419 0.00612079 0.00596018 0.00575893 0.00561321 0.0054116 0.00520135 0.00498408 0.00481911 0.00460571 0.00444701 0.00427022 0.00405184 0.00384998 0.00369215 0.00349615 0.0032841 0.00310596 0.00290628 0.00269846 0.00251579 0.00230872 0.00209071 0.00193477 0.00171599 0.00154865 0.00138926 0.00123483 0.00106323 0.000937793 0.000793418 0.000676296 0.000533181 0.000443539 0.000365846 ];
plot(Recall_HDCT, Precision_HDCT, 'y', 'linewidth', 2, 'Color', orange);
Recall_HS = [1 0.993985 0.993985 0.993985 0.990697 0.989709 0.98853 0.986636 0.986294 0.983826 0.982451 0.981747 0.97864 0.977699 0.975106 0.972642 0.971261 0.968092 0.966638 0.964652 0.961127 0.958857 0.955714 0.953759 0.950541 0.947169 0.945499 0.943161 0.939984 0.937972 0.935665 0.931848 0.930398 0.92787 0.925907 0.922216 0.920043 0.916938 0.91413 0.911424 0.908401 0.905849 0.903774 0.901062 0.896947 0.895149 0.891744 0.888439 0.884605 0.881953 0.878384 0.874743 0.872919 0.870322 0.867719 0.864482 0.860762 0.858487 0.854208 0.850705 0.848346 0.844062 0.841634 0.838023 0.835081 0.832347 0.829357 0.82639 0.824243 0.82087 0.817745 0.814804 0.811957 0.808 0.804991 0.801593 0.798073 0.795194 0.792163 0.788917 0.785437 0.781598 0.776513 0.774294 0.772115 0.768713 0.765737 0.762895 0.759802 0.755309 0.751259 0.746095 0.743159 0.73991 0.737508 0.734055 0.730288 0.726957 0.723516 0.720658 0.716886 0.713582 0.709533 0.708532 0.704871 0.701531 0.698816 0.695522 0.692637 0.689618 0.68565 0.682804 0.67993 0.676234 0.673562 0.670421 0.666945 0.663995 0.661234 0.657922 0.65497 0.651454 0.64771 0.644296 0.641221 0.639009 0.635463 0.631476 0.630673 0.627419 0.623692 0.620547 0.61916 0.61513 0.611907 0.609425 0.606307 0.60372 0.600703 0.597353 0.594195 0.591197 0.588732 0.585355 0.581771 0.578918 0.575559 0.571942 0.568416 0.565681 0.562069 0.558389 0.554034 0.550362 0.5488 0.545241 0.541821 0.538946 0.536065 0.532931 0.529696 0.524978 0.522065 0.519018 0.514676 0.511448 0.507617 0.504465 0.500434 0.496587 0.493407 0.49014 0.485372 0.482511 0.47892 0.474493 0.471471 0.467137 0.464231 0.46222 0.457776 0.454557 0.450895 0.44649 0.442354 0.438886 0.435193 0.431517 0.428411 0.42514 0.42189 0.41944 0.414201 0.411948 0.407793 0.405214 0.401611 0.397664 0.393877 0.390423 0.386369 0.383012 0.379456 0.376785 0.372312 0.370401 0.366291 0.361378 0.357833 0.353878 0.350298 0.346241 0.343179 0.33962 0.335087 0.331828 0.328567 0.324082 0.319744 0.317282 0.312868 0.30967 0.307105 0.303384 0.299288 0.296958 0.292485 0.289013 0.287042 0.281091 0.278123 0.274959 0.268563 0.266558 0.26192 0.255897 0.253115 0.244962 0.240403 0.235843 0.227079 0.22415 0.217 0.20856 0.20618 0.190758 0.188584 0.184169 0.16593 0.164083 0.154726 0.137784 0.136499 0.0999074 0.0999074 0.0999074 ];
Precision_HS = [0.238314 0.263779 0.263779 0.263779 0.280994 0.281983 0.291555 0.298357 0.299617 0.316817 0.319328 0.323005 0.338421 0.341531 0.351207 0.359201 0.362866 0.374906 0.37893 0.385979 0.398788 0.400955 0.411301 0.419416 0.423046 0.432276 0.436494 0.442392 0.450973 0.455432 0.461806 0.468799 0.473456 0.481187 0.48644 0.492539 0.497083 0.504052 0.508132 0.513249 0.518103 0.522875 0.526224 0.531091 0.537645 0.541094 0.546354 0.550183 0.555347 0.559429 0.5629 0.5664 0.568238 0.572221 0.576004 0.579268 0.582972 0.586622 0.589048 0.593108 0.595825 0.598808 0.600373 0.603832 0.606937 0.610889 0.613361 0.61733 0.62067 0.624124 0.627063 0.630469 0.634221 0.637282 0.639184 0.642946 0.645859 0.648072 0.652509 0.655153 0.657322 0.660843 0.664854 0.667937 0.669905 0.672288 0.675104 0.678613 0.681638 0.683955 0.685467 0.688085 0.691052 0.69359 0.695721 0.698065 0.700281 0.702852 0.704457 0.706827 0.709333 0.712809 0.71539 0.717502 0.720671 0.722341 0.72487 0.72781 0.730691 0.731825 0.734835 0.737346 0.738846 0.740977 0.743351 0.745072 0.746642 0.748015 0.750685 0.752441 0.753451 0.755602 0.756638 0.758584 0.760069 0.760899 0.7622 0.764477 0.764916 0.766622 0.768947 0.770553 0.771835 0.774089 0.775553 0.776933 0.778405 0.779492 0.780615 0.78222 0.783275 0.784612 0.785673 0.786731 0.788906 0.790327 0.791246 0.793166 0.794634 0.795486 0.796812 0.798631 0.798796 0.800075 0.800964 0.801681 0.802872 0.803635 0.804113 0.805403 0.807426 0.807782 0.808228 0.808307 0.809294 0.810581 0.811663 0.812204 0.813101 0.813351 0.814125 0.815023 0.815194 0.815986 0.816361 0.816905 0.817768 0.818549 0.81946 0.819933 0.82026 0.821278 0.822311 0.822126 0.822697 0.823354 0.8237 0.824067 0.825827 0.826788 0.827379 0.827437 0.827275 0.827851 0.828557 0.828486 0.829565 0.830221 0.829915 0.830905 0.830842 0.831886 0.833619 0.83407 0.835535 0.836033 0.836812 0.837729 0.838279 0.837535 0.838249 0.838641 0.839195 0.83933 0.839388 0.839587 0.840167 0.839741 0.839688 0.840302 0.839561 0.840466 0.840857 0.840989 0.8408 0.841337 0.841889 0.842508 0.843184 0.843427 0.844009 0.845093 0.846193 0.846217 0.846389 0.847264 0.847422 0.846769 0.847327 0.847319 0.847265 0.847815 0.847293 0.847128 0.846437 0.848358 0.847732 0.848301 0.848768 0.848851 0.852094 0.852203 0.850774 0.854016 0.854016 0.854016 ];
TPR_HS = [1 0.993985 0.993985 0.993985 0.990697 0.989709 0.98853 0.986636 0.986294 0.983826 0.982451 0.981747 0.97864 0.977699 0.975106 0.972642 0.971261 0.968092 0.966638 0.964652 0.961127 0.958857 0.955714 0.953759 0.950541 0.947169 0.945499 0.943161 0.939984 0.937972 0.935665 0.931848 0.930398 0.92787 0.925907 0.922216 0.920043 0.916938 0.91413 0.911424 0.908401 0.905849 0.903774 0.901062 0.896947 0.895149 0.891744 0.888439 0.884605 0.881953 0.878384 0.874743 0.872919 0.870322 0.867719 0.864482 0.860762 0.858487 0.854208 0.850705 0.848346 0.844062 0.841634 0.838023 0.835081 0.832347 0.829357 0.82639 0.824243 0.82087 0.817745 0.814804 0.811957 0.808 0.804991 0.801593 0.798073 0.795194 0.792163 0.788917 0.785437 0.781598 0.776513 0.774294 0.772115 0.768713 0.765737 0.762895 0.759802 0.755309 0.751259 0.746095 0.743159 0.73991 0.737508 0.734055 0.730288 0.726957 0.723516 0.720658 0.716886 0.713582 0.709533 0.708532 0.704871 0.701531 0.698816 0.695522 0.692637 0.689618 0.68565 0.682804 0.67993 0.676234 0.673562 0.670421 0.666945 0.663995 0.661234 0.657922 0.65497 0.651454 0.64771 0.644296 0.641221 0.639009 0.635463 0.631476 0.630673 0.627419 0.623692 0.620547 0.61916 0.61513 0.611907 0.609425 0.606307 0.60372 0.600703 0.597353 0.594195 0.591197 0.588732 0.585355 0.581771 0.578918 0.575559 0.571942 0.568416 0.565681 0.562069 0.558389 0.554034 0.550362 0.5488 0.545241 0.541821 0.538946 0.536065 0.532931 0.529696 0.524978 0.522065 0.519018 0.514676 0.511448 0.507617 0.504465 0.500434 0.496587 0.493407 0.49014 0.485372 0.482511 0.47892 0.474493 0.471471 0.467137 0.464231 0.46222 0.457776 0.454557 0.450895 0.44649 0.442354 0.438886 0.435193 0.431517 0.428411 0.42514 0.42189 0.41944 0.414201 0.411948 0.407793 0.405214 0.401611 0.397664 0.393877 0.390423 0.386369 0.383012 0.379456 0.376785 0.372312 0.370401 0.366291 0.361378 0.357833 0.353878 0.350298 0.346241 0.343179 0.33962 0.335087 0.331828 0.328567 0.324082 0.319744 0.317282 0.312868 0.30967 0.307105 0.303384 0.299288 0.296958 0.292485 0.289013 0.287042 0.281091 0.278123 0.274959 0.268563 0.266558 0.26192 0.255897 0.253115 0.244962 0.240403 0.235843 0.227079 0.22415 0.217 0.20856 0.20618 0.190758 0.188584 0.184169 0.16593 0.164083 0.154726 0.137784 0.136499 0.0999074 0.0999074 0.0999074 ];
FPR_HS = [1 0.905034 0.905034 0.905034 0.845928 0.840877 0.811958 0.791384 0.786729 0.743694 0.733952 0.726752 0.689516 0.680163 0.660593 0.642564 0.634554 0.612832 0.603441 0.591875 0.569528 0.561946 0.543912 0.530117 0.52055 0.506815 0.498959 0.487879 0.475902 0.468986 0.457988 0.446883 0.438894 0.428216 0.419771 0.410126 0.403617 0.392573 0.386653 0.378267 0.371006 0.363909 0.357958 0.351012 0.342079 0.336429 0.328786 0.322369 0.315435 0.309223 0.303871 0.298482 0.295303 0.289897 0.284601 0.27916 0.273542 0.267761 0.263644 0.258332 0.254132 0.248813 0.245676 0.240143 0.235979 0.231088 0.226933 0.222238 0.217777 0.21353 0.20956 0.205107 0.201181 0.197533 0.194438 0.190122 0.186213 0.183247 0.178594 0.175427 0.172954 0.169191 0.164816 0.162495 0.160093 0.157346 0.154916 0.151398 0.147897 0.145069 0.142766 0.139794 0.137007 0.134449 0.1323 0.129783 0.127321 0.125245 0.123189 0.121427 0.118724 0.115963 0.113493 0.112401 0.109249 0.107529 0.105655 0.103617 0.101825 0.10066 0.0986769 0.0968025 0.0950406 0.0933822 0.09184 0.0901552 0.0886961 0.087357 0.0856669 0.084443 0.0832615 0.0818014 0.0805741 0.0792319 0.0779619 0.077178 0.0757779 0.0741825 0.0739308 0.0720333 0.0707273 0.0693079 0.0686134 0.0671941 0.0660801 0.0654615 0.0646203 0.0636392 0.0629166 0.0617508 0.0609567 0.0599219 0.0592179 0.0583369 0.0571202 0.0563729 0.0555109 0.0541743 0.0534814 0.0525818 0.0517581 0.0506722 0.0500488 0.0490948 0.0486549 0.047937 0.0471668 0.0464064 0.0457507 0.0449894 0.044282 0.0435841 0.0431464 0.0424518 0.0418942 0.0411775 0.0403056 0.0397349 0.0390022 0.0385392 0.0379155 0.0372966 0.0367272 0.0359537 0.035508 0.0350078 0.0344171 0.0337166 0.0332105 0.0327584 0.032095 0.0312272 0.0305642 0.0301589 0.0295991 0.028912 0.0284109 0.0280494 0.0273393 0.0268466 0.026504 0.0260785 0.0255757 0.0253034 0.0246791 0.0242062 0.0237323 0.0233755 0.0228929 0.0223774 0.0221605 0.021551 0.0209877 0.0206773 0.020097 0.0198245 0.0194898 0.0189479 0.0187028 0.0184976 0.0180197 0.017657 0.0173982 0.0171377 0.0167676 0.0165386 0.0163025 0.0159764 0.01569 0.015253 0.0149501 0.0146885 0.0143971 0.0140799 0.0138502 0.0136404 0.0132816 0.0129652 0.0127881 0.0125109 0.0123017 0.0120707 0.0117507 0.0115964 0.0113431 0.0110806 0.0108498 0.0104973 0.0102234 0.0100173 0.00955423 0.009381 0.00886062 0.00872282 0.00842643 0.00794216 0.00782187 0.00739302 0.00696681 0.00684031 0.00587568 0.00552994 0.00545965 0.004112 0.004112 0.004112 ];
plot(Recall_HS, Precision_HS, ':k', 'linewidth', 2);
hold off;
xlabel('Recall');
ylabel('Precision')

legend({'Ours', 'MCDL', 'MDF', 'LEGS', 'DRFI', 'DSR', 'GMR', 'HDCT', 'HS'}, 'Location', 'southwest', 'FontSize', 16);
grid on;
axis([0 1 0 1]);



%  DDE: AUC = 0.957, MeanF = 0.837, MaxF = 0.867, MAE = 0.080
% DSBR: AUC = 0.975, MeanF = 0.755, MaxF = 0.880, MAE = 0.118
% MCDL: AUC = 0.946, MeanF = 0.806, MaxF = 0.837, MAE = 0.102
%  MDF: AUC = 0.943, MeanF = 0.810, MaxF = 0.831, MAE = 0.108
% LEGS: AUC = 0.924, MeanF = 0.784, MaxF = 0.831, MAE = 0.119
% DRFI: AUC = 0.944, MeanF = 0.667, MaxF = 0.787, MAE = 0.166
%  DSR: AUC = 0.914, MeanF = 0.645, MaxF = 0.737, MAE = 0.173
%  GMR: AUC = 0.889, MeanF = 0.643, MaxF = 0.740, MAE = 0.189
% HDCT: AUC = 0.866, MeanF = 0.590, MaxF = 0.705, MAE = 0.199
%   HS: AUC = 0.883, MeanF = 0.623, MaxF = 0.731, MAE = 0.228
AUC = [0.957186 0.946223 0.943093 0.924477 0.944065 0.913717 0.888865 0.865964 0.883368 ];
MeanFMeasure = [0.837378 0.805964 0.809841 0.784237 0.667071 0.645147 0.642718 0.590378 0.62335 ];
MaxFMeasure = [0.86744 0.83717 0.830748 0.830643 0.787184 0.737054 0.73962 0.70499 0.730592 ];
MAE = [0.0804426 0.101908 0.108047 0.118715 0.165877 0.172936 0.18892 0.199436 0.228301 ];
methodLabels = {'Ours ', 'MCDL ', 'MDF ', 'LEGS ', 'DRFI ', 'DSR ', 'GMR ', 'HDCT ', 'HS '};

figure(2);
hold on
bar(1, MAE(1), 'FaceColor', 'r');
bar(2:9,MAE(2:9), 'FaceColor', 'b');
grid on;
xlim([0 10]);xticklabel_rotate([1:9],90, methodLabels,'interpreter','none','Fontsize',16);


==> images/analysis/compared/graph/THUR15000_Results.m <==
clear;
close all;
clc;
purple = [128 1 209] ./ 255;
pink  = [247 109 148] ./ 255;
green = [7 145 47] ./ 255;
orange =  [252 135 72] ./ 255;
tree =  [112 128 144] ./ 255;
%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_DDE = [1 0.963215 0.95565 0.951136 0.947874 0.945238 0.942888 0.940825 0.938932 0.937261 0.935627 0.93419 0.932956 0.931788 0.930646 0.929484 0.928322 0.927274 0.926178 0.925254 0.92442 0.923542 0.922612 0.921655 0.92083 0.919941 0.91916 0.918325 0.917646 0.917018 0.916241 0.915377 0.914644 0.914075 0.913348 0.912493 0.911699 0.911169 0.910686 0.910155 0.909584 0.909005 0.908345 0.90775 0.907145 0.906598 0.906047 0.90545 0.904917 0.904349 0.903874 0.903368 0.90275 0.902277 0.901728 0.901163 0.900673 0.900175 0.899625 0.899249 0.898781 0.898305 0.897778 0.897273 0.896751 0.896325 0.895664 0.895244 0.894777 0.894286 0.893687 0.893181 0.892733 0.892287 0.891866 0.891476 0.891022 0.890618 0.890152 0.889622 0.889206 0.888713 0.888264 0.887808 0.887311 0.886845 0.886357 0.885958 0.885481 0.884986 0.884579 0.883907 0.883465 0.88296 0.882537 0.882071 0.881638 0.881242 0.880798 0.880269 0.879803 0.879347 0.878788 0.878393 0.877962 0.877331 0.876865 0.876491 0.876058 0.875602 0.87521 0.874758 0.874268 0.873896 0.8735 0.872923 0.872447 0.871988 0.871454 0.870975 0.87042 0.869896 0.869464 0.868972 0.868434 0.867949 0.867441 0.86695 0.866851 0.866367 0.865921 0.865302 0.864774 0.864097 0.863585 0.863044 0.862593 0.86213 0.861593 0.861116 0.86058 0.860091 0.859539 0.858954 0.858461 0.857962 0.85738 0.856881 0.856377 0.855839 0.855329 0.854686 0.854158 0.853515 0.853005 0.852499 0.851888 0.851242 0.850749 0.850133 0.849538 0.848863 0.848175 0.847618 0.846884 0.846219 0.845574 0.844956 0.844289 0.843656 0.843058 0.842399 0.841867 0.841196 0.840494 0.839772 0.839167 0.838605 0.838038 0.837247 0.836321 0.835626 0.834867 0.83405 0.833312 0.832718 0.832098 0.831286 0.830452 0.829704 0.828897 0.828061 0.827332 0.826416 0.825496 0.824663 0.823837 0.82292 0.822185 0.821198 0.820171 0.819091 0.817941 0.816929 0.815813 0.814712 0.813574 0.812575 0.811412 0.810208 0.809077 0.807983 0.806574 0.805314 0.804089 0.802832 0.801371 0.799935 0.798345 0.796735 0.795352 0.793841 0.792057 0.790205 0.788299 0.786404 0.784534 0.782629 0.780729 0.778597 0.776416 0.774126 0.771414 0.769174 0.766674 0.7639 0.760926 0.757568 0.754318 0.750877 0.747406 0.743417 0.739258 0.73449 0.72932 0.723947 0.717989 0.711629 0.704186 0.695489 0.685435 0.673308 0.65851 0.638951 0.609596 0.552023 ];
Precision_DDE = [0.150626 0.481387 0.503124 0.515277 0.524079 0.530767 0.536424 0.54107 0.545049 0.548683 0.551738 0.554721 0.557511 0.560032 0.562481 0.564521 0.566458 0.568425 0.570234 0.57191 0.57362 0.575218 0.576672 0.578015 0.579466 0.580845 0.582156 0.583405 0.584647 0.585886 0.587067 0.588195 0.589251 0.590255 0.591286 0.592244 0.593154 0.594101 0.59505 0.596118 0.597059 0.59789 0.598717 0.599544 0.600334 0.601175 0.601994 0.602725 0.603496 0.604267 0.605005 0.605775 0.606449 0.607236 0.607975 0.608652 0.609369 0.610063 0.610764 0.611433 0.611996 0.612688 0.613367 0.613966 0.614567 0.615126 0.615768 0.616406 0.617018 0.617607 0.618191 0.618818 0.619342 0.619959 0.620513 0.621145 0.621684 0.622259 0.62283 0.623337 0.623829 0.624364 0.624948 0.625533 0.62605 0.626582 0.627166 0.627734 0.628311 0.628849 0.629437 0.629972 0.630493 0.630933 0.631477 0.631956 0.632459 0.63299 0.63346 0.633944 0.634388 0.634876 0.635373 0.635839 0.636371 0.636786 0.637255 0.637718 0.638244 0.638769 0.639203 0.639666 0.640117 0.640591 0.641112 0.641605 0.64207 0.642518 0.642981 0.643488 0.643901 0.644313 0.644837 0.645312 0.645728 0.646141 0.646639 0.647133 0.647184 0.647661 0.648142 0.648608 0.64907 0.649502 0.649995 0.650514 0.65095 0.651476 0.651962 0.652444 0.652962 0.653357 0.653875 0.654337 0.654849 0.655368 0.655844 0.656357 0.656795 0.657273 0.65781 0.658267 0.658711 0.659179 0.659662 0.660166 0.660664 0.661114 0.661625 0.662065 0.662547 0.663019 0.663462 0.664004 0.664505 0.665065 0.665586 0.66608 0.666535 0.667046 0.667511 0.668015 0.668594 0.669101 0.669621 0.670184 0.670676 0.671219 0.671729 0.672258 0.672767 0.673287 0.673868 0.67434 0.67495 0.675508 0.67605 0.676578 0.677207 0.677791 0.678429 0.678981 0.679567 0.680125 0.680737 0.681468 0.682 0.682547 0.683208 0.683905 0.684422 0.685019 0.685581 0.686355 0.686987 0.687669 0.688373 0.689039 0.68975 0.690654 0.691438 0.692131 0.692872 0.693605 0.694379 0.695209 0.696016 0.696969 0.697791 0.698588 0.69951 0.700493 0.701365 0.702155 0.703184 0.704009 0.704953 0.70608 0.707109 0.70824 0.709687 0.710873 0.711983 0.713227 0.714477 0.715655 0.717072 0.718273 0.719795 0.721229 0.722727 0.724596 0.726001 0.72796 0.729984 0.732232 0.734392 0.736901 0.739503 0.742599 0.745936 0.749575 0.754176 0.759586 0.766225 0.777251 ];
TPR_DDE = [1 0.963215 0.95565 0.951136 0.947874 0.945238 0.942888 0.940825 0.938932 0.937261 0.935627 0.93419 0.932956 0.931788 0.930646 0.929484 0.928322 0.927274 0.926178 0.925254 0.92442 0.923542 0.922612 0.921655 0.92083 0.919941 0.91916 0.918325 0.917646 0.917018 0.916241 0.915377 0.914644 0.914075 0.913348 0.912493 0.911699 0.911169 0.910686 0.910155 0.909584 0.909005 0.908345 0.90775 0.907145 0.906598 0.906047 0.90545 0.904917 0.904349 0.903874 0.903368 0.90275 0.902277 0.901728 0.901163 0.900673 0.900175 0.899625 0.899249 0.898781 0.898305 0.897778 0.897273 0.896751 0.896325 0.895664 0.895244 0.894777 0.894286 0.893687 0.893181 0.892733 0.892287 0.891866 0.891476 0.891022 0.890618 0.890152 0.889622 0.889206 0.888713 0.888264 0.887808 0.887311 0.886845 0.886357 0.885958 0.885481 0.884986 0.884579 0.883907 0.883465 0.88296 0.882537 0.882071 0.881638 0.881242 0.880798 0.880269 0.879803 0.879347 0.878788 0.878393 0.877962 0.877331 0.876865 0.876491 0.876058 0.875602 0.87521 0.874758 0.874268 0.873896 0.8735 0.872923 0.872447 0.871988 0.871454 0.870975 0.87042 0.869896 0.869464 0.868972 0.868434 0.867949 0.867441 0.86695 0.866851 0.866367 0.865921 0.865302 0.864774 0.864097 0.863585 0.863044 0.862593 0.86213 0.861593 0.861116 0.86058 0.860091 0.859539 0.858954 0.858461 0.857962 0.85738 0.856881 0.856377 0.855839 0.855329 0.854686 0.854158 0.853515 0.853005 0.852499 0.851888 0.851242 0.850749 0.850133 0.849538 0.848863 0.848175 0.847618 0.846884 0.846219 0.845574 0.844956 0.844289 0.843656 0.843058 0.842399 0.841867 0.841196 0.840494 0.839772 0.839167 0.838605 0.838038 0.837247 0.836321 0.835626 0.834867 0.83405 0.833312 0.832718 0.832098 0.831286 0.830452 0.829704 0.828897 0.828061 0.827332 0.826416 0.825496 0.824663 0.823837 0.82292 0.822185 0.821198 0.820171 0.819091 0.817941 0.816929 0.815813 0.814712 0.813574 0.812575 0.811412 0.810208 0.809077 0.807983 0.806574 0.805314 0.804089 0.802832 0.801371 0.799935 0.798345 0.796735 0.795352 0.793841 0.792057 0.790205 0.788299 0.786404 0.784534 0.782629 0.780729 0.778597 0.776416 0.774126 0.771414 0.769174 0.766674 0.7639 0.760926 0.757568 0.754318 0.750877 0.747406 0.743417 0.739258 0.73449 0.72932 0.723947 0.717989 0.711629 0.704186 0.695489 0.685435 0.673308 0.65851 0.638951 0.609596 0.552023 ];
FPR_DDE = [1 0.199798 0.179354 0.168561 0.161308 0.155868 0.151462 0.14787 0.14475 0.142032 0.13968 0.137529 0.135532 0.133769 0.132065 0.130557 0.129167 0.127818 0.126556 0.125425 0.124298 0.123236 0.122214 0.121251 0.120323 0.119402 0.118535 0.117695 0.116891 0.116104 0.115333 0.114605 0.11391 0.113238 0.112575 0.111933 0.111329 0.110734 0.110143 0.109556 0.108987 0.108457 0.107929 0.107398 0.106891 0.106382 0.105876 0.105389 0.104926 0.10447 0.104012 0.103559 0.103132 0.10268 0.102252 0.10184 0.101427 0.101007 0.100583 0.100189 0.0998424 0.0994674 0.0990977 0.0987278 0.0983627 0.0980221 0.097641 0.0972828 0.0969292 0.0965844 0.0962481 0.095913 0.095598 0.0952803 0.094959 0.094603 0.0942876 0.0939719 0.0936499 0.0933338 0.0930463 0.0927255 0.0924184 0.092098 0.0918097 0.0915024 0.0911977 0.0908992 0.0906021 0.0903001 0.0900072 0.0897128 0.0894331 0.0891719 0.0888728 0.0885804 0.0882999 0.0880282 0.0877475 0.0874761 0.0872205 0.0869547 0.0866832 0.0864157 0.0861545 0.085919 0.0856514 0.0853903 0.0851265 0.0848612 0.084617 0.0843584 0.0841075 0.0838539 0.0835945 0.0833453 0.0830896 0.0828481 0.0826005 0.0823409 0.0820835 0.0818369 0.0815726 0.0813179 0.0810733 0.0808512 0.0806118 0.0803537 0.0803286 0.0800719 0.0798297 0.0795739 0.0793375 0.0790927 0.0788434 0.0785839 0.0783543 0.0780984 0.0778559 0.0776141 0.0773569 0.077128 0.0768701 0.0766036 0.0763646 0.0761152 0.0758827 0.0756325 0.0753981 0.07515 0.07492 0.0746683 0.0744379 0.0741846 0.0739341 0.0736847 0.0734414 0.0732082 0.0729678 0.0727134 0.0724717 0.0722049 0.0719816 0.0717333 0.0714803 0.0712206 0.070961 0.0707246 0.0704841 0.0702378 0.0699889 0.0697462 0.0694718 0.0692225 0.0689607 0.0686786 0.0684281 0.0681627 0.0679088 0.0676495 0.0673847 0.0671188 0.0668333 0.0665951 0.0663089 0.0660335 0.065767 0.0654995 0.0652093 0.0649488 0.0646729 0.0643969 0.0641257 0.0638443 0.0635597 0.0632529 0.0629539 0.0626659 0.0623561 0.0620415 0.0617524 0.0614704 0.0611555 0.0608419 0.0605289 0.0601949 0.0598681 0.0595406 0.0592234 0.0588839 0.058522 0.0581932 0.0578249 0.0574803 0.057144 0.0568023 0.0564124 0.0560129 0.0556286 0.0552389 0.0548387 0.0544267 0.0540031 0.0535993 0.0531778 0.0527513 0.0523324 0.0518645 0.051398 0.0509172 0.0504068 0.0499098 0.0494026 0.0488713 0.0483107 0.047745 0.0471554 0.0465325 0.0458918 0.0452425 0.0445569 0.0438269 0.0431026 0.042284 0.0414111 0.04048 0.0394893 0.0384495 0.0373105 0.0360339 0.0345908 0.0329938 0.0311343 0.0288613 0.0258494 0.0210461 ];
plot(Recall_DDE, Precision_DDE, 'k', 'linewidth', 2);

Recall_DSBR = [1 0.997137 0.994593 0.992425 0.990614 0.989118 0.987426 0.98599 0.984433 0.982722 0.981209 0.979779 0.978358 0.976962 0.975587 0.974085 0.972801 0.971621 0.970103 0.968667 0.967191 0.965808 0.964181 0.962771 0.961377 0.960103 0.958842 0.957416 0.955994 0.954726 0.953396 0.951889 0.950532 0.949233 0.947789 0.946505 0.945003 0.94372 0.942474 0.941038 0.939646 0.938388 0.937135 0.93577 0.93446 0.933105 0.931726 0.93049 0.929009 0.927633 0.926254 0.924957 0.923627 0.92223 0.920887 0.919403 0.918057 0.916678 0.915495 0.914236 0.912785 0.911521 0.910039 0.908655 0.907408 0.906054 0.904737 0.903468 0.902166 0.900624 0.899007 0.897631 0.896229 0.894691 0.893108 0.891422 0.889891 0.888248 0.8867 0.885278 0.883906 0.882446 0.880811 0.879285 0.877685 0.876136 0.874289 0.872693 0.870998 0.869298 0.867539 0.865718 0.864098 0.862091 0.860249 0.858488 0.856803 0.854857 0.852883 0.8509 0.848655 0.846506 0.844462 0.842243 0.839697 0.837547 0.835341 0.833092 0.830811 0.828334 0.826242 0.823653 0.820921 0.818392 0.815764 0.813132 0.810267 0.807766 0.804689 0.801832 0.799232 0.79613 0.793099 0.789878 0.786591 0.783558 0.780427 0.776997 0.773838 0.770135 0.766955 0.763494 0.760016 0.756166 0.752557 0.749175 0.745425 0.741336 0.737661 0.734121 0.729844 0.726401 0.722226 0.718392 0.714304 0.710258 0.706325 0.702297 0.698382 0.694412 0.690594 0.686401 0.682261 0.677761 0.673842 0.669667 0.665559 0.660974 0.65666 0.652141 0.64759 0.642773 0.638437 0.633882 0.629287 0.62463 0.620172 0.615102 0.610261 0.605461 0.600249 0.595918 0.590595 0.585862 0.580763 0.57564 0.570033 0.565129 0.559844 0.554495 0.549361 0.544363 0.539106 0.533742 0.528278 0.523158 0.517975 0.512543 0.507399 0.502288 0.496803 0.491245 0.48548 0.479828 0.473979 0.468459 0.462872 0.457181 0.451444 0.445868 0.440101 0.434141 0.428508 0.423053 0.41735 0.411378 0.405373 0.399791 0.394025 0.388137 0.382067 0.375986 0.369375 0.362914 0.356616 0.350345 0.344364 0.338179 0.331427 0.324897 0.318415 0.311571 0.304635 0.297867 0.291087 0.284477 0.277646 0.270302 0.262902 0.256012 0.248512 0.241278 0.234369 0.226764 0.219306 0.211748 0.204478 0.197109 0.189129 0.181545 0.173877 0.165821 0.157256 0.149086 0.140731 0.132255 0.124312 0.115632 0.107675 0.0992183 0.0904785 0.0821178 0.073547 0.0650456 0.0563525 0.046892 ];
Precision_DSBR = [0.150626 0.269812 0.319038 0.339117 0.353499 0.365782 0.377003 0.387497 0.397675 0.407201 0.416474 0.425493 0.434029 0.442246 0.450174 0.45777 0.464893 0.47169 0.478485 0.484693 0.491077 0.496981 0.502473 0.508 0.513234 0.518187 0.522892 0.527745 0.532426 0.536663 0.540899 0.545032 0.548942 0.552876 0.556762 0.560495 0.564119 0.567668 0.571206 0.574513 0.577761 0.580955 0.583916 0.586913 0.589763 0.592698 0.595488 0.598298 0.60107 0.603509 0.606153 0.608725 0.611146 0.613304 0.615335 0.617489 0.619885 0.622173 0.624217 0.626314 0.628274 0.630455 0.632333 0.63419 0.636171 0.638104 0.639927 0.641784 0.64369 0.645396 0.647339 0.648949 0.650711 0.652427 0.654152 0.655834 0.657375 0.658802 0.660441 0.661994 0.663419 0.664877 0.666341 0.667776 0.669237 0.670781 0.672337 0.673673 0.675051 0.676464 0.677927 0.679357 0.680569 0.681775 0.683177 0.684268 0.685545 0.68688 0.688261 0.689514 0.690768 0.691932 0.69329 0.694464 0.695606 0.696947 0.698117 0.699292 0.700475 0.701644 0.702914 0.70412 0.705281 0.706468 0.707769 0.708921 0.709971 0.711177 0.712493 0.713638 0.714563 0.715532 0.716551 0.71734 0.718199 0.719285 0.720266 0.721291 0.722218 0.722925 0.723801 0.724715 0.725643 0.726674 0.727671 0.728412 0.729323 0.73004 0.730894 0.732113 0.732762 0.733797 0.734422 0.735209 0.735965 0.737008 0.738102 0.738752 0.739554 0.740342 0.741259 0.741807 0.742593 0.74321 0.744208 0.745032 0.745799 0.74645 0.74736 0.74791 0.748513 0.749117 0.749916 0.750632 0.751514 0.752683 0.753281 0.753909 0.75442 0.755007 0.755465 0.756143 0.756781 0.757276 0.757955 0.758483 0.758568 0.758955 0.759673 0.759997 0.760499 0.760783 0.76153 0.762087 0.762672 0.763318 0.763676 0.763917 0.764298 0.76461 0.765191 0.765975 0.766356 0.766779 0.76712 0.767227 0.767319 0.767494 0.767842 0.767978 0.768288 0.768748 0.769152 0.769559 0.76999 0.770314 0.770786 0.771342 0.771203 0.771777 0.771903 0.771912 0.772004 0.772614 0.772743 0.772872 0.772935 0.773627 0.773382 0.773533 0.773997 0.774424 0.774301 0.774799 0.774935 0.774956 0.775287 0.775115 0.774863 0.774801 0.774467 0.774337 0.774692 0.774385 0.774279 0.774073 0.774356 0.774766 0.774456 0.774248 0.773884 0.774118 0.773416 0.77331 0.77264 0.77241 0.771489 0.770805 0.770626 0.770338 0.769883 0.769186 0.76986 0.769345 0.767903 0.768515 ];
TPR_DSBR = [1 0.997137 0.994593 0.992425 0.990614 0.989118 0.987426 0.98599 0.984433 0.982722 0.981209 0.979779 0.978358 0.976962 0.975587 0.974085 0.972801 0.971621 0.970103 0.968667 0.967191 0.965808 0.964181 0.962771 0.961377 0.960103 0.958842 0.957416 0.955994 0.954726 0.953396 0.951889 0.950532 0.949233 0.947789 0.946505 0.945003 0.94372 0.942474 0.941038 0.939646 0.938388 0.937135 0.93577 0.93446 0.933105 0.931726 0.93049 0.929009 0.927633 0.926254 0.924957 0.923627 0.92223 0.920887 0.919403 0.918057 0.916678 0.915495 0.914236 0.912785 0.911521 0.910039 0.908655 0.907408 0.906054 0.904737 0.903468 0.902166 0.900624 0.899007 0.897631 0.896229 0.894691 0.893108 0.891422 0.889891 0.888248 0.8867 0.885278 0.883906 0.882446 0.880811 0.879285 0.877685 0.876136 0.874289 0.872693 0.870998 0.869298 0.867539 0.865718 0.864098 0.862091 0.860249 0.858488 0.856803 0.854857 0.852883 0.8509 0.848655 0.846506 0.844462 0.842243 0.839697 0.837547 0.835341 0.833092 0.830811 0.828334 0.826242 0.823653 0.820921 0.818392 0.815764 0.813132 0.810267 0.807766 0.804689 0.801832 0.799232 0.79613 0.793099 0.789878 0.786591 0.783558 0.780427 0.776997 0.773838 0.770135 0.766955 0.763494 0.760016 0.756166 0.752557 0.749175 0.745425 0.741336 0.737661 0.734121 0.729844 0.726401 0.722226 0.718392 0.714304 0.710258 0.706325 0.702297 0.698382 0.694412 0.690594 0.686401 0.682261 0.677761 0.673842 0.669667 0.665559 0.660974 0.65666 0.652141 0.64759 0.642773 0.638437 0.633882 0.629287 0.62463 0.620172 0.615102 0.610261 0.605461 0.600249 0.595918 0.590595 0.585862 0.580763 0.57564 0.570033 0.565129 0.559844 0.554495 0.549361 0.544363 0.539106 0.533742 0.528278 0.523158 0.517975 0.512543 0.507399 0.502288 0.496803 0.491245 0.48548 0.479828 0.473979 0.468459 0.462872 0.457181 0.451444 0.445868 0.440101 0.434141 0.428508 0.423053 0.41735 0.411378 0.405373 0.399791 0.394025 0.388137 0.382067 0.375986 0.369375 0.362914 0.356616 0.350345 0.344364 0.338179 0.331427 0.324897 0.318415 0.311571 0.304635 0.297867 0.291087 0.284477 0.277646 0.270302 0.262902 0.256012 0.248512 0.241278 0.234369 0.226764 0.219306 0.211748 0.204478 0.197109 0.189129 0.181545 0.173877 0.165821 0.157256 0.149086 0.140731 0.132255 0.124312 0.115632 0.107675 0.0992183 0.0904785 0.0821178 0.073547 0.0650456 0.0563525 0.046892 ];
FPR_DSBR = [1 0.495577 0.378883 0.340113 0.316055 0.297853 0.282528 0.269456 0.257613 0.247189 0.237722 0.229054 0.221172 0.214033 0.207421 0.201272 0.195629 0.190384 0.185272 0.180723 0.176278 0.172227 0.168505 0.164908 0.161489 0.158242 0.155331 0.152405 0.149583 0.146969 0.144472 0.142087 0.13985 0.137609 0.1354 0.133349 0.131386 0.129476 0.127622 0.125772 0.124046 0.122385 0.12085 0.119323 0.117849 0.116362 0.114991 0.11357 0.11221 0.110939 0.109658 0.108405 0.107244 0.106155 0.105031 0.103964 0.102887 0.101798 0.100807 0.09979 0.0988265 0.0978838 0.0970098 0.0961023 0.0952101 0.0943116 0.0935141 0.0926753 0.091837 0.091024 0.090188 0.0893958 0.0886088 0.0878395 0.0870912 0.0863173 0.0856039 0.0848772 0.0841412 0.0834271 0.0827427 0.082076 0.0814108 0.0807006 0.0800397 0.0793274 0.0786994 0.0780964 0.0774917 0.0768394 0.0762018 0.075591 0.0750058 0.0743943 0.0737867 0.0732295 0.0726346 0.0720341 0.0714201 0.0708304 0.070235 0.0696569 0.0690863 0.0684931 0.0679343 0.0673561 0.0667925 0.0662319 0.0656878 0.065143 0.0645564 0.0639643 0.0634291 0.0628551 0.0622779 0.0617256 0.0611541 0.0605774 0.0599866 0.0594475 0.0589454 0.0584093 0.0578871 0.0573562 0.0568374 0.0562607 0.0557333 0.0551874 0.0546479 0.0541958 0.05368 0.0531762 0.0526767 0.0521491 0.0516451 0.0511681 0.0506361 0.0501512 0.0496438 0.049078 0.0486023 0.0480946 0.0476287 0.0471303 0.0466114 0.0460956 0.0455722 0.0451023 0.0445793 0.0440912 0.043555 0.0430723 0.0425583 0.042092 0.0416015 0.0410883 0.040623 0.0401246 0.0396012 0.0391114 0.03865 0.0381366 0.0376619 0.0371804 0.0366633 0.0361238 0.0356661 0.0351844 0.0347485 0.0342966 0.0338148 0.0333963 0.032936 0.0324969 0.0320327 0.0315736 0.0310969 0.0306434 0.0302102 0.0297859 0.0293272 0.0288925 0.0284015 0.0279625 0.0274895 0.0269996 0.0265266 0.0260936 0.02565 0.0251995 0.0247392 0.0242534 0.0237554 0.0233249 0.0229184 0.0224873 0.0220414 0.0215979 0.0211455 0.0207047 0.0203026 0.0198889 0.0194662 0.019072 0.0186473 0.0182325 0.0177998 0.0173999 0.0170137 0.0166183 0.0161749 0.0158106 0.015418 0.0150269 0.0146555 0.0143104 0.0139502 0.0135665 0.0131902 0.0127627 0.0124049 0.012039 0.0116936 0.0113301 0.0109724 0.0106248 0.0102787 0.00991224 0.00952605 0.00919647 0.00886057 0.00852601 0.00819096 0.00787419 0.00753882 0.00720384 0.00688968 0.00654932 0.00621122 0.00587906 0.00556128 0.00524167 0.0049149 0.00459729 0.00428339 0.00395594 0.00369978 0.00341706 0.0031297 0.00283506 0.00255061 0.00226291 0.00196722 0.00170748 0.00144009 0.00120359 ];
plot(Recall_DSBR, Precision_DSBR, 'k--', 'linewidth', 2, 'Color', pink);

Recall_MCDL = [1 0.945091 0.930444 0.920793 0.913276 0.907347 0.901717 0.896799 0.892657 0.88921 0.886097 0.882921 0.879949 0.877124 0.87431 0.871977 0.869535 0.866918 0.864732 0.862791 0.860683 0.858449 0.856238 0.85464 0.852308 0.850678 0.848614 0.846844 0.844851 0.843035 0.842625 0.84256 0.842372 0.842273 0.842157 0.8418 0.841685 0.841429 0.841136 0.840966 0.840704 0.840341 0.839939 0.839536 0.839067 0.838677 0.8382 0.837779 0.837119 0.836576 0.836041 0.835458 0.834784 0.833928 0.833043 0.831973 0.830993 0.830092 0.829074 0.828022 0.827009 0.826023 0.824964 0.823712 0.822461 0.821183 0.820026 0.81859 0.817238 0.815736 0.81425 0.812251 0.810618 0.809017 0.807681 0.806103 0.80438 0.802254 0.800499 0.798645 0.79648 0.794666 0.79323 0.79113 0.789147 0.787407 0.785722 0.783659 0.781673 0.779739 0.7778 0.775628 0.773687 0.771715 0.769545 0.767806 0.766009 0.764056 0.761974 0.760001 0.758183 0.756247 0.754157 0.752456 0.75043 0.748253 0.746346 0.744571 0.742872 0.741168 0.739372 0.737348 0.735236 0.733036 0.731057 0.729498 0.727288 0.725705 0.724085 0.722083 0.720366 0.718641 0.717022 0.714919 0.713478 0.711644 0.709774 0.70818 0.706748 0.704968 0.703276 0.70195 0.700404 0.698782 0.697135 0.695885 0.694559 0.693164 0.69194 0.690868 0.689598 0.688539 0.686995 0.685816 0.684677 0.683555 0.682489 0.681377 0.68047 0.679451 0.678491 0.677614 0.676824 0.675799 0.67484 0.67413 0.673285 0.672591 0.671911 0.671232 0.670246 0.669569 0.668751 0.668079 0.667469 0.666785 0.666315 0.665695 0.665176 0.664653 0.664171 0.663732 0.66309 0.662595 0.662186 0.661824 0.661504 0.660293 0.658473 0.656289 0.654172 0.652267 0.650435 0.648145 0.645503 0.643329 0.641046 0.638923 0.637109 0.634888 0.632776 0.630607 0.628031 0.62571 0.623595 0.621297 0.618576 0.61629 0.614238 0.611925 0.609543 0.60718 0.604631 0.602584 0.600374 0.597432 0.594431 0.592028 0.589261 0.586471 0.583991 0.581075 0.578653 0.575919 0.572834 0.570158 0.567163 0.56381 0.560623 0.557605 0.554032 0.550355 0.546809 0.542605 0.539055 0.535125 0.530958 0.52668 0.523066 0.519008 0.514398 0.509592 0.505185 0.499783 0.494883 0.489086 0.483863 0.477291 0.471128 0.464404 0.457272 0.449838 0.44238 0.43489 0.426679 0.417038 0.406538 0.396116 0.384694 0.370823 0.354239 0.336558 0.315135 0.287405 0.252821 0.199955 ];
Precision_MCDL = [0.150626 0.433448 0.468362 0.487246 0.500837 0.511272 0.519225 0.526238 0.531966 0.537215 0.542085 0.546326 0.549827 0.553452 0.556825 0.559751 0.562672 0.565258 0.567822 0.57029 0.572613 0.574781 0.576828 0.578833 0.580766 0.5827 0.584579 0.586349 0.588078 0.589905 0.590303 0.590491 0.590696 0.590946 0.591211 0.591509 0.591737 0.592045 0.592386 0.592682 0.59304 0.593382 0.593779 0.594236 0.594791 0.595333 0.595856 0.596579 0.597223 0.598053 0.598708 0.599354 0.600202 0.601106 0.601948 0.602763 0.603473 0.604438 0.605302 0.606283 0.607293 0.608192 0.609164 0.610313 0.611346 0.612495 0.613795 0.615073 0.616182 0.6173 0.618516 0.619484 0.620643 0.621919 0.623154 0.624305 0.625515 0.626852 0.627984 0.629199 0.630455 0.63191 0.633366 0.634325 0.635595 0.636921 0.638265 0.63939 0.640861 0.642142 0.643204 0.644643 0.645978 0.647054 0.648192 0.649618 0.650962 0.652328 0.653678 0.654622 0.655905 0.656972 0.657939 0.659496 0.660558 0.661624 0.662748 0.663809 0.664871 0.665744 0.666698 0.66742 0.668332 0.668964 0.669775 0.670758 0.671235 0.671917 0.672837 0.673527 0.674291 0.674865 0.675429 0.675981 0.676672 0.677152 0.677685 0.678266 0.679158 0.679745 0.680174 0.680509 0.681158 0.68147 0.681851 0.682382 0.682815 0.68333 0.683649 0.683811 0.684214 0.68451 0.684472 0.684876 0.685151 0.685434 0.685915 0.686134 0.686357 0.686699 0.686774 0.68715 0.687307 0.687718 0.687919 0.688165 0.688295 0.688397 0.688513 0.68869 0.688821 0.68896 0.688965 0.689012 0.689015 0.689039 0.689025 0.68902 0.689147 0.689169 0.689171 0.689204 0.689201 0.689195 0.689227 0.689312 0.689372 0.689423 0.689912 0.69044 0.690761 0.691334 0.691667 0.69223 0.692724 0.693112 0.693607 0.694304 0.694815 0.695217 0.695838 0.696205 0.696725 0.697234 0.697734 0.698374 0.698969 0.699539 0.700118 0.700751 0.701105 0.701593 0.702229 0.702963 0.703535 0.70416 0.704557 0.705233 0.706013 0.7062 0.706904 0.707438 0.708012 0.70865 0.709582 0.710505 0.711013 0.711574 0.712081 0.712316 0.712912 0.713717 0.713999 0.714268 0.715056 0.71556 0.716095 0.716521 0.717484 0.718231 0.719073 0.719418 0.720248 0.721079 0.721921 0.722619 0.72371 0.724424 0.725457 0.726155 0.726757 0.727417 0.728432 0.730045 0.73155 0.732557 0.733751 0.734901 0.736651 0.738261 0.739703 0.741858 0.74402 0.745186 0.746758 0.747993 ];
TPR_MCDL = [1 0.945091 0.930444 0.920793 0.913276 0.907347 0.901717 0.896799 0.892657 0.88921 0.886097 0.882921 0.879949 0.877124 0.87431 0.871977 0.869535 0.866918 0.864732 0.862791 0.860683 0.858449 0.856238 0.85464 0.852308 0.850678 0.848614 0.846844 0.844851 0.843035 0.842625 0.84256 0.842372 0.842273 0.842157 0.8418 0.841685 0.841429 0.841136 0.840966 0.840704 0.840341 0.839939 0.839536 0.839067 0.838677 0.8382 0.837779 0.837119 0.836576 0.836041 0.835458 0.834784 0.833928 0.833043 0.831973 0.830993 0.830092 0.829074 0.828022 0.827009 0.826023 0.824964 0.823712 0.822461 0.821183 0.820026 0.81859 0.817238 0.815736 0.81425 0.812251 0.810618 0.809017 0.807681 0.806103 0.80438 0.802254 0.800499 0.798645 0.79648 0.794666 0.79323 0.79113 0.789147 0.787407 0.785722 0.783659 0.781673 0.779739 0.7778 0.775628 0.773687 0.771715 0.769545 0.767806 0.766009 0.764056 0.761974 0.760001 0.758183 0.756247 0.754157 0.752456 0.75043 0.748253 0.746346 0.744571 0.742872 0.741168 0.739372 0.737348 0.735236 0.733036 0.731057 0.729498 0.727288 0.725705 0.724085 0.722083 0.720366 0.718641 0.717022 0.714919 0.713478 0.711644 0.709774 0.70818 0.706748 0.704968 0.703276 0.70195 0.700404 0.698782 0.697135 0.695885 0.694559 0.693164 0.69194 0.690868 0.689598 0.688539 0.686995 0.685816 0.684677 0.683555 0.682489 0.681377 0.68047 0.679451 0.678491 0.677614 0.676824 0.675799 0.67484 0.67413 0.673285 0.672591 0.671911 0.671232 0.670246 0.669569 0.668751 0.668079 0.667469 0.666785 0.666315 0.665695 0.665176 0.664653 0.664171 0.663732 0.66309 0.662595 0.662186 0.661824 0.661504 0.660293 0.658473 0.656289 0.654172 0.652267 0.650435 0.648145 0.645503 0.643329 0.641046 0.638923 0.637109 0.634888 0.632776 0.630607 0.628031 0.62571 0.623595 0.621297 0.618576 0.61629 0.614238 0.611925 0.609543 0.60718 0.604631 0.602584 0.600374 0.597432 0.594431 0.592028 0.589261 0.586471 0.583991 0.581075 0.578653 0.575919 0.572834 0.570158 0.567163 0.56381 0.560623 0.557605 0.554032 0.550355 0.546809 0.542605 0.539055 0.535125 0.530958 0.52668 0.523066 0.519008 0.514398 0.509592 0.505185 0.499783 0.494883 0.489086 0.483863 0.477291 0.471128 0.464404 0.457272 0.449838 0.44238 0.43489 0.426679 0.417038 0.406538 0.396116 0.384694 0.370823 0.354239 0.336558 0.315135 0.287405 0.252821 0.199955 ];
FPR_MCDL = [1 0.227999 0.194312 0.177773 0.166642 0.158377 0.152198 0.147034 0.142806 0.139019 0.135808 0.132846 0.130212 0.127894 0.125703 0.123694 0.121767 0.120043 0.118433 0.11694 0.115535 0.114165 0.112869 0.111665 0.110459 0.10931 0.108158 0.107133 0.106049 0.105084 0.104842 0.104785 0.104696 0.104584 0.104474 0.104337 0.104227 0.10407 0.103906 0.103756 0.103565 0.103345 0.103157 0.102925 0.102672 0.102397 0.102104 0.101771 0.101458 0.101077 0.100758 0.100413 0.100017 0.099568 0.099138 0.0986916 0.0982878 0.0977974 0.0973494 0.0968192 0.0962974 0.0958341 0.0953137 0.0947784 0.0942479 0.0936452 0.0930241 0.0924083 0.0918071 0.0911946 0.0906014 0.0899926 0.0893476 0.0887199 0.0881326 0.0875286 0.0868814 0.0862015 0.0856153 0.0849754 0.0842812 0.0835473 0.0828952 0.0822773 0.0815926 0.0809848 0.0803098 0.079646 0.0789514 0.0782463 0.0776523 0.0769891 0.0763425 0.0757726 0.0751526 0.0745053 0.0739192 0.0732839 0.0726097 0.0720027 0.0713582 0.0708057 0.0702146 0.0695979 0.0690128 0.0684549 0.0678849 0.0673178 0.0667573 0.0662468 0.0657681 0.0653136 0.0648462 0.0644078 0.063962 0.0634984 0.063086 0.0627106 0.062276 0.06183 0.0613803 0.0609762 0.0606293 0.0602143 0.0598497 0.0594972 0.0591098 0.0587996 0.058419 0.0580892 0.0577943 0.0575117 0.0571592 0.0568916 0.0565955 0.0562899 0.0560206 0.0557229 0.0554763 0.0552458 0.0549867 0.0548086 0.054598 0.0543684 0.0541679 0.0539277 0.053696 0.0535087 0.0533363 0.0531395 0.052998 0.0528255 0.0526697 0.0524955 0.0523468 0.0522313 0.0521107 0.052017 0.0518892 0.0517844 0.0516706 0.0515594 0.0514434 0.0513343 0.0512358 0.0511675 0.0510916 0.0510178 0.050928 0.0508683 0.0508125 0.0507472 0.0506751 0.0506282 0.0505712 0.0505164 0.0504491 0.0502975 0.0499816 0.0496547 0.0493684 0.0490902 0.0487913 0.0484526 0.0481408 0.0478127 0.0474949 0.0471814 0.0468904 0.0466204 0.0462745 0.0459741 0.0456254 0.0452898 0.0449755 0.0446462 0.0443144 0.0440086 0.0436746 0.0433746 0.0430813 0.0428138 0.0424464 0.0421185 0.0417882 0.0414429 0.0411063 0.040736 0.0403568 0.0400515 0.0396991 0.0393793 0.0390402 0.0386605 0.0382723 0.0379094 0.0375368 0.0371333 0.0367465 0.0363889 0.0359571 0.0354944 0.0351284 0.0347239 0.0342712 0.033838 0.033377 0.0329228 0.0324105 0.0319736 0.0314666 0.0310313 0.0305111 0.03002 0.0294305 0.0288471 0.028282 0.0276984 0.0271198 0.0264937 0.0258234 0.0251671 0.0243711 0.0236124 0.0228199 0.0219888 0.021147 0.0202787 0.0192345 0.0181507 0.0170507 0.0157761 0.0142301 0.0125379 0.0103399 0.00752608 ];
plot(Recall_MCDL, Precision_MCDL, 'k', 'linewidth', 2, 'Color', green);
Recall_MDF = [1 0.986041 0.972072 0.964403 0.958129 0.95317 0.949403 0.946039 0.942854 0.940003 0.937402 0.934698 0.932461 0.930409 0.92844 0.926455 0.924131 0.922033 0.919794 0.917285 0.915193 0.912946 0.910696 0.908693 0.906537 0.904754 0.903022 0.9009 0.899154 0.897307 0.895513 0.893519 0.891479 0.889461 0.887109 0.885158 0.882981 0.881009 0.878935 0.876586 0.874832 0.873025 0.871029 0.869429 0.867554 0.865631 0.863445 0.861844 0.859861 0.858059 0.856217 0.854158 0.852146 0.849932 0.847552 0.845553 0.843861 0.841817 0.839984 0.838203 0.835834 0.834116 0.831992 0.830233 0.828312 0.826334 0.824319 0.822365 0.820621 0.818851 0.817025 0.815052 0.813149 0.811347 0.809187 0.807294 0.805376 0.80345 0.801677 0.799635 0.797482 0.795753 0.793738 0.791332 0.789467 0.787588 0.785481 0.783259 0.78128 0.77909 0.777 0.774822 0.772653 0.770542 0.768388 0.765936 0.763716 0.761486 0.759568 0.757593 0.75531 0.75316 0.751011 0.748738 0.746564 0.744193 0.741954 0.739738 0.73771 0.735487 0.733377 0.731255 0.72883 0.72648 0.724153 0.72211 0.719985 0.717944 0.715687 0.713135 0.710509 0.708235 0.705518 0.703021 0.700665 0.698291 0.696231 0.693958 0.691769 0.68946 0.68717 0.684614 0.682079 0.679766 0.677392 0.67527 0.672799 0.669922 0.667428 0.664799 0.662142 0.659251 0.65695 0.654828 0.652071 0.649736 0.647293 0.644837 0.64231 0.639685 0.636923 0.634412 0.631655 0.628907 0.626117 0.623862 0.620895 0.617765 0.614836 0.612039 0.609234 0.606663 0.604015 0.60122 0.598685 0.596207 0.59351 0.59059 0.587739 0.584789 0.581347 0.578346 0.575204 0.57192 0.5686 0.565429 0.562315 0.559468 0.556666 0.553298 0.550366 0.546785 0.543882 0.540975 0.537628 0.53454 0.531401 0.527943 0.524149 0.520758 0.517043 0.512629 0.508613 0.505402 0.501611 0.498519 0.495165 0.491991 0.488538 0.484726 0.481124 0.47761 0.473827 0.469946 0.4658 0.461685 0.457414 0.452587 0.447956 0.444329 0.440233 0.436136 0.432049 0.428355 0.424547 0.42028 0.416345 0.412331 0.407816 0.402955 0.398592 0.393372 0.388134 0.382705 0.377715 0.373412 0.368956 0.364582 0.35981 0.355027 0.350309 0.344873 0.340428 0.33544 0.330089 0.324554 0.318648 0.311631 0.302529 0.29318 0.284486 0.278051 0.271779 0.265317 0.259245 0.25297 0.245986 0.238757 0.231296 0.223662 0.213895 0.203206 0.190675 0.173948 0.150592 0.102257 ];
Precision_MDF = [0.150626 0.333855 0.384887 0.405145 0.417213 0.426285 0.433923 0.439888 0.445023 0.449362 0.453589 0.457445 0.46069 0.464422 0.467875 0.471427 0.475584 0.48027 0.485144 0.489591 0.493261 0.496265 0.499227 0.501909 0.504591 0.507038 0.509453 0.511807 0.513886 0.516059 0.518257 0.520394 0.522571 0.524872 0.527448 0.530369 0.532988 0.535167 0.537353 0.539111 0.540961 0.542959 0.544737 0.546486 0.548307 0.550084 0.551738 0.553652 0.555527 0.557707 0.560321 0.562631 0.564683 0.566477 0.568334 0.569973 0.571479 0.57299 0.574821 0.576356 0.577907 0.579434 0.580873 0.582415 0.584068 0.585744 0.58785 0.589612 0.591438 0.592967 0.59462 0.596127 0.597471 0.598854 0.600416 0.601702 0.602834 0.603932 0.605167 0.606208 0.607303 0.6088 0.610234 0.611255 0.612596 0.613912 0.61509 0.616273 0.617516 0.618727 0.619795 0.62083 0.621925 0.622931 0.624025 0.625099 0.626206 0.627386 0.628668 0.629774 0.630839 0.632058 0.633203 0.634494 0.635683 0.636634 0.637837 0.638868 0.63991 0.640807 0.641791 0.642934 0.644075 0.645152 0.646178 0.647208 0.64855 0.649827 0.651015 0.651837 0.652676 0.653525 0.654209 0.655157 0.655985 0.656872 0.658079 0.658783 0.659751 0.660657 0.661548 0.662444 0.663344 0.66438 0.665585 0.66673 0.667667 0.668492 0.669572 0.670617 0.671331 0.672167 0.673042 0.674185 0.675014 0.675889 0.676732 0.677442 0.678056 0.678922 0.679853 0.680993 0.681952 0.682805 0.683642 0.684753 0.685834 0.686679 0.687411 0.688453 0.689117 0.690012 0.690896 0.691521 0.692281 0.693046 0.693914 0.694629 0.695163 0.6959 0.696638 0.697345 0.69809 0.698788 0.699511 0.700017 0.700785 0.70138 0.702184 0.702497 0.703281 0.70402 0.704845 0.705506 0.706221 0.70716 0.707887 0.708645 0.709451 0.710136 0.710797 0.71139 0.71211 0.713067 0.713721 0.71461 0.715387 0.715719 0.716572 0.717176 0.718006 0.718494 0.719057 0.719775 0.720161 0.720999 0.72188 0.722634 0.723309 0.724019 0.724203 0.724745 0.725014 0.72553 0.726097 0.727074 0.72776 0.728293 0.72924 0.729444 0.730703 0.731459 0.731751 0.732186 0.732649 0.733319 0.733965 0.734669 0.735466 0.735939 0.736311 0.736963 0.737044 0.73751 0.737647 0.738293 0.739154 0.739659 0.739866 0.740123 0.739291 0.740186 0.740566 0.741099 0.740194 0.741232 0.740765 0.740134 0.741116 0.741652 0.742369 0.743577 0.744198 0.744941 0.746595 0.750077 ];
TPR_MDF = [1 0.986041 0.972072 0.964403 0.958129 0.95317 0.949403 0.946039 0.942854 0.940003 0.937402 0.934698 0.932461 0.930409 0.92844 0.926455 0.924131 0.922033 0.919794 0.917285 0.915193 0.912946 0.910696 0.908693 0.906537 0.904754 0.903022 0.9009 0.899154 0.897307 0.895513 0.893519 0.891479 0.889461 0.887109 0.885158 0.882981 0.881009 0.878935 0.876586 0.874832 0.873025 0.871029 0.869429 0.867554 0.865631 0.863445 0.861844 0.859861 0.858059 0.856217 0.854158 0.852146 0.849932 0.847552 0.845553 0.843861 0.841817 0.839984 0.838203 0.835834 0.834116 0.831992 0.830233 0.828312 0.826334 0.824319 0.822365 0.820621 0.818851 0.817025 0.815052 0.813149 0.811347 0.809187 0.807294 0.805376 0.80345 0.801677 0.799635 0.797482 0.795753 0.793738 0.791332 0.789467 0.787588 0.785481 0.783259 0.78128 0.77909 0.777 0.774822 0.772653 0.770542 0.768388 0.765936 0.763716 0.761486 0.759568 0.757593 0.75531 0.75316 0.751011 0.748738 0.746564 0.744193 0.741954 0.739738 0.73771 0.735487 0.733377 0.731255 0.72883 0.72648 0.724153 0.72211 0.719985 0.717944 0.715687 0.713135 0.710509 0.708235 0.705518 0.703021 0.700665 0.698291 0.696231 0.693958 0.691769 0.68946 0.68717 0.684614 0.682079 0.679766 0.677392 0.67527 0.672799 0.669922 0.667428 0.664799 0.662142 0.659251 0.65695 0.654828 0.652071 0.649736 0.647293 0.644837 0.64231 0.639685 0.636923 0.634412 0.631655 0.628907 0.626117 0.623862 0.620895 0.617765 0.614836 0.612039 0.609234 0.606663 0.604015 0.60122 0.598685 0.596207 0.59351 0.59059 0.587739 0.584789 0.581347 0.578346 0.575204 0.57192 0.5686 0.565429 0.562315 0.559468 0.556666 0.553298 0.550366 0.546785 0.543882 0.540975 0.537628 0.53454 0.531401 0.527943 0.524149 0.520758 0.517043 0.512629 0.508613 0.505402 0.501611 0.498519 0.495165 0.491991 0.488538 0.484726 0.481124 0.47761 0.473827 0.469946 0.4658 0.461685 0.457414 0.452587 0.447956 0.444329 0.440233 0.436136 0.432049 0.428355 0.424547 0.42028 0.416345 0.412331 0.407816 0.402955 0.398592 0.393372 0.388134 0.382705 0.377715 0.373412 0.368956 0.364582 0.35981 0.355027 0.350309 0.344873 0.340428 0.33544 0.330089 0.324554 0.318648 0.311631 0.302529 0.29318 0.284486 0.278051 0.271779 0.265317 0.259245 0.25297 0.245986 0.238757 0.231296 0.223662 0.213895 0.203206 0.190675 0.173948 0.150592 0.102257 ];
FPR_MDF = [1 0.413626 0.329353 0.299327 0.282349 0.270077 0.260668 0.252826 0.246721 0.241562 0.236407 0.232238 0.228461 0.224434 0.220866 0.217258 0.212838 0.208242 0.203957 0.199885 0.196364 0.193572 0.190928 0.188424 0.185744 0.183561 0.181393 0.179192 0.177289 0.175393 0.173444 0.171519 0.16944 0.167436 0.165118 0.162827 0.160892 0.159044 0.157211 0.155484 0.154054 0.152435 0.151044 0.149612 0.148115 0.146629 0.145161 0.14362 0.142 0.140435 0.138376 0.13675 0.135248 0.133872 0.13242 0.131139 0.129901 0.12867 0.12739 0.126279 0.125036 0.124035 0.123027 0.121891 0.120708 0.119526 0.118015 0.116639 0.115469 0.114371 0.113326 0.112245 0.11129 0.110293 0.109286 0.108358 0.107553 0.106677 0.105788 0.104993 0.104167 0.103326 0.10238 0.101538 0.100613 0.099785 0.0989293 0.0981493 0.0974018 0.0965749 0.0958918 0.0952339 0.0943514 0.0936375 0.092842 0.092074 0.0913269 0.0905709 0.089696 0.0889789 0.088283 0.0874896 0.0867789 0.0860353 0.0852936 0.0846316 0.0840038 0.083278 0.0825784 0.081939 0.0812811 0.0806446 0.0799312 0.0792641 0.0786243 0.0780235 0.0772563 0.0765234 0.0758422 0.075174 0.0746164 0.0740912 0.0735503 0.0729791 0.0724393 0.0718141 0.0711241 0.0705276 0.0700258 0.0694246 0.0689005 0.0682909 0.0677235 0.0671693 0.0665643 0.0659942 0.0654385 0.064912 0.0643828 0.0638264 0.0632502 0.0626011 0.062094 0.0615496 0.0609411 0.0604155 0.0598589 0.0594024 0.058985 0.058477 0.0579505 0.057398 0.056897 0.0564528 0.0559215 0.0554053 0.0548924 0.0543656 0.0538859 0.0533834 0.052865 0.0524051 0.051915 0.0514474 0.0509878 0.0505358 0.050075 0.0495822 0.0490776 0.0485688 0.0480978 0.0476488 0.0471556 0.046703 0.0462141 0.0457992 0.0453423 0.04493 0.0444155 0.0439979 0.0435378 0.0430702 0.0426327 0.0421861 0.0417704 0.0412964 0.0408258 0.0403597 0.0399055 0.0393911 0.0389601 0.0385247 0.0380432 0.0375807 0.0371397 0.0367196 0.0362833 0.0358758 0.03544 0.0349761 0.0344594 0.0339867 0.0336006 0.0331736 0.0327039 0.0322786 0.031875 0.0312986 0.0308075 0.0302258 0.0298287 0.0293872 0.0290061 0.028584 0.0281712 0.0276812 0.0272367 0.0267965 0.0262826 0.0258953 0.0253747 0.0248844 0.0244621 0.0240307 0.0236308 0.0231878 0.0228038 0.0223861 0.0219502 0.0214966 0.0210706 0.0206337 0.0202544 0.0197923 0.0193473 0.01885 0.0183348 0.017832 0.0172179 0.0166452 0.0160739 0.0156244 0.0151734 0.0146629 0.0142474 0.0137418 0.0132615 0.012679 0.0121068 0.0114814 0.0107857 0.010088 0.0091876 0.00805914 0.00657068 0.003805 ];
plot(Recall_MDF, Precision_MDF, 'r', 'linewidth', 2);

Recall_LEGS = [1 0.903317 0.902522 0.902009 0.901523 0.901073 0.900635 0.900218 0.899815 0.899396 0.898989 0.898569 0.898133 0.897705 0.89724 0.896785 0.89629 0.895756 0.895151 0.894436 0.893521 0.892111 0.868977 0.866776 0.862982 0.862246 0.860958 0.860099 0.859676 0.85845 0.85805 0.85764 0.857039 0.856339 0.855948 0.855459 0.855007 0.854436 0.853904 0.853321 0.852651 0.851816 0.850634 0.841671 0.826659 0.825251 0.824093 0.821042 0.820398 0.819886 0.81946 0.819013 0.817009 0.816577 0.816126 0.815704 0.815271 0.814776 0.813541 0.812966 0.812372 0.811734 0.810908 0.809806 0.808156 0.785806 0.784282 0.783262 0.782367 0.781449 0.780733 0.777968 0.777451 0.776987 0.776357 0.775895 0.775365 0.774272 0.772788 0.772278 0.771754 0.771165 0.770522 0.769655 0.768605 0.767139 0.743872 0.742218 0.741107 0.740231 0.739507 0.738774 0.73802 0.737404 0.734308 0.733772 0.733239 0.732357 0.731847 0.731334 0.730802 0.730217 0.729576 0.727099 0.726254 0.725241 0.723748 0.700438 0.69842 0.697143 0.695922 0.695146 0.694397 0.693685 0.691474 0.690719 0.690098 0.686725 0.686098 0.685513 0.684949 0.684366 0.683768 0.683148 0.682455 0.68165 0.680652 0.679206 0.670969 0.649307 0.647812 0.646769 0.645934 0.645202 0.644535 0.643869 0.643212 0.6426 0.641927 0.641318 0.638255 0.637642 0.63694 0.635333 0.634641 0.63389 0.633102 0.631929 0.63059 0.628303 0.600946 0.599267 0.598101 0.597154 0.594383 0.593623 0.592955 0.592324 0.591721 0.591064 0.589772 0.589126 0.588523 0.585434 0.584755 0.584001 0.583202 0.582372 0.581331 0.579994 0.577924 0.54874 0.546829 0.545508 0.544481 0.54366 0.54288 0.54219 0.5415 0.54059 0.538275 0.537612 0.536953 0.536157 0.535545 0.5349 0.530846 0.529949 0.528915 0.527777 0.52642 0.524311 0.490472 0.488032 0.486388 0.485172 0.484204 0.48333 0.482534 0.480786 0.48007 0.479416 0.478783 0.478086 0.477418 0.474891 0.474156 0.473502 0.472758 0.471805 0.467444 0.465821 0.463551 0.44715 0.422318 0.420234 0.418802 0.417674 0.416683 0.415803 0.414821 0.414071 0.413354 0.412681 0.411566 0.410844 0.410164 0.409431 0.407239 0.406458 0.404147 0.402567 0.401228 0.394196 0.389356 0.33186 0.32877 0.326703 0.325164 0.323866 0.322738 0.321687 0.320743 0.319824 0.318983 0.318094 0.317247 0.316449 0.315594 0.314724 0.313821 0.312887 0.311909 0.310845 0.30973 0.307262 ];
Precision_LEGS = [0.150626 0.508263 0.51004 0.510817 0.511522 0.512129 0.512713 0.513238 0.513741 0.514239 0.514704 0.515206 0.515723 0.516189 0.516673 0.517167 0.517667 0.518194 0.518772 0.519442 0.520315 0.521516 0.551865 0.555366 0.559581 0.560464 0.561315 0.56192 0.562265 0.562808 0.563119 0.563427 0.563752 0.564211 0.564508 0.564803 0.565122 0.565509 0.565883 0.56626 0.566699 0.567217 0.567945 0.574973 0.589683 0.591105 0.592224 0.594077 0.594573 0.594951 0.595228 0.595491 0.596176 0.596426 0.596691 0.596939 0.597184 0.597458 0.59799 0.598259 0.598564 0.59889 0.599276 0.599782 0.600533 0.615223 0.616318 0.617031 0.617654 0.618284 0.618659 0.619895 0.620192 0.620442 0.620685 0.620915 0.621126 0.621411 0.621725 0.621947 0.622173 0.622411 0.622663 0.62296 0.623317 0.623827 0.63537 0.636295 0.636913 0.637414 0.637825 0.638235 0.638634 0.638891 0.640022 0.640277 0.640507 0.64084 0.64103 0.641217 0.64141 0.641597 0.641801 0.642538 0.642787 0.64308 0.643492 0.652445 0.653295 0.653857 0.654286 0.654654 0.654983 0.65529 0.655922 0.656236 0.656459 0.657315 0.657546 0.657739 0.65792 0.658108 0.658283 0.658463 0.65865 0.658861 0.659091 0.659393 0.661228 0.667285 0.667804 0.668174 0.668482 0.668744 0.668977 0.669212 0.669466 0.669682 0.669903 0.670072 0.671357 0.671548 0.671746 0.672012 0.672193 0.672376 0.672555 0.672789 0.67305 0.673454 0.678829 0.679308 0.679637 0.679921 0.680465 0.680694 0.680899 0.6811 0.6813 0.68148 0.681807 0.681995 0.682146 0.68299 0.683184 0.683378 0.683582 0.68375 0.683951 0.684171 0.684467 0.689875 0.690329 0.690689 0.690972 0.691212 0.691438 0.691636 0.691816 0.692027 0.692653 0.692852 0.693052 0.69338 0.693535 0.693675 0.694636 0.694886 0.695131 0.695355 0.695565 0.695819 0.700453 0.700963 0.701345 0.701627 0.701899 0.702135 0.702342 0.702717 0.702939 0.703133 0.703311 0.703503 0.703681 0.704515 0.704765 0.70496 0.705132 0.705284 0.705772 0.705987 0.706224 0.708098 0.712518 0.713076 0.713479 0.713788 0.714075 0.714281 0.714663 0.714889 0.715096 0.715297 0.715794 0.716089 0.716335 0.716536 0.716521 0.716738 0.716969 0.717096 0.717297 0.717898 0.718275 0.722917 0.723571 0.724028 0.724401 0.724744 0.725093 0.725354 0.725587 0.725842 0.726115 0.726331 0.726572 0.726777 0.727031 0.727302 0.727603 0.727919 0.728262 0.728474 0.728675 0.728975 ];
TPR_LEGS = [1 0.903317 0.902522 0.902009 0.901523 0.901073 0.900635 0.900218 0.899815 0.899396 0.898989 0.898569 0.898133 0.897705 0.89724 0.896785 0.89629 0.895756 0.895151 0.894436 0.893521 0.892111 0.868977 0.866776 0.862982 0.862246 0.860958 0.860099 0.859676 0.85845 0.85805 0.85764 0.857039 0.856339 0.855948 0.855459 0.855007 0.854436 0.853904 0.853321 0.852651 0.851816 0.850634 0.841671 0.826659 0.825251 0.824093 0.821042 0.820398 0.819886 0.81946 0.819013 0.817009 0.816577 0.816126 0.815704 0.815271 0.814776 0.813541 0.812966 0.812372 0.811734 0.810908 0.809806 0.808156 0.785806 0.784282 0.783262 0.782367 0.781449 0.780733 0.777968 0.777451 0.776987 0.776357 0.775895 0.775365 0.774272 0.772788 0.772278 0.771754 0.771165 0.770522 0.769655 0.768605 0.767139 0.743872 0.742218 0.741107 0.740231 0.739507 0.738774 0.73802 0.737404 0.734308 0.733772 0.733239 0.732357 0.731847 0.731334 0.730802 0.730217 0.729576 0.727099 0.726254 0.725241 0.723748 0.700438 0.69842 0.697143 0.695922 0.695146 0.694397 0.693685 0.691474 0.690719 0.690098 0.686725 0.686098 0.685513 0.684949 0.684366 0.683768 0.683148 0.682455 0.68165 0.680652 0.679206 0.670969 0.649307 0.647812 0.646769 0.645934 0.645202 0.644535 0.643869 0.643212 0.6426 0.641927 0.641318 0.638255 0.637642 0.63694 0.635333 0.634641 0.63389 0.633102 0.631929 0.63059 0.628303 0.600946 0.599267 0.598101 0.597154 0.594383 0.593623 0.592955 0.592324 0.591721 0.591064 0.589772 0.589126 0.588523 0.585434 0.584755 0.584001 0.583202 0.582372 0.581331 0.579994 0.577924 0.54874 0.546829 0.545508 0.544481 0.54366 0.54288 0.54219 0.5415 0.54059 0.538275 0.537612 0.536953 0.536157 0.535545 0.5349 0.530846 0.529949 0.528915 0.527777 0.52642 0.524311 0.490472 0.488032 0.486388 0.485172 0.484204 0.48333 0.482534 0.480786 0.48007 0.479416 0.478783 0.478086 0.477418 0.474891 0.474156 0.473502 0.472758 0.471805 0.467444 0.465821 0.463551 0.44715 0.422318 0.420234 0.418802 0.417674 0.416683 0.415803 0.414821 0.414071 0.413354 0.412681 0.411566 0.410844 0.410164 0.409431 0.407239 0.406458 0.404147 0.402567 0.401228 0.394196 0.389356 0.33186 0.32877 0.326703 0.325164 0.323866 0.322738 0.321687 0.320743 0.319824 0.318983 0.318094 0.317247 0.316449 0.315594 0.314724 0.313821 0.312887 0.311909 0.310845 0.30973 0.307262 ];
FPR_LEGS = [1 0.19731 0.196359 0.195865 0.195394 0.195004 0.194624 0.194285 0.193962 0.193627 0.193316 0.192978 0.192608 0.192294 0.191965 0.19162 0.19128 0.1909 0.190492 0.190004 0.189345 0.188334 0.161583 0.159835 0.155411 0.154884 0.153502 0.15275 0.152495 0.151502 0.151281 0.151044 0.150792 0.149979 0.149768 0.149541 0.149314 0.148977 0.148679 0.148426 0.148133 0.147764 0.147223 0.140963 0.129986 0.129261 0.128694 0.126412 0.12612 0.125893 0.125713 0.125534 0.124249 0.12408 0.123903 0.123728 0.123567 0.123384 0.12238 0.12217 0.121971 0.121715 0.121444 0.121065 0.120529 0.108845 0.108245 0.107893 0.107592 0.107274 0.107033 0.105362 0.105191 0.105047 0.104767 0.104592 0.104444 0.103992 0.103282 0.103137 0.102997 0.102844 0.10268 0.102473 0.102205 0.101804 0.0924467 0.091917 0.0916066 0.0913678 0.0911715 0.0909666 0.090763 0.0906031 0.0890627 0.0889094 0.0887792 0.0883947 0.0882793 0.0881663 0.0880495 0.0879267 0.0877918 0.0869623 0.0867927 0.0865807 0.0862534 0.0793987 0.0789464 0.0786639 0.0783625 0.0781701 0.07801 0.0778578 0.0770781 0.0769178 0.076785 0.0755802 0.0754509 0.0753414 0.0752372 0.075132 0.0750242 0.0749176 0.0748006 0.0746622 0.074483 0.074247 0.0724974 0.0675037 0.0672361 0.0670543 0.0669064 0.0667548 0.0666394 0.0665178 0.0663888 0.0662828 0.0661258 0.0660135 0.0648662 0.0647545 0.0646366 0.0641528 0.0640374 0.0639267 0.0638141 0.0635578 0.0633617 0.0630634 0.0584813 0.0582323 0.0580622 0.0579183 0.0571568 0.0570211 0.0569171 0.0568142 0.0567165 0.056604 0.0562257 0.0561145 0.0560039 0.0548559 0.0547496 0.0546433 0.0544952 0.0543915 0.0542616 0.054087 0.0538416 0.0488726 0.0486067 0.0484318 0.0482979 0.0481812 0.0480811 0.0479903 0.0479 0.0477372 0.04708 0.046989 0.0468906 0.0466854 0.0466069 0.0464965 0.0455766 0.0454579 0.0453368 0.0451616 0.0450207 0.0447474 0.0403151 0.0400548 0.0398751 0.0397445 0.0396337 0.0395371 0.0394482 0.039023 0.038918 0.0388423 0.0387467 0.0386652 0.0385875 0.0379108 0.0378191 0.0377121 0.0376229 0.037515 0.0366394 0.0364896 0.0362844 0.0342822 0.0310977 0.0308952 0.0307577 0.0306519 0.0305601 0.0304794 0.0303407 0.0302708 0.0301929 0.0301265 0.0298745 0.0298007 0.0297321 0.0296543 0.0292259 0.0291479 0.0287163 0.0284772 0.0282659 0.0270752 0.0267477 0.0214655 0.0212234 0.0210675 0.0209533 0.0208604 0.020778 0.0207015 0.0206333 0.0205674 0.0205064 0.0204433 0.0203825 0.0203254 0.0202638 0.0202015 0.0201379 0.020074 0.0200094 0.0199393 0.0198671 0.0197289 ];
plot(Recall_LEGS, Precision_LEGS, 'b', 'linewidth', 2, 'Color', tree);

Recall_DRFI = [1 0.998462 0.997359 0.996304 0.995494 0.993996 0.992884 0.991656 0.990208 0.988605 0.987302 0.986061 0.984516 0.983115 0.981559 0.979993 0.978631 0.976802 0.974934 0.973221 0.971691 0.96985 0.967934 0.966369 0.964666 0.962645 0.960906 0.959195 0.957262 0.955313 0.953621 0.951799 0.949753 0.948029 0.946103 0.944062 0.94196 0.940112 0.937844 0.935767 0.933818 0.931569 0.929346 0.927184 0.925111 0.922772 0.920103 0.917837 0.915579 0.913261 0.911138 0.908955 0.906483 0.904375 0.902402 0.900325 0.898373 0.896034 0.894073 0.891866 0.889807 0.887431 0.885499 0.883071 0.880777 0.878528 0.876092 0.873954 0.871519 0.868958 0.866718 0.864671 0.862442 0.859858 0.857795 0.855389 0.853179 0.851128 0.849119 0.846598 0.844234 0.841664 0.83919 0.836523 0.833814 0.831507 0.82909 0.826603 0.824172 0.821457 0.818916 0.816288 0.81382 0.81124 0.808653 0.805509 0.803022 0.800211 0.797482 0.79438 0.791797 0.788894 0.786233 0.78349 0.78069 0.777849 0.775363 0.772705 0.770039 0.767063 0.764081 0.761201 0.758239 0.755028 0.752279 0.749449 0.746775 0.743937 0.741146 0.738455 0.735622 0.732459 0.728979 0.726043 0.723068 0.720228 0.71738 0.714196 0.711333 0.708513 0.705281 0.702154 0.699031 0.695868 0.692974 0.689869 0.686251 0.683166 0.679966 0.676838 0.673347 0.669882 0.666446 0.663249 0.659797 0.65653 0.65349 0.650136 0.646779 0.643407 0.639968 0.63647 0.633001 0.629889 0.625935 0.622042 0.61829 0.614768 0.611169 0.607884 0.603893 0.600646 0.596574 0.5924 0.588571 0.585128 0.581178 0.577508 0.57348 0.5693 0.565327 0.561291 0.557458 0.55324 0.549358 0.544984 0.540843 0.536758 0.532691 0.528198 0.523449 0.519022 0.514815 0.510155 0.505971 0.501615 0.497674 0.492945 0.488596 0.483962 0.478928 0.47477 0.470123 0.465633 0.461213 0.456511 0.451773 0.447614 0.442876 0.43822 0.43363 0.428645 0.423548 0.41846 0.413307 0.408175 0.403329 0.398132 0.393057 0.387782 0.38271 0.377533 0.372434 0.366974 0.361402 0.355993 0.350177 0.344507 0.338559 0.332932 0.326743 0.320237 0.31425 0.308124 0.301819 0.29545 0.288648 0.282349 0.276198 0.269694 0.262808 0.255475 0.248555 0.241334 0.233705 0.226307 0.219037 0.211451 0.203532 0.195212 0.187165 0.179219 0.170272 0.161437 0.152501 0.14391 0.135027 0.125741 0.116508 0.106476 0.0971163 0.0865472 0.0754191 0.0643457 0.0527208 0.0375737 ];
Precision_DRFI = [0.150626 0.206132 0.23063 0.247406 0.261538 0.273471 0.284362 0.294408 0.303656 0.312098 0.320748 0.328524 0.335866 0.342931 0.349617 0.355875 0.362138 0.368118 0.373701 0.379413 0.384959 0.390201 0.395283 0.400701 0.405682 0.410566 0.415444 0.420115 0.424584 0.428971 0.43355 0.438151 0.442185 0.446321 0.45027 0.454133 0.45787 0.461552 0.465069 0.468415 0.472021 0.47552 0.47883 0.482154 0.485699 0.489 0.492102 0.494827 0.497631 0.50045 0.503362 0.506343 0.509307 0.51201 0.514899 0.517939 0.520886 0.523502 0.526073 0.528586 0.53128 0.533792 0.536175 0.538508 0.540723 0.543055 0.545298 0.547578 0.549798 0.551957 0.554355 0.556614 0.558717 0.560908 0.563056 0.565237 0.567332 0.569388 0.571385 0.573209 0.575134 0.57707 0.578959 0.58083 0.582633 0.584814 0.586828 0.588633 0.590541 0.592364 0.594242 0.596028 0.597921 0.59965 0.601462 0.603079 0.604885 0.606766 0.608265 0.609915 0.6117 0.613304 0.615118 0.61683 0.618235 0.619688 0.621241 0.622783 0.624496 0.626159 0.6278 0.629251 0.630582 0.631885 0.633353 0.634626 0.636167 0.637549 0.639311 0.640685 0.642238 0.643678 0.645066 0.646475 0.64788 0.649386 0.650878 0.652269 0.653495 0.654955 0.656121 0.657426 0.658689 0.659945 0.661293 0.662543 0.66345 0.664719 0.665885 0.667085 0.668168 0.669304 0.670139 0.67125 0.672477 0.673474 0.674969 0.676371 0.677449 0.678574 0.679809 0.680739 0.681814 0.68328 0.684186 0.685321 0.685913 0.687015 0.688149 0.689386 0.69004 0.691056 0.692011 0.693065 0.693855 0.694917 0.69583 0.696917 0.697937 0.698789 0.699574 0.70079 0.701843 0.702751 0.703775 0.704591 0.705572 0.706622 0.707268 0.708241 0.70911 0.709778 0.710521 0.71086 0.711646 0.712376 0.713167 0.713856 0.714748 0.715463 0.716005 0.716942 0.717625 0.718355 0.718893 0.71969 0.720715 0.721517 0.722469 0.723501 0.724298 0.725023 0.725757 0.726217 0.726895 0.727569 0.728507 0.728966 0.729745 0.730105 0.730761 0.731475 0.732096 0.732603 0.733296 0.734326 0.734924 0.735705 0.736332 0.737583 0.738271 0.73863 0.739031 0.739772 0.741007 0.741791 0.742099 0.742749 0.743761 0.744372 0.744668 0.744615 0.744802 0.745574 0.745192 0.745714 0.746346 0.746732 0.747412 0.748285 0.748854 0.749317 0.749773 0.750774 0.751333 0.751347 0.751293 0.751631 0.75139 0.751348 0.751446 0.751063 0.75032 0.751398 0.750771 0.751429 ];
TPR_DRFI = [1 0.998462 0.997359 0.996304 0.995494 0.993996 0.992884 0.991656 0.990208 0.988605 0.987302 0.986061 0.984516 0.983115 0.981559 0.979993 0.978631 0.976802 0.974934 0.973221 0.971691 0.96985 0.967934 0.966369 0.964666 0.962645 0.960906 0.959195 0.957262 0.955313 0.953621 0.951799 0.949753 0.948029 0.946103 0.944062 0.94196 0.940112 0.937844 0.935767 0.933818 0.931569 0.929346 0.927184 0.925111 0.922772 0.920103 0.917837 0.915579 0.913261 0.911138 0.908955 0.906483 0.904375 0.902402 0.900325 0.898373 0.896034 0.894073 0.891866 0.889807 0.887431 0.885499 0.883071 0.880777 0.878528 0.876092 0.873954 0.871519 0.868958 0.866718 0.864671 0.862442 0.859858 0.857795 0.855389 0.853179 0.851128 0.849119 0.846598 0.844234 0.841664 0.83919 0.836523 0.833814 0.831507 0.82909 0.826603 0.824172 0.821457 0.818916 0.816288 0.81382 0.81124 0.808653 0.805509 0.803022 0.800211 0.797482 0.79438 0.791797 0.788894 0.786233 0.78349 0.78069 0.777849 0.775363 0.772705 0.770039 0.767063 0.764081 0.761201 0.758239 0.755028 0.752279 0.749449 0.746775 0.743937 0.741146 0.738455 0.735622 0.732459 0.728979 0.726043 0.723068 0.720228 0.71738 0.714196 0.711333 0.708513 0.705281 0.702154 0.699031 0.695868 0.692974 0.689869 0.686251 0.683166 0.679966 0.676838 0.673347 0.669882 0.666446 0.663249 0.659797 0.65653 0.65349 0.650136 0.646779 0.643407 0.639968 0.63647 0.633001 0.629889 0.625935 0.622042 0.61829 0.614768 0.611169 0.607884 0.603893 0.600646 0.596574 0.5924 0.588571 0.585128 0.581178 0.577508 0.57348 0.5693 0.565327 0.561291 0.557458 0.55324 0.549358 0.544984 0.540843 0.536758 0.532691 0.528198 0.523449 0.519022 0.514815 0.510155 0.505971 0.501615 0.497674 0.492945 0.488596 0.483962 0.478928 0.47477 0.470123 0.465633 0.461213 0.456511 0.451773 0.447614 0.442876 0.43822 0.43363 0.428645 0.423548 0.41846 0.413307 0.408175 0.403329 0.398132 0.393057 0.387782 0.38271 0.377533 0.372434 0.366974 0.361402 0.355993 0.350177 0.344507 0.338559 0.332932 0.326743 0.320237 0.31425 0.308124 0.301819 0.29545 0.288648 0.282349 0.276198 0.269694 0.262808 0.255475 0.248555 0.241334 0.233705 0.226307 0.219037 0.211451 0.203532 0.195212 0.187165 0.179219 0.170272 0.161437 0.152501 0.14391 0.135027 0.125741 0.116508 0.106476 0.0971163 0.0865472 0.0754191 0.0643457 0.0527208 0.0375737 ];
FPR_DRFI = [1 0.774471 0.684763 0.626625 0.583154 0.548138 0.518161 0.492753 0.470748 0.45116 0.432039 0.415418 0.400246 0.386335 0.373475 0.361658 0.350612 0.339946 0.330154 0.320625 0.311712 0.303664 0.29583 0.287961 0.280949 0.274199 0.267668 0.261547 0.255643 0.249913 0.244384 0.238759 0.233838 0.229104 0.224505 0.219901 0.215501 0.211407 0.207414 0.20371 0.199843 0.196172 0.192876 0.189507 0.186299 0.183136 0.180132 0.17749 0.174778 0.172018 0.169351 0.166672 0.163992 0.161627 0.159133 0.156604 0.1541 0.15175 0.149599 0.147459 0.145261 0.143164 0.141348 0.13945 0.137689 0.135905 0.134151 0.132393 0.130739 0.128938 0.127175 0.125569 0.123991 0.122326 0.12076 0.119171 0.117665 0.116232 0.114818 0.113389 0.112009 0.110645 0.109286 0.107914 0.10653 0.105114 0.103811 0.102633 0.101351 0.100141 0.098918 0.0977552 0.0966032 0.0954827 0.0943212 0.0931715 0.0920404 0.090969 0.0899818 0.088891 0.087815 0.0868138 0.0858136 0.0848217 0.0839069 0.0829893 0.0820579 0.0811571 0.0802543 0.0792428 0.0782757 0.0774192 0.0765487 0.0756784 0.0748232 0.0739202 0.0730679 0.0721935 0.0713662 0.0704351 0.0695731 0.0687733 0.0680003 0.0672011 0.0664299 0.0656229 0.0648402 0.0640421 0.0633271 0.0625889 0.0618672 0.0611359 0.0604158 0.0596696 0.0589403 0.058269 0.0575936 0.0569596 0.0562964 0.0556014 0.0549923 0.0543728 0.0537505 0.0531699 0.0525369 0.0519211 0.0512107 0.050577 0.0499452 0.0492979 0.0486814 0.0481221 0.0475474 0.046884 0.0462931 0.0457198 0.0451913 0.044645 0.0440636 0.0434683 0.0428879 0.042367 0.0418083 0.0412427 0.0407378 0.040196 0.0396714 0.0391059 0.0385683 0.0379804 0.0374609 0.036928 0.0364015 0.035858 0.0353546 0.0348322 0.0343249 0.033725 0.0332346 0.032704 0.032193 0.0317059 0.0312492 0.0308017 0.0303509 0.0298914 0.0294312 0.0289748 0.0285276 0.0280982 0.0276115 0.0271355 0.0266672 0.0262375 0.0258294 0.0253407 0.0248838 0.0244352 0.0239838 0.0235174 0.0231177 0.0227041 0.0222688 0.0218563 0.0214203 0.0209824 0.0205509 0.0201723 0.0197574 0.0193681 0.0189578 0.0184737 0.0180856 0.0176684 0.0172733 0.0168409 0.0164174 0.0159713 0.0155736 0.0150893 0.0146865 0.0143337 0.0139142 0.0135216 0.0131112 0.0127074 0.0122631 0.0118602 0.0114351 0.0110627 0.0106797 0.0103017 0.00989501 0.00944785 0.00907654 0.00869687 0.00831864 0.00793417 0.00757742 0.00713288 0.00676047 0.00639177 0.00601799 0.00562936 0.00519308 0.00483107 0.00445753 0.00412093 0.00371576 0.00335785 0.00299795 0.0025124 0.00208295 0.00166941 0.00134604 0.000934508 ];
plot(Recall_DRFI, Precision_DRFI, 'b--', 'linewidth', 2);
Recall_DSR = [1 0.982362 0.968587 0.958356 0.949154 0.940893 0.933014 0.92554 0.918351 0.911363 0.904657 0.898176 0.891982 0.886085 0.880311 0.874815 0.869491 0.864367 0.85937 0.854377 0.849468 0.84469 0.840185 0.835745 0.831251 0.826865 0.822572 0.818395 0.814292 0.810227 0.806081 0.802012 0.797982 0.794064 0.790175 0.786266 0.782349 0.778481 0.774653 0.770855 0.767118 0.763361 0.759705 0.756133 0.752552 0.749044 0.745574 0.7421 0.738693 0.735313 0.731919 0.728553 0.725257 0.722035 0.71876 0.715504 0.712229 0.708907 0.705574 0.702285 0.699011 0.695837 0.692708 0.689614 0.686534 0.683417 0.680312 0.67727 0.674219 0.67118 0.668152 0.665109 0.662079 0.659078 0.656108 0.653138 0.650232 0.647329 0.644418 0.641541 0.638709 0.635861 0.633006 0.630203 0.62741 0.62461 0.621815 0.619031 0.616236 0.613476 0.610757 0.608055 0.605337 0.602625 0.599897 0.597188 0.594458 0.591779 0.589083 0.586409 0.58381 0.581212 0.578585 0.575994 0.573417 0.570836 0.568277 0.565776 0.563273 0.560731 0.558211 0.555715 0.553183 0.550635 0.548143 0.545668 0.543215 0.540778 0.538338 0.535887 0.533437 0.531002 0.52859 0.526128 0.523659 0.521208 0.518792 0.516377 0.513962 0.51154 0.509087 0.506639 0.504174 0.501755 0.499335 0.496932 0.494521 0.492137 0.489762 0.487408 0.485057 0.482712 0.480337 0.477963 0.475587 0.473229 0.470897 0.468544 0.466177 0.463794 0.461398 0.459031 0.456679 0.454305 0.451938 0.44961 0.447291 0.444961 0.442664 0.440353 0.438025 0.435681 0.433317 0.430962 0.428629 0.42628 0.423958 0.421635 0.419308 0.416968 0.414583 0.412175 0.409768 0.407395 0.404998 0.402577 0.400143 0.397738 0.395363 0.39303 0.390658 0.388253 0.385831 0.383442 0.381043 0.378621 0.376167 0.373699 0.371275 0.368784 0.366287 0.363803 0.36131 0.358808 0.356252 0.353665 0.351071 0.348503 0.345936 0.343357 0.340757 0.338122 0.335423 0.332697 0.329961 0.327181 0.3244 0.321617 0.318828 0.315968 0.313118 0.310183 0.307176 0.304162 0.301195 0.298194 0.295133 0.292034 0.288872 0.285684 0.282396 0.279056 0.275675 0.272312 0.268837 0.265355 0.261824 0.258256 0.254564 0.250784 0.246928 0.242997 0.239049 0.235066 0.230908 0.226688 0.222305 0.217856 0.213206 0.20845 0.203503 0.198254 0.192882 0.18718 0.181139 0.174775 0.167876 0.160521 0.15257 0.143824 0.134099 0.123142 0.110785 0.0958618 0.0770176 0.0469524 ];
Precision_DSR = [0.150626 0.267432 0.310315 0.332282 0.348322 0.361353 0.372347 0.382288 0.39135 0.399674 0.407458 0.414657 0.421378 0.42755 0.433351 0.438805 0.443941 0.448824 0.453439 0.457864 0.462042 0.465988 0.46983 0.473544 0.477144 0.480639 0.484044 0.487343 0.490542 0.493677 0.496674 0.499615 0.502489 0.505268 0.507967 0.510626 0.513195 0.515742 0.51829 0.520771 0.523218 0.525623 0.527987 0.53027 0.532486 0.534713 0.536898 0.539046 0.54116 0.543232 0.54527 0.547288 0.549293 0.551271 0.553236 0.555191 0.557126 0.559068 0.560997 0.562888 0.56473 0.566531 0.568283 0.57 0.571719 0.573364 0.574995 0.576624 0.57824 0.579838 0.581458 0.58303 0.58455 0.586037 0.587468 0.588856 0.590277 0.591652 0.592978 0.594326 0.595677 0.59704 0.598401 0.599677 0.600927 0.602192 0.603437 0.604633 0.605812 0.606982 0.608137 0.609287 0.610372 0.611445 0.612533 0.613641 0.614727 0.615826 0.616879 0.617917 0.618939 0.619925 0.620903 0.621875 0.62285 0.623786 0.624673 0.625563 0.626492 0.627413 0.628379 0.629329 0.630275 0.631195 0.632136 0.633054 0.633931 0.634776 0.6356 0.636396 0.637206 0.638024 0.638839 0.639639 0.640417 0.641194 0.641974 0.642742 0.64349 0.644211 0.644899 0.645566 0.646223 0.646859 0.647529 0.648203 0.648872 0.649554 0.650168 0.650793 0.651406 0.652026 0.652667 0.653342 0.653971 0.65454 0.655128 0.655703 0.656291 0.656887 0.657422 0.657954 0.658494 0.659024 0.659608 0.660233 0.660889 0.661503 0.662068 0.662614 0.66314 0.663697 0.664263 0.664867 0.665471 0.66613 0.666792 0.667364 0.667897 0.668429 0.668975 0.669494 0.669995 0.67055 0.671109 0.671647 0.672149 0.672695 0.67327 0.673848 0.674385 0.674923 0.675408 0.675855 0.676379 0.676908 0.677439 0.677977 0.678541 0.679061 0.679575 0.680132 0.680623 0.680997 0.681372 0.681826 0.682304 0.682724 0.683126 0.683475 0.683904 0.684311 0.684738 0.685171 0.685604 0.685982 0.686387 0.686848 0.687249 0.687692 0.688051 0.688446 0.688878 0.689298 0.689768 0.690188 0.690569 0.691055 0.691461 0.69181 0.692265 0.692631 0.692918 0.693237 0.69366 0.694051 0.694354 0.694637 0.694852 0.695166 0.695358 0.695678 0.695968 0.696294 0.696785 0.697281 0.697842 0.698247 0.69854 0.699111 0.699745 0.700099 0.700603 0.701114 0.701706 0.701962 0.701926 0.702132 0.702612 0.703096 0.703236 0.703516 0.703065 0.702705 0.704087 0.704169 ];
TPR_DSR = [1 0.982362 0.968587 0.958356 0.949154 0.940893 0.933014 0.92554 0.918351 0.911363 0.904657 0.898176 0.891982 0.886085 0.880311 0.874815 0.869491 0.864367 0.85937 0.854377 0.849468 0.84469 0.840185 0.835745 0.831251 0.826865 0.822572 0.818395 0.814292 0.810227 0.806081 0.802012 0.797982 0.794064 0.790175 0.786266 0.782349 0.778481 0.774653 0.770855 0.767118 0.763361 0.759705 0.756133 0.752552 0.749044 0.745574 0.7421 0.738693 0.735313 0.731919 0.728553 0.725257 0.722035 0.71876 0.715504 0.712229 0.708907 0.705574 0.702285 0.699011 0.695837 0.692708 0.689614 0.686534 0.683417 0.680312 0.67727 0.674219 0.67118 0.668152 0.665109 0.662079 0.659078 0.656108 0.653138 0.650232 0.647329 0.644418 0.641541 0.638709 0.635861 0.633006 0.630203 0.62741 0.62461 0.621815 0.619031 0.616236 0.613476 0.610757 0.608055 0.605337 0.602625 0.599897 0.597188 0.594458 0.591779 0.589083 0.586409 0.58381 0.581212 0.578585 0.575994 0.573417 0.570836 0.568277 0.565776 0.563273 0.560731 0.558211 0.555715 0.553183 0.550635 0.548143 0.545668 0.543215 0.540778 0.538338 0.535887 0.533437 0.531002 0.52859 0.526128 0.523659 0.521208 0.518792 0.516377 0.513962 0.51154 0.509087 0.506639 0.504174 0.501755 0.499335 0.496932 0.494521 0.492137 0.489762 0.487408 0.485057 0.482712 0.480337 0.477963 0.475587 0.473229 0.470897 0.468544 0.466177 0.463794 0.461398 0.459031 0.456679 0.454305 0.451938 0.44961 0.447291 0.444961 0.442664 0.440353 0.438025 0.435681 0.433317 0.430962 0.428629 0.42628 0.423958 0.421635 0.419308 0.416968 0.414583 0.412175 0.409768 0.407395 0.404998 0.402577 0.400143 0.397738 0.395363 0.39303 0.390658 0.388253 0.385831 0.383442 0.381043 0.378621 0.376167 0.373699 0.371275 0.368784 0.366287 0.363803 0.36131 0.358808 0.356252 0.353665 0.351071 0.348503 0.345936 0.343357 0.340757 0.338122 0.335423 0.332697 0.329961 0.327181 0.3244 0.321617 0.318828 0.315968 0.313118 0.310183 0.307176 0.304162 0.301195 0.298194 0.295133 0.292034 0.288872 0.285684 0.282396 0.279056 0.275675 0.272312 0.268837 0.265355 0.261824 0.258256 0.254564 0.250784 0.246928 0.242997 0.239049 0.235066 0.230908 0.226688 0.222305 0.217856 0.213206 0.20845 0.203503 0.198254 0.192882 0.18718 0.181139 0.174775 0.167876 0.160521 0.15257 0.143824 0.134099 0.123142 0.110785 0.0958618 0.0770176 0.0469524 ];
FPR_DSR = [1 0.598046 0.471961 0.416094 0.379413 0.351975 0.330073 0.311675 0.295889 0.282002 0.269601 0.258569 0.248638 0.23974 0.231612 0.224164 0.217294 0.210962 0.205082 0.199599 0.194499 0.189728 0.185237 0.180989 0.176961 0.173144 0.169507 0.166031 0.162689 0.159481 0.156396 0.153433 0.150586 0.147845 0.145199 0.142618 0.140135 0.137738 0.135399 0.133135 0.130919 0.128754 0.126661 0.124652 0.122684 0.120771 0.11891 0.117104 0.11535 0.113642 0.111986 0.110363 0.108775 0.107226 0.105708 0.104228 0.10279 0.101368 0.0999723 0.0986124 0.0972847 0.0959884 0.0947207 0.0934767 0.0922599 0.091068 0.0898887 0.088731 0.087592 0.0864789 0.0853859 0.0843236 0.0832832 0.0822591 0.0812569 0.0802841 0.079328 0.0783878 0.0774698 0.0765634 0.0756722 0.0747899 0.0739215 0.0730728 0.072243 0.0714235 0.0706115 0.069811 0.0690227 0.0682414 0.0674807 0.0667398 0.0660139 0.0652937 0.0645747 0.0638638 0.0631598 0.0624651 0.0617842 0.0611194 0.0604678 0.059829 0.059194 0.0585654 0.057944 0.0573318 0.0567322 0.0561332 0.0555378 0.0549542 0.0543767 0.0538111 0.0532561 0.0527057 0.0521588 0.0516186 0.0510836 0.0505586 0.0500374 0.0495319 0.0490334 0.0485386 0.0480436 0.0475522 0.0470676 0.0465891 0.0461165 0.0456493 0.045186 0.0447322 0.0442859 0.0438461 0.0434086 0.0429749 0.0425436 0.0421182 0.0416953 0.0412711 0.0408541 0.0404435 0.0400329 0.0396271 0.0392233 0.0388248 0.0384328 0.0380426 0.0376531 0.0372631 0.0368746 0.0364914 0.0361127 0.0357358 0.0353598 0.0349885 0.0346161 0.0342454 0.0338711 0.033501 0.0331402 0.0327815 0.0324239 0.0320685 0.0317135 0.0313594 0.0310059 0.0306566 0.0303118 0.0299713 0.0296386 0.029307 0.0289758 0.0286452 0.0283158 0.0279902 0.0276637 0.0273412 0.027022 0.0267021 0.0263858 0.0260756 0.025768 0.0254618 0.0251573 0.0248549 0.0245533 0.0242567 0.0239632 0.0236745 0.0233861 0.0230979 0.022811 0.0225245 0.0222417 0.0219596 0.021677 0.0213942 0.0211163 0.0208401 0.0205633 0.0202866 0.020009 0.0197307 0.019455 0.0191848 0.0189113 0.0186393 0.0183689 0.0180935 0.0178237 0.017552 0.0172758 0.0169997 0.0167267 0.0164442 0.0161573 0.0158734 0.0155927 0.0153108 0.0150307 0.0147478 0.0144601 0.0141715 0.0138936 0.0136175 0.0133349 0.0130527 0.0127694 0.0124857 0.0122009 0.0119133 0.0116267 0.0113372 0.0110472 0.0107594 0.010461 0.010159 0.00985006 0.00954192 0.00922433 0.00890472 0.00858201 0.00825096 0.00791318 0.00756163 0.00720029 0.00683137 0.0064451 0.00605048 0.00563554 0.00519915 0.00472893 0.00421648 0.00365263 0.00299106 0.00218951 0.00110554 ];
plot(Recall_DSR, Precision_DSR, 'm', 'linewidth', 2);
Recall_GMR = [1 0.983513 0.965951 0.954355 0.945097 0.937381 0.930499 0.923753 0.91725 0.91151 0.905694 0.901167 0.895972 0.891234 0.886671 0.882531 0.878161 0.874166 0.870116 0.866499 0.862647 0.858537 0.854838 0.850764 0.847551 0.843808 0.840215 0.836753 0.83329 0.829993 0.82665 0.823005 0.819657 0.815804 0.8124 0.80924 0.805759 0.80284 0.799855 0.796766 0.793719 0.790392 0.786975 0.783975 0.780683 0.777193 0.773988 0.770795 0.767853 0.764742 0.761849 0.758835 0.755889 0.752973 0.750312 0.747581 0.744572 0.741662 0.738625 0.735643 0.732956 0.730151 0.72731 0.724825 0.721793 0.718979 0.716248 0.713366 0.710886 0.708056 0.70541 0.703007 0.69982 0.696926 0.694298 0.691661 0.688893 0.686464 0.683733 0.68118 0.678374 0.675916 0.673102 0.669949 0.667 0.664005 0.6613 0.658635 0.65618 0.65343 0.650859 0.648424 0.645746 0.643225 0.640551 0.637654 0.634966 0.632537 0.629863 0.627254 0.624733 0.622115 0.619757 0.617367 0.614714 0.612336 0.60984 0.606997 0.604326 0.601854 0.599511 0.596983 0.594428 0.591907 0.589278 0.586843 0.584244 0.5817 0.579268 0.576776 0.574307 0.57193 0.569054 0.566319 0.56361 0.560956 0.558165 0.555697 0.553344 0.551047 0.548321 0.545733 0.543241 0.540754 0.538285 0.535907 0.533264 0.530688 0.528525 0.525865 0.523203 0.520637 0.517771 0.515167 0.512519 0.510033 0.507522 0.505093 0.502652 0.499979 0.497418 0.494535 0.491812 0.489402 0.486821 0.484385 0.481776 0.479104 0.476524 0.473932 0.471346 0.468553 0.466043 0.463304 0.460536 0.457585 0.454659 0.451881 0.448983 0.446035 0.443472 0.440606 0.437973 0.43523 0.432562 0.430122 0.42738 0.424778 0.421985 0.419144 0.415919 0.413092 0.410201 0.407489 0.404505 0.401775 0.398649 0.396 0.39321 0.390183 0.387051 0.383539 0.380717 0.377273 0.373816 0.370756 0.367568 0.364716 0.361536 0.358104 0.355028 0.352044 0.348706 0.345504 0.342316 0.339031 0.335282 0.33209 0.329212 0.325607 0.322166 0.318721 0.315601 0.311856 0.308502 0.304801 0.301157 0.29769 0.293995 0.290617 0.286911 0.283404 0.279236 0.275304 0.271086 0.267245 0.263075 0.258845 0.254043 0.249924 0.245556 0.241045 0.236533 0.23126 0.226321 0.221162 0.216446 0.211009 0.205944 0.200598 0.195172 0.189148 0.183657 0.17792 0.171214 0.164668 0.15688 0.149473 0.141312 0.13224 0.123036 0.112056 0.0999979 0.0860893 0.0692284 0.0486051 ];
Precision_GMR = [0.150626 0.209411 0.256028 0.283016 0.302443 0.318357 0.331191 0.341736 0.351109 0.359676 0.367221 0.374177 0.380868 0.387247 0.392823 0.398393 0.403609 0.40861 0.413278 0.417811 0.42213 0.426391 0.430539 0.434382 0.438207 0.44177 0.445198 0.448467 0.451899 0.455043 0.458132 0.461129 0.463899 0.466645 0.469563 0.472407 0.475032 0.477548 0.480141 0.482671 0.485345 0.487762 0.490382 0.492862 0.495357 0.497865 0.500322 0.502447 0.504707 0.506877 0.509161 0.511227 0.513295 0.515057 0.517123 0.519011 0.520986 0.522779 0.5247 0.526622 0.528613 0.530321 0.53205 0.533771 0.535513 0.53698 0.538524 0.540197 0.541997 0.54368 0.545211 0.546696 0.548266 0.549674 0.551177 0.552596 0.553734 0.555182 0.556555 0.558086 0.559249 0.560931 0.56234 0.563479 0.564889 0.565801 0.566966 0.567958 0.569203 0.570281 0.571537 0.572812 0.574176 0.575453 0.576588 0.577582 0.578738 0.579873 0.58111 0.582146 0.583425 0.584728 0.585773 0.586781 0.587916 0.588957 0.589901 0.59089 0.591824 0.593156 0.594181 0.595423 0.596701 0.597558 0.598594 0.599658 0.600428 0.601335 0.6023 0.60344 0.604387 0.605013 0.605771 0.606819 0.60764 0.608337 0.609384 0.61022 0.611012 0.611687 0.612314 0.613467 0.61416 0.615005 0.615652 0.616438 0.617104 0.61775 0.618681 0.619104 0.619791 0.620379 0.621052 0.621804 0.622382 0.623243 0.623969 0.624678 0.625274 0.625796 0.626392 0.627052 0.627707 0.628389 0.629206 0.630056 0.630638 0.631095 0.631942 0.632524 0.633326 0.633732 0.634485 0.635097 0.635734 0.636466 0.636967 0.637674 0.638204 0.638871 0.639779 0.640132 0.6407 0.641668 0.642567 0.643342 0.644184 0.644881 0.645674 0.646345 0.646769 0.647279 0.647814 0.648459 0.649017 0.649833 0.650446 0.651354 0.651779 0.65232 0.652561 0.653003 0.653801 0.654322 0.654886 0.655258 0.655954 0.656434 0.656844 0.656964 0.657537 0.657663 0.657943 0.658361 0.65868 0.658989 0.659167 0.659503 0.660187 0.66034 0.660621 0.660978 0.66154 0.661598 0.66194 0.66191 0.662361 0.662921 0.663078 0.663495 0.66366 0.663954 0.66418 0.664799 0.664864 0.665263 0.66524 0.665346 0.665141 0.665332 0.665509 0.666001 0.666089 0.666355 0.66638 0.666465 0.666867 0.666586 0.666751 0.667041 0.667888 0.667964 0.668184 0.668619 0.669062 0.669115 0.668956 0.669343 0.669989 0.670357 0.670549 0.669978 0.670006 0.669785 0.669256 0.669447 ];
TPR_GMR = [1 0.983513 0.965951 0.954355 0.945097 0.937381 0.930499 0.923753 0.91725 0.91151 0.905694 0.901167 0.895972 0.891234 0.886671 0.882531 0.878161 0.874166 0.870116 0.866499 0.862647 0.858537 0.854838 0.850764 0.847551 0.843808 0.840215 0.836753 0.83329 0.829993 0.82665 0.823005 0.819657 0.815804 0.8124 0.80924 0.805759 0.80284 0.799855 0.796766 0.793719 0.790392 0.786975 0.783975 0.780683 0.777193 0.773988 0.770795 0.767853 0.764742 0.761849 0.758835 0.755889 0.752973 0.750312 0.747581 0.744572 0.741662 0.738625 0.735643 0.732956 0.730151 0.72731 0.724825 0.721793 0.718979 0.716248 0.713366 0.710886 0.708056 0.70541 0.703007 0.69982 0.696926 0.694298 0.691661 0.688893 0.686464 0.683733 0.68118 0.678374 0.675916 0.673102 0.669949 0.667 0.664005 0.6613 0.658635 0.65618 0.65343 0.650859 0.648424 0.645746 0.643225 0.640551 0.637654 0.634966 0.632537 0.629863 0.627254 0.624733 0.622115 0.619757 0.617367 0.614714 0.612336 0.60984 0.606997 0.604326 0.601854 0.599511 0.596983 0.594428 0.591907 0.589278 0.586843 0.584244 0.5817 0.579268 0.576776 0.574307 0.57193 0.569054 0.566319 0.56361 0.560956 0.558165 0.555697 0.553344 0.551047 0.548321 0.545733 0.543241 0.540754 0.538285 0.535907 0.533264 0.530688 0.528525 0.525865 0.523203 0.520637 0.517771 0.515167 0.512519 0.510033 0.507522 0.505093 0.502652 0.499979 0.497418 0.494535 0.491812 0.489402 0.486821 0.484385 0.481776 0.479104 0.476524 0.473932 0.471346 0.468553 0.466043 0.463304 0.460536 0.457585 0.454659 0.451881 0.448983 0.446035 0.443472 0.440606 0.437973 0.43523 0.432562 0.430122 0.42738 0.424778 0.421985 0.419144 0.415919 0.413092 0.410201 0.407489 0.404505 0.401775 0.398649 0.396 0.39321 0.390183 0.387051 0.383539 0.380717 0.377273 0.373816 0.370756 0.367568 0.364716 0.361536 0.358104 0.355028 0.352044 0.348706 0.345504 0.342316 0.339031 0.335282 0.33209 0.329212 0.325607 0.322166 0.318721 0.315601 0.311856 0.308502 0.304801 0.301157 0.29769 0.293995 0.290617 0.286911 0.283404 0.279236 0.275304 0.271086 0.267245 0.263075 0.258845 0.254043 0.249924 0.245556 0.241045 0.236533 0.23126 0.226321 0.221162 0.216446 0.211009 0.205944 0.200598 0.195172 0.189148 0.183657 0.17792 0.171214 0.164668 0.15688 0.149473 0.141312 0.13224 0.123036 0.112056 0.0999979 0.0860893 0.0692284 0.0486051 ];
FPR_GMR = [1 0.79678 0.683041 0.620409 0.575963 0.540731 0.511711 0.487428 0.466698 0.448668 0.43281 0.418372 0.405178 0.393296 0.382326 0.372398 0.362628 0.353533 0.345057 0.337204 0.32974 0.322471 0.315473 0.308946 0.302777 0.297048 0.291448 0.286078 0.280589 0.275436 0.270562 0.265578 0.26102 0.256633 0.252331 0.248155 0.243967 0.240035 0.236099 0.232181 0.228435 0.224856 0.221266 0.2179 0.214647 0.211398 0.208243 0.205169 0.202181 0.199235 0.196389 0.19365 0.190788 0.188086 0.185474 0.182974 0.180515 0.178154 0.175903 0.173659 0.171334 0.169132 0.166955 0.164911 0.162787 0.160791 0.158757 0.156851 0.154976 0.153063 0.151208 0.149488 0.147701 0.145894 0.144146 0.142446 0.140786 0.139169 0.137574 0.136019 0.134444 0.13287 0.13132 0.129904 0.128493 0.12711 0.125723 0.124383 0.122988 0.121619 0.120248 0.11896 0.117637 0.116299 0.115052 0.113783 0.112531 0.111351 0.110087 0.108892 0.107625 0.106385 0.10527 0.104184 0.103064 0.101945 0.10082 0.0998229 0.0988119 0.0977703 0.09673 0.0956974 0.0946978 0.0937041 0.0927596 0.0917969 0.0908573 0.0899419 0.088997 0.0880346 0.0871215 0.0862818 0.085326 0.0843507 0.0833858 0.0824316 0.0815097 0.0806363 0.0797713 0.0789265 0.0781274 0.077245 0.0764301 0.0756254 0.0749267 0.0741389 0.0734087 0.0726245 0.0718643 0.0711277 0.0703331 0.0695719 0.0687674 0.0679732 0.0672234 0.0664538 0.0657429 0.0650333 0.0642867 0.0635301 0.062845 0.0621506 0.0614656 0.0607813 0.0600855 0.0593911 0.0586655 0.0579949 0.0573152 0.0566523 0.0559928 0.055371 0.0547339 0.0540689 0.0533938 0.0527431 0.0520909 0.0514515 0.0508369 0.0501905 0.0495347 0.0489508 0.0483646 0.0477736 0.0471645 0.0465637 0.04592 0.0453459 0.0447618 0.0442038 0.0436832 0.0431262 0.0425502 0.0420004 0.0414592 0.0408971 0.0403716 0.0398496 0.039355 0.0388252 0.0383355 0.0377994 0.0372491 0.0367446 0.0362334 0.0357211 0.0352043 0.0347014 0.0341908 0.0336965 0.0332212 0.0327513 0.0322709 0.0317867 0.0313023 0.0307861 0.0302924 0.0298226 0.0292498 0.0286763 0.0280909 0.0275675 0.0270289 0.0264964 0.02593 0.0253886 0.0248558 0.0242977 0.0237944 0.0232447 0.0227553 0.0222825 0.0217541 0.0212268 0.0206792 0.020182 0.0197111 0.0192314 0.0187411 0.0182458 0.0177311 0.0172242 0.0167333 0.0162252 0.0157606 0.0152143 0.014659 0.0141301 0.0136072 0.0130757 0.0124958 0.0119759 0.0114616 0.0109367 0.0104211 0.00986464 0.00929542 0.00866893 0.00807259 0.00740698 0.00672272 0.00602065 0.00528757 0.00446041 0.00357534 0.00241189 ];
plot(Recall_GMR, Precision_GMR, 'c', 'linewidth', 2);
Recall_HDCT = [1 0.987691 0.981097 0.975852 0.971363 0.966996 0.962982 0.958929 0.954889 0.950975 0.947238 0.943772 0.940073 0.936287 0.932576 0.929009 0.925318 0.921842 0.918367 0.914895 0.911492 0.908028 0.904712 0.901335 0.898024 0.894612 0.891357 0.888151 0.88496 0.881772 0.878535 0.875276 0.872097 0.868941 0.865749 0.862492 0.859037 0.855896 0.852486 0.849232 0.846177 0.842924 0.839789 0.836701 0.833581 0.830417 0.827074 0.823941 0.821023 0.817708 0.814421 0.811177 0.808199 0.804999 0.801924 0.798685 0.795315 0.792007 0.788847 0.785798 0.782566 0.779196 0.776213 0.772939 0.769849 0.766656 0.763776 0.760816 0.757828 0.754605 0.751771 0.748894 0.746058 0.742986 0.740117 0.737228 0.734307 0.731337 0.728506 0.725648 0.722845 0.719997 0.717264 0.714504 0.711931 0.709295 0.706679 0.703994 0.701326 0.698717 0.696183 0.693459 0.690934 0.68838 0.68575 0.683037 0.680382 0.677939 0.675428 0.673009 0.670634 0.668295 0.66571 0.663109 0.660729 0.658394 0.655894 0.653476 0.651054 0.6486 0.646048 0.643437 0.6409 0.638519 0.636151 0.633832 0.631385 0.629085 0.626721 0.624211 0.621951 0.61962 0.617024 0.61472 0.612485 0.610035 0.607688 0.605378 0.603025 0.600579 0.598064 0.595607 0.593232 0.590703 0.588231 0.585741 0.583194 0.580848 0.578451 0.576172 0.573782 0.571243 0.568871 0.566409 0.564184 0.561739 0.559185 0.55686 0.554369 0.551917 0.549273 0.54681 0.544305 0.541863 0.538882 0.536419 0.533827 0.531089 0.528442 0.525843 0.523342 0.520847 0.518428 0.515726 0.513154 0.510384 0.507624 0.504778 0.502043 0.499179 0.496339 0.493383 0.490705 0.487993 0.484943 0.482099 0.479207 0.476278 0.473392 0.470396 0.467409 0.46453 0.461493 0.458185 0.455075 0.452113 0.448969 0.445842 0.44237 0.439149 0.435869 0.432555 0.429322 0.425753 0.422501 0.418845 0.415318 0.411382 0.407631 0.403982 0.400281 0.396485 0.392348 0.388278 0.38407 0.37989 0.375766 0.371711 0.367026 0.362895 0.358647 0.354228 0.349641 0.345087 0.340233 0.335354 0.330543 0.32542 0.320473 0.315133 0.309557 0.303835 0.298032 0.292022 0.286142 0.279603 0.273128 0.266665 0.259891 0.252472 0.244949 0.237462 0.229671 0.221515 0.213137 0.204601 0.195843 0.186785 0.177278 0.167866 0.157714 0.147606 0.137249 0.126822 0.116365 0.105187 0.0940514 0.0832807 0.0722623 0.0615953 0.0512994 0.0415801 0.0326349 0.0251653 0.0190968 0.0140331 ];
Precision_HDCT = [0.150626 0.159258 0.168481 0.176591 0.184227 0.191479 0.198437 0.205104 0.211597 0.217799 0.223891 0.229851 0.235612 0.241277 0.246856 0.25233 0.257685 0.262961 0.268066 0.273165 0.278277 0.283323 0.2884 0.293424 0.298397 0.30331 0.308215 0.313016 0.317697 0.32251 0.327249 0.33193 0.336699 0.341277 0.345923 0.350625 0.355225 0.359943 0.364479 0.369057 0.373592 0.378057 0.382375 0.386576 0.390813 0.395083 0.399308 0.403588 0.407963 0.412283 0.416566 0.420991 0.425575 0.430131 0.434503 0.438966 0.443267 0.44766 0.452171 0.456566 0.460875 0.465362 0.469662 0.473781 0.477922 0.48202 0.485866 0.489668 0.493456 0.497129 0.50049 0.503993 0.507297 0.510622 0.513564 0.516464 0.519433 0.52225 0.525128 0.527598 0.529936 0.532312 0.534697 0.536954 0.53915 0.541222 0.543393 0.545471 0.547381 0.549367 0.551198 0.553083 0.554845 0.556627 0.558078 0.559709 0.561397 0.563041 0.564633 0.566355 0.567919 0.569499 0.570889 0.572294 0.573691 0.574909 0.576152 0.577527 0.578716 0.579916 0.581108 0.582363 0.583556 0.584838 0.586115 0.587221 0.588362 0.589554 0.59071 0.591709 0.592928 0.593943 0.594933 0.595974 0.596937 0.597958 0.599067 0.59992 0.600892 0.601853 0.602842 0.603772 0.604564 0.605313 0.60632 0.607194 0.607989 0.608747 0.609601 0.610439 0.611227 0.611916 0.612664 0.613458 0.6144 0.615082 0.616081 0.616785 0.617545 0.618346 0.61901 0.61978 0.620363 0.621052 0.621505 0.62219 0.622782 0.623138 0.623711 0.62433 0.625009 0.625567 0.626283 0.626873 0.627605 0.628117 0.628568 0.629033 0.629531 0.629949 0.630437 0.630961 0.631648 0.63225 0.632749 0.633125 0.633873 0.634401 0.635026 0.635393 0.635914 0.636616 0.637351 0.637949 0.638447 0.639083 0.639584 0.640107 0.640501 0.641381 0.641984 0.642529 0.642957 0.643367 0.644095 0.644469 0.644917 0.645389 0.646021 0.646423 0.646727 0.647186 0.647524 0.647971 0.648512 0.6489 0.649494 0.650107 0.650458 0.651033 0.651669 0.652349 0.652906 0.653357 0.653251 0.6538 0.654037 0.654645 0.655153 0.655554 0.656304 0.656882 0.657004 0.657534 0.658399 0.658577 0.658942 0.659532 0.660173 0.660616 0.661279 0.661586 0.661792 0.661882 0.662043 0.662846 0.66311 0.663753 0.663798 0.664134 0.664026 0.664824 0.665361 0.666357 0.667435 0.667817 0.669363 0.670592 0.671091 0.671018 0.671183 0.670622 0.670832 0.671252 0.671239 0.669151 ];
TPR_HDCT = [1 0.987691 0.981097 0.975852 0.971363 0.966996 0.962982 0.958929 0.954889 0.950975 0.947238 0.943772 0.940073 0.936287 0.932576 0.929009 0.925318 0.921842 0.918367 0.914895 0.911492 0.908028 0.904712 0.901335 0.898024 0.894612 0.891357 0.888151 0.88496 0.881772 0.878535 0.875276 0.872097 0.868941 0.865749 0.862492 0.859037 0.855896 0.852486 0.849232 0.846177 0.842924 0.839789 0.836701 0.833581 0.830417 0.827074 0.823941 0.821023 0.817708 0.814421 0.811177 0.808199 0.804999 0.801924 0.798685 0.795315 0.792007 0.788847 0.785798 0.782566 0.779196 0.776213 0.772939 0.769849 0.766656 0.763776 0.760816 0.757828 0.754605 0.751771 0.748894 0.746058 0.742986 0.740117 0.737228 0.734307 0.731337 0.728506 0.725648 0.722845 0.719997 0.717264 0.714504 0.711931 0.709295 0.706679 0.703994 0.701326 0.698717 0.696183 0.693459 0.690934 0.68838 0.68575 0.683037 0.680382 0.677939 0.675428 0.673009 0.670634 0.668295 0.66571 0.663109 0.660729 0.658394 0.655894 0.653476 0.651054 0.6486 0.646048 0.643437 0.6409 0.638519 0.636151 0.633832 0.631385 0.629085 0.626721 0.624211 0.621951 0.61962 0.617024 0.61472 0.612485 0.610035 0.607688 0.605378 0.603025 0.600579 0.598064 0.595607 0.593232 0.590703 0.588231 0.585741 0.583194 0.580848 0.578451 0.576172 0.573782 0.571243 0.568871 0.566409 0.564184 0.561739 0.559185 0.55686 0.554369 0.551917 0.549273 0.54681 0.544305 0.541863 0.538882 0.536419 0.533827 0.531089 0.528442 0.525843 0.523342 0.520847 0.518428 0.515726 0.513154 0.510384 0.507624 0.504778 0.502043 0.499179 0.496339 0.493383 0.490705 0.487993 0.484943 0.482099 0.479207 0.476278 0.473392 0.470396 0.467409 0.46453 0.461493 0.458185 0.455075 0.452113 0.448969 0.445842 0.44237 0.439149 0.435869 0.432555 0.429322 0.425753 0.422501 0.418845 0.415318 0.411382 0.407631 0.403982 0.400281 0.396485 0.392348 0.388278 0.38407 0.37989 0.375766 0.371711 0.367026 0.362895 0.358647 0.354228 0.349641 0.345087 0.340233 0.335354 0.330543 0.32542 0.320473 0.315133 0.309557 0.303835 0.298032 0.292022 0.286142 0.279603 0.273128 0.266665 0.259891 0.252472 0.244949 0.237462 0.229671 0.221515 0.213137 0.204601 0.195843 0.186785 0.177278 0.167866 0.157714 0.147606 0.137249 0.126822 0.116365 0.105187 0.0940514 0.0832807 0.0722623 0.0615953 0.0512994 0.0415801 0.0326349 0.0251653 0.0190968 0.0140331 ];
FPR_HDCT = [1 0.913992 0.841705 0.787636 0.742562 0.703719 0.669337 0.638833 0.611058 0.586027 0.563118 0.541876 0.522127 0.503616 0.486308 0.470141 0.455045 0.440825 0.427424 0.414643 0.402375 0.39075 0.379525 0.368761 0.358518 0.348739 0.33936 0.330404 0.321915 0.313489 0.305516 0.297767 0.290248 0.283013 0.276051 0.269326 0.262767 0.256425 0.250358 0.24447 0.238794 0.233367 0.228164 0.223187 0.218259 0.21352 0.208908 0.204414 0.200025 0.195693 0.191447 0.187282 0.183183 0.179172 0.17536 0.17161 0.167907 0.16433 0.160863 0.157479 0.154233 0.15096 0.147852 0.144914 0.142084 0.139363 0.136764 0.134186 0.131771 0.129402 0.12718 0.124999 0.122919 0.120856 0.11896 0.117099 0.115265 0.11353 0.111781 0.110151 0.108593 0.107049 0.10556 0.104137 0.102756 0.101427 0.100101 0.0988061 0.0975633 0.096346 0.0951471 0.0939536 0.0928139 0.0916946 0.0906323 0.0895558 0.0885144 0.087482 0.0864444 0.0854403 0.0844754 0.0835255 0.0826035 0.081669 0.0807938 0.0799317 0.0790813 0.0782321 0.0774243 0.0766149 0.0757976 0.0749935 0.0742249 0.0734457 0.0726772 0.0719462 0.0712235 0.0705002 0.0697594 0.0690671 0.0683868 0.0676896 0.0670129 0.0663519 0.065692 0.0650348 0.0643836 0.0637643 0.0631315 0.0625341 0.0619367 0.0613249 0.0607626 0.060216 0.0596308 0.0590647 0.0585084 0.0579486 0.0574045 0.0568495 0.0563197 0.055816 0.0553032 0.0547928 0.0542475 0.0537402 0.0532403 0.0527658 0.0522714 0.0517772 0.051277 0.050778 0.050306 0.0498484 0.049395 0.0489298 0.0484726 0.0480095 0.0475501 0.0470934 0.0466512 0.0462086 0.0457671 0.0453323 0.0448811 0.0444556 0.04401 0.0435694 0.0431399 0.0427077 0.0422865 0.0418558 0.0414206 0.0410121 0.0405766 0.0401617 0.0397459 0.0393063 0.0388696 0.0384632 0.0380517 0.0376141 0.0371743 0.0367504 0.0363542 0.0359176 0.0355066 0.0350955 0.0346604 0.0342342 0.0338115 0.0333995 0.0329788 0.0325522 0.0321229 0.0317144 0.031284 0.030878 0.0304409 0.0300216 0.0295968 0.0291541 0.0287336 0.0282931 0.0278698 0.0274471 0.0270367 0.0266179 0.0261886 0.0257689 0.0253041 0.0248554 0.0244133 0.023985 0.0235427 0.0230973 0.0226583 0.0221869 0.0217329 0.0212598 0.0208039 0.020363 0.0198845 0.019413 0.0189108 0.0184217 0.0179221 0.0173966 0.0168517 0.0163236 0.0158005 0.0152565 0.0147111 0.0141696 0.0135937 0.0129887 0.0123949 0.0118221 0.0111953 0.0105585 0.00988738 0.00920738 0.00850253 0.00778836 0.00704505 0.00630312 0.00557242 0.00487186 0.00414953 0.00352036 0.00290363 0.00229819 0.00176522 0.00131216 0.000951714 0.000684018 ];
plot(Recall_HDCT, Precision_HDCT, ':k', 'linewidth', 2);
Recall_HS = [1 0.972929 0.972929 0.972929 0.964954 0.964084 0.959394 0.957034 0.956568 0.951359 0.949462 0.947461 0.944152 0.942971 0.93932 0.936609 0.935237 0.931102 0.929561 0.925927 0.922932 0.922147 0.918107 0.916229 0.914195 0.912061 0.910691 0.908017 0.905461 0.904295 0.901753 0.899707 0.89781 0.89547 0.893418 0.890938 0.889263 0.886073 0.884084 0.882308 0.879223 0.877276 0.875325 0.873169 0.870335 0.867854 0.865849 0.863676 0.861261 0.859379 0.856601 0.854019 0.853104 0.850063 0.847625 0.844725 0.841718 0.839332 0.836509 0.833177 0.83115 0.827828 0.826245 0.823469 0.821171 0.818243 0.815719 0.813315 0.81096 0.807764 0.805336 0.802999 0.799952 0.796758 0.794597 0.79137 0.788757 0.786425 0.783753 0.781102 0.779014 0.776702 0.773654 0.77146 0.769198 0.767218 0.764926 0.762372 0.76022 0.756612 0.754206 0.751313 0.748403 0.745669 0.743254 0.740299 0.737386 0.733964 0.73168 0.729045 0.725785 0.722706 0.719262 0.71785 0.714494 0.711677 0.708998 0.705772 0.703032 0.700604 0.697531 0.69484 0.692339 0.688859 0.686015 0.682955 0.680531 0.677886 0.67481 0.672012 0.670229 0.667691 0.664653 0.661539 0.658912 0.65725 0.654117 0.649724 0.648953 0.645206 0.641589 0.638644 0.636746 0.633787 0.630688 0.627703 0.624934 0.622879 0.619984 0.616932 0.614144 0.611659 0.608808 0.605384 0.602657 0.600202 0.596616 0.593745 0.59115 0.588027 0.584932 0.581513 0.577949 0.574737 0.572805 0.569256 0.565918 0.562626 0.559852 0.556074 0.552618 0.550134 0.547168 0.544836 0.541527 0.538395 0.535077 0.531393 0.528319 0.525987 0.522826 0.519511 0.516645 0.514018 0.510763 0.506673 0.503596 0.500293 0.496386 0.493874 0.490435 0.487623 0.48381 0.481232 0.477856 0.474473 0.471234 0.467982 0.464841 0.461678 0.458927 0.45629 0.451463 0.449168 0.445375 0.442982 0.439154 0.436018 0.432164 0.429218 0.425743 0.422093 0.418489 0.41477 0.410735 0.408707 0.404571 0.400604 0.397009 0.393382 0.390076 0.386958 0.383349 0.38001 0.375347 0.371891 0.368715 0.364453 0.36025 0.356779 0.352591 0.347712 0.343952 0.339858 0.335431 0.33272 0.327491 0.322686 0.320135 0.314066 0.310659 0.307138 0.300694 0.297013 0.292112 0.284637 0.28159 0.274225 0.269519 0.266019 0.255906 0.253182 0.245943 0.236144 0.233341 0.219618 0.215989 0.210271 0.191056 0.189093 0.180224 0.162475 0.16027 0.121752 0.121752 0.121752 ];
Precision_HS = [0.150626 0.239816 0.239816 0.239816 0.257629 0.258733 0.269263 0.27331 0.273754 0.28522 0.287881 0.290744 0.299931 0.301325 0.308802 0.312903 0.314933 0.32315 0.325288 0.329927 0.335074 0.336762 0.342793 0.346341 0.34934 0.354518 0.356568 0.361279 0.36586 0.368232 0.372279 0.375966 0.378122 0.381775 0.384892 0.388222 0.39186 0.394832 0.397445 0.400124 0.403653 0.406086 0.408269 0.411554 0.415031 0.417472 0.420144 0.422607 0.426236 0.428461 0.431807 0.434722 0.436121 0.438727 0.441594 0.443912 0.446402 0.44857 0.450155 0.45215 0.453783 0.45668 0.458056 0.460846 0.462362 0.464866 0.466344 0.468309 0.470193 0.472513 0.474344 0.476431 0.478252 0.480506 0.482007 0.484239 0.486092 0.487501 0.4892 0.491344 0.493468 0.494925 0.497232 0.499158 0.501076 0.502923 0.504774 0.505998 0.507665 0.509902 0.511702 0.513924 0.515187 0.516732 0.517831 0.519017 0.520515 0.522083 0.523393 0.52481 0.525828 0.527248 0.528613 0.529258 0.530655 0.532094 0.533552 0.534786 0.53605 0.537011 0.538865 0.540408 0.541433 0.54274 0.544397 0.545902 0.546934 0.548308 0.549705 0.551056 0.552624 0.554053 0.555292 0.556615 0.558012 0.558629 0.559709 0.560871 0.56107 0.562451 0.564021 0.565325 0.565875 0.567013 0.567849 0.568671 0.569751 0.570631 0.571649 0.572736 0.573848 0.574753 0.576393 0.577445 0.578817 0.579566 0.580503 0.582121 0.58326 0.584091 0.585438 0.586638 0.587375 0.588296 0.588779 0.589411 0.59033 0.591457 0.59217 0.592733 0.593969 0.594859 0.595558 0.596845 0.597472 0.598275 0.599439 0.600298 0.601086 0.602311 0.602829 0.603475 0.604488 0.605083 0.60596 0.607003 0.608157 0.608451 0.609109 0.609737 0.611014 0.612072 0.612625 0.613433 0.614857 0.615613 0.616382 0.617056 0.617888 0.618946 0.619557 0.619803 0.620565 0.621162 0.622396 0.623027 0.623318 0.624217 0.624774 0.625081 0.625758 0.626278 0.626885 0.627355 0.627756 0.627788 0.628445 0.628685 0.62894 0.629128 0.629804 0.630427 0.630843 0.630961 0.631658 0.632261 0.632562 0.632776 0.633347 0.633879 0.634326 0.634729 0.634956 0.635598 0.636212 0.636185 0.636678 0.636753 0.636697 0.636842 0.637047 0.637932 0.638863 0.639247 0.639604 0.640534 0.640984 0.641983 0.643218 0.643993 0.64569 0.646113 0.646492 0.646959 0.647156 0.648726 0.648998 0.649571 0.650168 0.65042 0.651484 0.652834 0.653438 0.654416 0.654416 0.654416 ];
TPR_HS = [1 0.972929 0.972929 0.972929 0.964954 0.964084 0.959394 0.957034 0.956568 0.951359 0.949462 0.947461 0.944152 0.942971 0.93932 0.936609 0.935237 0.931102 0.929561 0.925927 0.922932 0.922147 0.918107 0.916229 0.914195 0.912061 0.910691 0.908017 0.905461 0.904295 0.901753 0.899707 0.89781 0.89547 0.893418 0.890938 0.889263 0.886073 0.884084 0.882308 0.879223 0.877276 0.875325 0.873169 0.870335 0.867854 0.865849 0.863676 0.861261 0.859379 0.856601 0.854019 0.853104 0.850063 0.847625 0.844725 0.841718 0.839332 0.836509 0.833177 0.83115 0.827828 0.826245 0.823469 0.821171 0.818243 0.815719 0.813315 0.81096 0.807764 0.805336 0.802999 0.799952 0.796758 0.794597 0.79137 0.788757 0.786425 0.783753 0.781102 0.779014 0.776702 0.773654 0.77146 0.769198 0.767218 0.764926 0.762372 0.76022 0.756612 0.754206 0.751313 0.748403 0.745669 0.743254 0.740299 0.737386 0.733964 0.73168 0.729045 0.725785 0.722706 0.719262 0.71785 0.714494 0.711677 0.708998 0.705772 0.703032 0.700604 0.697531 0.69484 0.692339 0.688859 0.686015 0.682955 0.680531 0.677886 0.67481 0.672012 0.670229 0.667691 0.664653 0.661539 0.658912 0.65725 0.654117 0.649724 0.648953 0.645206 0.641589 0.638644 0.636746 0.633787 0.630688 0.627703 0.624934 0.622879 0.619984 0.616932 0.614144 0.611659 0.608808 0.605384 0.602657 0.600202 0.596616 0.593745 0.59115 0.588027 0.584932 0.581513 0.577949 0.574737 0.572805 0.569256 0.565918 0.562626 0.559852 0.556074 0.552618 0.550134 0.547168 0.544836 0.541527 0.538395 0.535077 0.531393 0.528319 0.525987 0.522826 0.519511 0.516645 0.514018 0.510763 0.506673 0.503596 0.500293 0.496386 0.493874 0.490435 0.487623 0.48381 0.481232 0.477856 0.474473 0.471234 0.467982 0.464841 0.461678 0.458927 0.45629 0.451463 0.449168 0.445375 0.442982 0.439154 0.436018 0.432164 0.429218 0.425743 0.422093 0.418489 0.41477 0.410735 0.408707 0.404571 0.400604 0.397009 0.393382 0.390076 0.386958 0.383349 0.38001 0.375347 0.371891 0.368715 0.364453 0.36025 0.356779 0.352591 0.347712 0.343952 0.339858 0.335431 0.33272 0.327491 0.322686 0.320135 0.314066 0.310659 0.307138 0.300694 0.297013 0.292112 0.284637 0.28159 0.274225 0.269519 0.266019 0.255906 0.253182 0.245943 0.236144 0.233341 0.219618 0.215989 0.210271 0.191056 0.189093 0.180224 0.162475 0.16027 0.121752 0.121752 0.121752 ];
FPR_HS = [1 0.787055 0.787055 0.787055 0.72779 0.723513 0.692826 0.675981 0.673421 0.642455 0.631201 0.624365 0.599973 0.59378 0.57666 0.564255 0.557574 0.537524 0.529764 0.519694 0.506775 0.501811 0.488025 0.479059 0.471787 0.460854 0.454746 0.445144 0.435737 0.429917 0.42216 0.413569 0.408333 0.401155 0.394172 0.387811 0.381294 0.374477 0.369493 0.363491 0.356799 0.351508 0.347092 0.34154 0.33526 0.330334 0.325868 0.321416 0.31549 0.311529 0.30622 0.301356 0.298926 0.294091 0.289495 0.284879 0.280839 0.276916 0.273645 0.269772 0.26682 0.262208 0.259605 0.255153 0.252589 0.248384 0.245455 0.242559 0.239414 0.236128 0.233106 0.229971 0.226999 0.223746 0.221302 0.218164 0.215613 0.213542 0.210551 0.207612 0.205222 0.202936 0.199678 0.197025 0.194468 0.192162 0.189626 0.18723 0.185177 0.1824 0.179861 0.177434 0.175342 0.17339 0.171738 0.169738 0.167606 0.165235 0.163379 0.161465 0.159636 0.157601 0.155431 0.154439 0.152554 0.150787 0.148928 0.147133 0.145433 0.144118 0.142272 0.140549 0.139102 0.137328 0.135363 0.133617 0.132172 0.130505 0.12894 0.127386 0.125886 0.124553 0.123163 0.121475 0.119846 0.119046 0.117615 0.115892 0.115545 0.113924 0.112068 0.110754 0.109896 0.108431 0.107202 0.105961 0.104441 0.103388 0.102043 0.100894 0.0997295 0.0986883 0.0973497 0.0961051 0.094889 0.0940161 0.0928359 0.0915104 0.0904287 0.0894143 0.0882162 0.0871268 0.0859257 0.0848007 0.0841943 0.0831235 0.0820785 0.0809479 0.0800668 0.0789489 0.0776596 0.0767311 0.0759012 0.0749375 0.0739355 0.0729306 0.0719797 0.0710195 0.0701538 0.0693256 0.068475 0.0675455 0.066877 0.0660943 0.0653559 0.0642022 0.0632955 0.0625261 0.0615863 0.0609497 0.0600357 0.0591093 0.0582833 0.0576699 0.0566338 0.0558207 0.0551214 0.0543579 0.053681 0.0528861 0.0521983 0.0515914 0.0507193 0.0500803 0.0491739 0.0485665 0.0479156 0.0470314 0.0464169 0.0458214 0.0451975 0.044613 0.0439005 0.0432406 0.0425318 0.0421683 0.041482 0.0408949 0.0404196 0.039893 0.039224 0.038583 0.0380507 0.0374685 0.0367509 0.0362107 0.0356125 0.0351204 0.0343024 0.033802 0.0332771 0.0327052 0.0320978 0.031644 0.0310768 0.0306124 0.0299617 0.0294364 0.0290714 0.0282683 0.0277948 0.0272538 0.0265766 0.0261995 0.0255821 0.0248331 0.0243024 0.0234093 0.0228711 0.022283 0.0213832 0.0210378 0.0201391 0.0194002 0.0189883 0.0175785 0.0172836 0.0166115 0.0148301 0.0145239 0.0133701 0.011983 0.0117765 0.00855048 0.00855048 0.00855048 ];
plot(Recall_HS, Precision_HS, 'y', 'linewidth', 2, 'Color', orange);
hold off;
xlabel('Recall');
ylabel('Precision')

legend({'Ours', 'DSBR', 'MCDL', 'MDF', 'LEGS', 'DRFI', 'DSR', 'GMR', 'HDCT', 'HS'}, 'location', 'southwest', 'FontSize', 16);
grid on;
axis([0 1 0 1]);



%%
%figure(3);
%title('ROC curve');
%  DDE: AUC = 0.941, MeanF = 0.680, MaxF = 0.731, MAE = 0.095
% DSBR: AUC = 0.958, MeanF = 0.632, MaxF = 0.734, MAE = 0.113
% MCDL: AUC = 0.925, MeanF = 0.655, MaxF = 0.686, MAE = 0.102
%  MDF: AUC = 0.927, MeanF = 0.615, MaxF = 0.670, MAE = 0.127
% LEGS: AUC = 0.893, MeanF = 0.629, MaxF = 0.664, MAE = 0.125
% DRFI: AUC = 0.938, MeanF = 0.573, MaxF = 0.670, MAE = 0.150
%  DSR: AUC = 0.902, MeanF = 0.551, MaxF = 0.611, MAE = 0.142
%  GMR: AUC = 0.856, MeanF = 0.533, MaxF = 0.597, MAE = 0.181
% HDCT: AUC = 0.878, MeanF = 0.500, MaxF = 0.602, MAE = 0.177
%   HS: AUC = 0.853, MeanF = 0.516, MaxF = 0.585, MAE = 0.218
AUC = [0.941374 0.957505 0.924679 0.927252 0.893475 0.937884 0.902041 0.855569 0.87764 0.853492 ];
MeanFMeasure = [0.680438 0.632227 0.654864 0.614721 0.629049 0.572568 0.551486 0.533435 0.500052 0.515924 ];
MaxFMeasure = [0.73117 0.733509 0.685574 0.669703 0.664 0.670181 0.610713 0.597169 0.602174 0.585447 ];
MAE = [0.0951513 0.113083 0.102495 0.127312 0.125208 0.150294 0.141916 0.180719 0.177049 0.217771 ];
methodLabels = {'Ours ', 'DSBR ', 'MCDL ', 'MDF ', 'LEGS ', 'DRFI ', 'DSR ', 'GMR ', 'HDCT ', 'HS '};

%bar([MeanFMeasure; MaxFMeasure; AUC]');
%legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 8]);
%grid on;
%xticklabel_rotate([1:10],90, methodLabels,'interpreter','none');


figure(2);
hold on
bar(1, MAE(1), 'FaceColor', 'r');
bar(2:10,MAE(2:10), 'FaceColor', 'b');
grid on;
xlim([0 11]);xticklabel_rotate([1:10],90, methodLabels,'interpreter','none','Fontsize',16);


==> images/analysis/compared/graph/THUR15000_Results_excluded.m <==
clear;
close all;
clc;
purple = [128 1 209] ./ 255;
pink  = [247 109 148] ./ 255;
green = [7 145 47] ./ 255;
orange =  [252 135 72] ./ 255;
tree =  [112 128 144] ./ 255;
%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];

Recall_DDE = [1 0.963215 0.95565 0.951136 0.947874 0.945238 0.942888 0.940825 0.938932 0.937261 0.935627 0.93419 0.932956 0.931788 0.930646 0.929484 0.928322 0.927274 0.926178 0.925254 0.92442 0.923542 0.922612 0.921655 0.92083 0.919941 0.91916 0.918325 0.917646 0.917018 0.916241 0.915377 0.914644 0.914075 0.913348 0.912493 0.911699 0.911169 0.910686 0.910155 0.909584 0.909005 0.908345 0.90775 0.907145 0.906598 0.906047 0.90545 0.904917 0.904349 0.903874 0.903368 0.90275 0.902277 0.901728 0.901163 0.900673 0.900175 0.899625 0.899249 0.898781 0.898305 0.897778 0.897273 0.896751 0.896325 0.895664 0.895244 0.894777 0.894286 0.893687 0.893181 0.892733 0.892287 0.891866 0.891476 0.891022 0.890618 0.890152 0.889622 0.889206 0.888713 0.888264 0.887808 0.887311 0.886845 0.886357 0.885958 0.885481 0.884986 0.884579 0.883907 0.883465 0.88296 0.882537 0.882071 0.881638 0.881242 0.880798 0.880269 0.879803 0.879347 0.878788 0.878393 0.877962 0.877331 0.876865 0.876491 0.876058 0.875602 0.87521 0.874758 0.874268 0.873896 0.8735 0.872923 0.872447 0.871988 0.871454 0.870975 0.87042 0.869896 0.869464 0.868972 0.868434 0.867949 0.867441 0.86695 0.866851 0.866367 0.865921 0.865302 0.864774 0.864097 0.863585 0.863044 0.862593 0.86213 0.861593 0.861116 0.86058 0.860091 0.859539 0.858954 0.858461 0.857962 0.85738 0.856881 0.856377 0.855839 0.855329 0.854686 0.854158 0.853515 0.853005 0.852499 0.851888 0.851242 0.850749 0.850133 0.849538 0.848863 0.848175 0.847618 0.846884 0.846219 0.845574 0.844956 0.844289 0.843656 0.843058 0.842399 0.841867 0.841196 0.840494 0.839772 0.839167 0.838605 0.838038 0.837247 0.836321 0.835626 0.834867 0.83405 0.833312 0.832718 0.832098 0.831286 0.830452 0.829704 0.828897 0.828061 0.827332 0.826416 0.825496 0.824663 0.823837 0.82292 0.822185 0.821198 0.820171 0.819091 0.817941 0.816929 0.815813 0.814712 0.813574 0.812575 0.811412 0.810208 0.809077 0.807983 0.806574 0.805314 0.804089 0.802832 0.801371 0.799935 0.798345 0.796735 0.795352 0.793841 0.792057 0.790205 0.788299 0.786404 0.784534 0.782629 0.780729 0.778597 0.776416 0.774126 0.771414 0.769174 0.766674 0.7639 0.760926 0.757568 0.754318 0.750877 0.747406 0.743417 0.739258 0.73449 0.72932 0.723947 0.717989 0.711629 0.704186 0.695489 0.685435 0.673308 0.65851 0.638951 0.609596 0.552023 ];
Precision_DDE = [0.150626 0.481387 0.503124 0.515277 0.524079 0.530767 0.536424 0.54107 0.545049 0.548683 0.551738 0.554721 0.557511 0.560032 0.562481 0.564521 0.566458 0.568425 0.570234 0.57191 0.57362 0.575218 0.576672 0.578015 0.579466 0.580845 0.582156 0.583405 0.584647 0.585886 0.587067 0.588195 0.589251 0.590255 0.591286 0.592244 0.593154 0.594101 0.59505 0.596118 0.597059 0.59789 0.598717 0.599544 0.600334 0.601175 0.601994 0.602725 0.603496 0.604267 0.605005 0.605775 0.606449 0.607236 0.607975 0.608652 0.609369 0.610063 0.610764 0.611433 0.611996 0.612688 0.613367 0.613966 0.614567 0.615126 0.615768 0.616406 0.617018 0.617607 0.618191 0.618818 0.619342 0.619959 0.620513 0.621145 0.621684 0.622259 0.62283 0.623337 0.623829 0.624364 0.624948 0.625533 0.62605 0.626582 0.627166 0.627734 0.628311 0.628849 0.629437 0.629972 0.630493 0.630933 0.631477 0.631956 0.632459 0.63299 0.63346 0.633944 0.634388 0.634876 0.635373 0.635839 0.636371 0.636786 0.637255 0.637718 0.638244 0.638769 0.639203 0.639666 0.640117 0.640591 0.641112 0.641605 0.64207 0.642518 0.642981 0.643488 0.643901 0.644313 0.644837 0.645312 0.645728 0.646141 0.646639 0.647133 0.647184 0.647661 0.648142 0.648608 0.64907 0.649502 0.649995 0.650514 0.65095 0.651476 0.651962 0.652444 0.652962 0.653357 0.653875 0.654337 0.654849 0.655368 0.655844 0.656357 0.656795 0.657273 0.65781 0.658267 0.658711 0.659179 0.659662 0.660166 0.660664 0.661114 0.661625 0.662065 0.662547 0.663019 0.663462 0.664004 0.664505 0.665065 0.665586 0.66608 0.666535 0.667046 0.667511 0.668015 0.668594 0.669101 0.669621 0.670184 0.670676 0.671219 0.671729 0.672258 0.672767 0.673287 0.673868 0.67434 0.67495 0.675508 0.67605 0.676578 0.677207 0.677791 0.678429 0.678981 0.679567 0.680125 0.680737 0.681468 0.682 0.682547 0.683208 0.683905 0.684422 0.685019 0.685581 0.686355 0.686987 0.687669 0.688373 0.689039 0.68975 0.690654 0.691438 0.692131 0.692872 0.693605 0.694379 0.695209 0.696016 0.696969 0.697791 0.698588 0.69951 0.700493 0.701365 0.702155 0.703184 0.704009 0.704953 0.70608 0.707109 0.70824 0.709687 0.710873 0.711983 0.713227 0.714477 0.715655 0.717072 0.718273 0.719795 0.721229 0.722727 0.724596 0.726001 0.72796 0.729984 0.732232 0.734392 0.736901 0.739503 0.742599 0.745936 0.749575 0.754176 0.759586 0.766225 0.777251 ];
TPR_DDE = [1 0.963215 0.95565 0.951136 0.947874 0.945238 0.942888 0.940825 0.938932 0.937261 0.935627 0.93419 0.932956 0.931788 0.930646 0.929484 0.928322 0.927274 0.926178 0.925254 0.92442 0.923542 0.922612 0.921655 0.92083 0.919941 0.91916 0.918325 0.917646 0.917018 0.916241 0.915377 0.914644 0.914075 0.913348 0.912493 0.911699 0.911169 0.910686 0.910155 0.909584 0.909005 0.908345 0.90775 0.907145 0.906598 0.906047 0.90545 0.904917 0.904349 0.903874 0.903368 0.90275 0.902277 0.901728 0.901163 0.900673 0.900175 0.899625 0.899249 0.898781 0.898305 0.897778 0.897273 0.896751 0.896325 0.895664 0.895244 0.894777 0.894286 0.893687 0.893181 0.892733 0.892287 0.891866 0.891476 0.891022 0.890618 0.890152 0.889622 0.889206 0.888713 0.888264 0.887808 0.887311 0.886845 0.886357 0.885958 0.885481 0.884986 0.884579 0.883907 0.883465 0.88296 0.882537 0.882071 0.881638 0.881242 0.880798 0.880269 0.879803 0.879347 0.878788 0.878393 0.877962 0.877331 0.876865 0.876491 0.876058 0.875602 0.87521 0.874758 0.874268 0.873896 0.8735 0.872923 0.872447 0.871988 0.871454 0.870975 0.87042 0.869896 0.869464 0.868972 0.868434 0.867949 0.867441 0.86695 0.866851 0.866367 0.865921 0.865302 0.864774 0.864097 0.863585 0.863044 0.862593 0.86213 0.861593 0.861116 0.86058 0.860091 0.859539 0.858954 0.858461 0.857962 0.85738 0.856881 0.856377 0.855839 0.855329 0.854686 0.854158 0.853515 0.853005 0.852499 0.851888 0.851242 0.850749 0.850133 0.849538 0.848863 0.848175 0.847618 0.846884 0.846219 0.845574 0.844956 0.844289 0.843656 0.843058 0.842399 0.841867 0.841196 0.840494 0.839772 0.839167 0.838605 0.838038 0.837247 0.836321 0.835626 0.834867 0.83405 0.833312 0.832718 0.832098 0.831286 0.830452 0.829704 0.828897 0.828061 0.827332 0.826416 0.825496 0.824663 0.823837 0.82292 0.822185 0.821198 0.820171 0.819091 0.817941 0.816929 0.815813 0.814712 0.813574 0.812575 0.811412 0.810208 0.809077 0.807983 0.806574 0.805314 0.804089 0.802832 0.801371 0.799935 0.798345 0.796735 0.795352 0.793841 0.792057 0.790205 0.788299 0.786404 0.784534 0.782629 0.780729 0.778597 0.776416 0.774126 0.771414 0.769174 0.766674 0.7639 0.760926 0.757568 0.754318 0.750877 0.747406 0.743417 0.739258 0.73449 0.72932 0.723947 0.717989 0.711629 0.704186 0.695489 0.685435 0.673308 0.65851 0.638951 0.609596 0.552023 ];
FPR_DDE = [1 0.199798 0.179354 0.168561 0.161308 0.155868 0.151462 0.14787 0.14475 0.142032 0.13968 0.137529 0.135532 0.133769 0.132065 0.130557 0.129167 0.127818 0.126556 0.125425 0.124298 0.123236 0.122214 0.121251 0.120323 0.119402 0.118535 0.117695 0.116891 0.116104 0.115333 0.114605 0.11391 0.113238 0.112575 0.111933 0.111329 0.110734 0.110143 0.109556 0.108987 0.108457 0.107929 0.107398 0.106891 0.106382 0.105876 0.105389 0.104926 0.10447 0.104012 0.103559 0.103132 0.10268 0.102252 0.10184 0.101427 0.101007 0.100583 0.100189 0.0998424 0.0994674 0.0990977 0.0987278 0.0983627 0.0980221 0.097641 0.0972828 0.0969292 0.0965844 0.0962481 0.095913 0.095598 0.0952803 0.094959 0.094603 0.0942876 0.0939719 0.0936499 0.0933338 0.0930463 0.0927255 0.0924184 0.092098 0.0918097 0.0915024 0.0911977 0.0908992 0.0906021 0.0903001 0.0900072 0.0897128 0.0894331 0.0891719 0.0888728 0.0885804 0.0882999 0.0880282 0.0877475 0.0874761 0.0872205 0.0869547 0.0866832 0.0864157 0.0861545 0.085919 0.0856514 0.0853903 0.0851265 0.0848612 0.084617 0.0843584 0.0841075 0.0838539 0.0835945 0.0833453 0.0830896 0.0828481 0.0826005 0.0823409 0.0820835 0.0818369 0.0815726 0.0813179 0.0810733 0.0808512 0.0806118 0.0803537 0.0803286 0.0800719 0.0798297 0.0795739 0.0793375 0.0790927 0.0788434 0.0785839 0.0783543 0.0780984 0.0778559 0.0776141 0.0773569 0.077128 0.0768701 0.0766036 0.0763646 0.0761152 0.0758827 0.0756325 0.0753981 0.07515 0.07492 0.0746683 0.0744379 0.0741846 0.0739341 0.0736847 0.0734414 0.0732082 0.0729678 0.0727134 0.0724717 0.0722049 0.0719816 0.0717333 0.0714803 0.0712206 0.070961 0.0707246 0.0704841 0.0702378 0.0699889 0.0697462 0.0694718 0.0692225 0.0689607 0.0686786 0.0684281 0.0681627 0.0679088 0.0676495 0.0673847 0.0671188 0.0668333 0.0665951 0.0663089 0.0660335 0.065767 0.0654995 0.0652093 0.0649488 0.0646729 0.0643969 0.0641257 0.0638443 0.0635597 0.0632529 0.0629539 0.0626659 0.0623561 0.0620415 0.0617524 0.0614704 0.0611555 0.0608419 0.0605289 0.0601949 0.0598681 0.0595406 0.0592234 0.0588839 0.058522 0.0581932 0.0578249 0.0574803 0.057144 0.0568023 0.0564124 0.0560129 0.0556286 0.0552389 0.0548387 0.0544267 0.0540031 0.0535993 0.0531778 0.0527513 0.0523324 0.0518645 0.051398 0.0509172 0.0504068 0.0499098 0.0494026 0.0488713 0.0483107 0.047745 0.0471554 0.0465325 0.0458918 0.0452425 0.0445569 0.0438269 0.0431026 0.042284 0.0414111 0.04048 0.0394893 0.0384495 0.0373105 0.0360339 0.0345908 0.0329938 0.0311343 0.0288613 0.0258494 0.0210461 ];
plot(Recall_DDE, Precision_DDE, 'k', 'linewidth', 2);

Recall_MCDL = [1 0.945091 0.930444 0.920793 0.913276 0.907347 0.901717 0.896799 0.892657 0.88921 0.886097 0.882921 0.879949 0.877124 0.87431 0.871977 0.869535 0.866918 0.864732 0.862791 0.860683 0.858449 0.856238 0.85464 0.852308 0.850678 0.848614 0.846844 0.844851 0.843035 0.842625 0.84256 0.842372 0.842273 0.842157 0.8418 0.841685 0.841429 0.841136 0.840966 0.840704 0.840341 0.839939 0.839536 0.839067 0.838677 0.8382 0.837779 0.837119 0.836576 0.836041 0.835458 0.834784 0.833928 0.833043 0.831973 0.830993 0.830092 0.829074 0.828022 0.827009 0.826023 0.824964 0.823712 0.822461 0.821183 0.820026 0.81859 0.817238 0.815736 0.81425 0.812251 0.810618 0.809017 0.807681 0.806103 0.80438 0.802254 0.800499 0.798645 0.79648 0.794666 0.79323 0.79113 0.789147 0.787407 0.785722 0.783659 0.781673 0.779739 0.7778 0.775628 0.773687 0.771715 0.769545 0.767806 0.766009 0.764056 0.761974 0.760001 0.758183 0.756247 0.754157 0.752456 0.75043 0.748253 0.746346 0.744571 0.742872 0.741168 0.739372 0.737348 0.735236 0.733036 0.731057 0.729498 0.727288 0.725705 0.724085 0.722083 0.720366 0.718641 0.717022 0.714919 0.713478 0.711644 0.709774 0.70818 0.706748 0.704968 0.703276 0.70195 0.700404 0.698782 0.697135 0.695885 0.694559 0.693164 0.69194 0.690868 0.689598 0.688539 0.686995 0.685816 0.684677 0.683555 0.682489 0.681377 0.68047 0.679451 0.678491 0.677614 0.676824 0.675799 0.67484 0.67413 0.673285 0.672591 0.671911 0.671232 0.670246 0.669569 0.668751 0.668079 0.667469 0.666785 0.666315 0.665695 0.665176 0.664653 0.664171 0.663732 0.66309 0.662595 0.662186 0.661824 0.661504 0.660293 0.658473 0.656289 0.654172 0.652267 0.650435 0.648145 0.645503 0.643329 0.641046 0.638923 0.637109 0.634888 0.632776 0.630607 0.628031 0.62571 0.623595 0.621297 0.618576 0.61629 0.614238 0.611925 0.609543 0.60718 0.604631 0.602584 0.600374 0.597432 0.594431 0.592028 0.589261 0.586471 0.583991 0.581075 0.578653 0.575919 0.572834 0.570158 0.567163 0.56381 0.560623 0.557605 0.554032 0.550355 0.546809 0.542605 0.539055 0.535125 0.530958 0.52668 0.523066 0.519008 0.514398 0.509592 0.505185 0.499783 0.494883 0.489086 0.483863 0.477291 0.471128 0.464404 0.457272 0.449838 0.44238 0.43489 0.426679 0.417038 0.406538 0.396116 0.384694 0.370823 0.354239 0.336558 0.315135 0.287405 0.252821 0.199955 ];
Precision_MCDL = [0.150626 0.433448 0.468362 0.487246 0.500837 0.511272 0.519225 0.526238 0.531966 0.537215 0.542085 0.546326 0.549827 0.553452 0.556825 0.559751 0.562672 0.565258 0.567822 0.57029 0.572613 0.574781 0.576828 0.578833 0.580766 0.5827 0.584579 0.586349 0.588078 0.589905 0.590303 0.590491 0.590696 0.590946 0.591211 0.591509 0.591737 0.592045 0.592386 0.592682 0.59304 0.593382 0.593779 0.594236 0.594791 0.595333 0.595856 0.596579 0.597223 0.598053 0.598708 0.599354 0.600202 0.601106 0.601948 0.602763 0.603473 0.604438 0.605302 0.606283 0.607293 0.608192 0.609164 0.610313 0.611346 0.612495 0.613795 0.615073 0.616182 0.6173 0.618516 0.619484 0.620643 0.621919 0.623154 0.624305 0.625515 0.626852 0.627984 0.629199 0.630455 0.63191 0.633366 0.634325 0.635595 0.636921 0.638265 0.63939 0.640861 0.642142 0.643204 0.644643 0.645978 0.647054 0.648192 0.649618 0.650962 0.652328 0.653678 0.654622 0.655905 0.656972 0.657939 0.659496 0.660558 0.661624 0.662748 0.663809 0.664871 0.665744 0.666698 0.66742 0.668332 0.668964 0.669775 0.670758 0.671235 0.671917 0.672837 0.673527 0.674291 0.674865 0.675429 0.675981 0.676672 0.677152 0.677685 0.678266 0.679158 0.679745 0.680174 0.680509 0.681158 0.68147 0.681851 0.682382 0.682815 0.68333 0.683649 0.683811 0.684214 0.68451 0.684472 0.684876 0.685151 0.685434 0.685915 0.686134 0.686357 0.686699 0.686774 0.68715 0.687307 0.687718 0.687919 0.688165 0.688295 0.688397 0.688513 0.68869 0.688821 0.68896 0.688965 0.689012 0.689015 0.689039 0.689025 0.68902 0.689147 0.689169 0.689171 0.689204 0.689201 0.689195 0.689227 0.689312 0.689372 0.689423 0.689912 0.69044 0.690761 0.691334 0.691667 0.69223 0.692724 0.693112 0.693607 0.694304 0.694815 0.695217 0.695838 0.696205 0.696725 0.697234 0.697734 0.698374 0.698969 0.699539 0.700118 0.700751 0.701105 0.701593 0.702229 0.702963 0.703535 0.70416 0.704557 0.705233 0.706013 0.7062 0.706904 0.707438 0.708012 0.70865 0.709582 0.710505 0.711013 0.711574 0.712081 0.712316 0.712912 0.713717 0.713999 0.714268 0.715056 0.71556 0.716095 0.716521 0.717484 0.718231 0.719073 0.719418 0.720248 0.721079 0.721921 0.722619 0.72371 0.724424 0.725457 0.726155 0.726757 0.727417 0.728432 0.730045 0.73155 0.732557 0.733751 0.734901 0.736651 0.738261 0.739703 0.741858 0.74402 0.745186 0.746758 0.747993 ];
TPR_MCDL = [1 0.945091 0.930444 0.920793 0.913276 0.907347 0.901717 0.896799 0.892657 0.88921 0.886097 0.882921 0.879949 0.877124 0.87431 0.871977 0.869535 0.866918 0.864732 0.862791 0.860683 0.858449 0.856238 0.85464 0.852308 0.850678 0.848614 0.846844 0.844851 0.843035 0.842625 0.84256 0.842372 0.842273 0.842157 0.8418 0.841685 0.841429 0.841136 0.840966 0.840704 0.840341 0.839939 0.839536 0.839067 0.838677 0.8382 0.837779 0.837119 0.836576 0.836041 0.835458 0.834784 0.833928 0.833043 0.831973 0.830993 0.830092 0.829074 0.828022 0.827009 0.826023 0.824964 0.823712 0.822461 0.821183 0.820026 0.81859 0.817238 0.815736 0.81425 0.812251 0.810618 0.809017 0.807681 0.806103 0.80438 0.802254 0.800499 0.798645 0.79648 0.794666 0.79323 0.79113 0.789147 0.787407 0.785722 0.783659 0.781673 0.779739 0.7778 0.775628 0.773687 0.771715 0.769545 0.767806 0.766009 0.764056 0.761974 0.760001 0.758183 0.756247 0.754157 0.752456 0.75043 0.748253 0.746346 0.744571 0.742872 0.741168 0.739372 0.737348 0.735236 0.733036 0.731057 0.729498 0.727288 0.725705 0.724085 0.722083 0.720366 0.718641 0.717022 0.714919 0.713478 0.711644 0.709774 0.70818 0.706748 0.704968 0.703276 0.70195 0.700404 0.698782 0.697135 0.695885 0.694559 0.693164 0.69194 0.690868 0.689598 0.688539 0.686995 0.685816 0.684677 0.683555 0.682489 0.681377 0.68047 0.679451 0.678491 0.677614 0.676824 0.675799 0.67484 0.67413 0.673285 0.672591 0.671911 0.671232 0.670246 0.669569 0.668751 0.668079 0.667469 0.666785 0.666315 0.665695 0.665176 0.664653 0.664171 0.663732 0.66309 0.662595 0.662186 0.661824 0.661504 0.660293 0.658473 0.656289 0.654172 0.652267 0.650435 0.648145 0.645503 0.643329 0.641046 0.638923 0.637109 0.634888 0.632776 0.630607 0.628031 0.62571 0.623595 0.621297 0.618576 0.61629 0.614238 0.611925 0.609543 0.60718 0.604631 0.602584 0.600374 0.597432 0.594431 0.592028 0.589261 0.586471 0.583991 0.581075 0.578653 0.575919 0.572834 0.570158 0.567163 0.56381 0.560623 0.557605 0.554032 0.550355 0.546809 0.542605 0.539055 0.535125 0.530958 0.52668 0.523066 0.519008 0.514398 0.509592 0.505185 0.499783 0.494883 0.489086 0.483863 0.477291 0.471128 0.464404 0.457272 0.449838 0.44238 0.43489 0.426679 0.417038 0.406538 0.396116 0.384694 0.370823 0.354239 0.336558 0.315135 0.287405 0.252821 0.199955 ];
FPR_MCDL = [1 0.227999 0.194312 0.177773 0.166642 0.158377 0.152198 0.147034 0.142806 0.139019 0.135808 0.132846 0.130212 0.127894 0.125703 0.123694 0.121767 0.120043 0.118433 0.11694 0.115535 0.114165 0.112869 0.111665 0.110459 0.10931 0.108158 0.107133 0.106049 0.105084 0.104842 0.104785 0.104696 0.104584 0.104474 0.104337 0.104227 0.10407 0.103906 0.103756 0.103565 0.103345 0.103157 0.102925 0.102672 0.102397 0.102104 0.101771 0.101458 0.101077 0.100758 0.100413 0.100017 0.099568 0.099138 0.0986916 0.0982878 0.0977974 0.0973494 0.0968192 0.0962974 0.0958341 0.0953137 0.0947784 0.0942479 0.0936452 0.0930241 0.0924083 0.0918071 0.0911946 0.0906014 0.0899926 0.0893476 0.0887199 0.0881326 0.0875286 0.0868814 0.0862015 0.0856153 0.0849754 0.0842812 0.0835473 0.0828952 0.0822773 0.0815926 0.0809848 0.0803098 0.079646 0.0789514 0.0782463 0.0776523 0.0769891 0.0763425 0.0757726 0.0751526 0.0745053 0.0739192 0.0732839 0.0726097 0.0720027 0.0713582 0.0708057 0.0702146 0.0695979 0.0690128 0.0684549 0.0678849 0.0673178 0.0667573 0.0662468 0.0657681 0.0653136 0.0648462 0.0644078 0.063962 0.0634984 0.063086 0.0627106 0.062276 0.06183 0.0613803 0.0609762 0.0606293 0.0602143 0.0598497 0.0594972 0.0591098 0.0587996 0.058419 0.0580892 0.0577943 0.0575117 0.0571592 0.0568916 0.0565955 0.0562899 0.0560206 0.0557229 0.0554763 0.0552458 0.0549867 0.0548086 0.054598 0.0543684 0.0541679 0.0539277 0.053696 0.0535087 0.0533363 0.0531395 0.052998 0.0528255 0.0526697 0.0524955 0.0523468 0.0522313 0.0521107 0.052017 0.0518892 0.0517844 0.0516706 0.0515594 0.0514434 0.0513343 0.0512358 0.0511675 0.0510916 0.0510178 0.050928 0.0508683 0.0508125 0.0507472 0.0506751 0.0506282 0.0505712 0.0505164 0.0504491 0.0502975 0.0499816 0.0496547 0.0493684 0.0490902 0.0487913 0.0484526 0.0481408 0.0478127 0.0474949 0.0471814 0.0468904 0.0466204 0.0462745 0.0459741 0.0456254 0.0452898 0.0449755 0.0446462 0.0443144 0.0440086 0.0436746 0.0433746 0.0430813 0.0428138 0.0424464 0.0421185 0.0417882 0.0414429 0.0411063 0.040736 0.0403568 0.0400515 0.0396991 0.0393793 0.0390402 0.0386605 0.0382723 0.0379094 0.0375368 0.0371333 0.0367465 0.0363889 0.0359571 0.0354944 0.0351284 0.0347239 0.0342712 0.033838 0.033377 0.0329228 0.0324105 0.0319736 0.0314666 0.0310313 0.0305111 0.03002 0.0294305 0.0288471 0.028282 0.0276984 0.0271198 0.0264937 0.0258234 0.0251671 0.0243711 0.0236124 0.0228199 0.0219888 0.021147 0.0202787 0.0192345 0.0181507 0.0170507 0.0157761 0.0142301 0.0125379 0.0103399 0.00752608 ];
plot(Recall_MCDL, Precision_MCDL, 'k', 'linewidth', 2, 'Color', green);
Recall_MDF = [1 0.986041 0.972072 0.964403 0.958129 0.95317 0.949403 0.946039 0.942854 0.940003 0.937402 0.934698 0.932461 0.930409 0.92844 0.926455 0.924131 0.922033 0.919794 0.917285 0.915193 0.912946 0.910696 0.908693 0.906537 0.904754 0.903022 0.9009 0.899154 0.897307 0.895513 0.893519 0.891479 0.889461 0.887109 0.885158 0.882981 0.881009 0.878935 0.876586 0.874832 0.873025 0.871029 0.869429 0.867554 0.865631 0.863445 0.861844 0.859861 0.858059 0.856217 0.854158 0.852146 0.849932 0.847552 0.845553 0.843861 0.841817 0.839984 0.838203 0.835834 0.834116 0.831992 0.830233 0.828312 0.826334 0.824319 0.822365 0.820621 0.818851 0.817025 0.815052 0.813149 0.811347 0.809187 0.807294 0.805376 0.80345 0.801677 0.799635 0.797482 0.795753 0.793738 0.791332 0.789467 0.787588 0.785481 0.783259 0.78128 0.77909 0.777 0.774822 0.772653 0.770542 0.768388 0.765936 0.763716 0.761486 0.759568 0.757593 0.75531 0.75316 0.751011 0.748738 0.746564 0.744193 0.741954 0.739738 0.73771 0.735487 0.733377 0.731255 0.72883 0.72648 0.724153 0.72211 0.719985 0.717944 0.715687 0.713135 0.710509 0.708235 0.705518 0.703021 0.700665 0.698291 0.696231 0.693958 0.691769 0.68946 0.68717 0.684614 0.682079 0.679766 0.677392 0.67527 0.672799 0.669922 0.667428 0.664799 0.662142 0.659251 0.65695 0.654828 0.652071 0.649736 0.647293 0.644837 0.64231 0.639685 0.636923 0.634412 0.631655 0.628907 0.626117 0.623862 0.620895 0.617765 0.614836 0.612039 0.609234 0.606663 0.604015 0.60122 0.598685 0.596207 0.59351 0.59059 0.587739 0.584789 0.581347 0.578346 0.575204 0.57192 0.5686 0.565429 0.562315 0.559468 0.556666 0.553298 0.550366 0.546785 0.543882 0.540975 0.537628 0.53454 0.531401 0.527943 0.524149 0.520758 0.517043 0.512629 0.508613 0.505402 0.501611 0.498519 0.495165 0.491991 0.488538 0.484726 0.481124 0.47761 0.473827 0.469946 0.4658 0.461685 0.457414 0.452587 0.447956 0.444329 0.440233 0.436136 0.432049 0.428355 0.424547 0.42028 0.416345 0.412331 0.407816 0.402955 0.398592 0.393372 0.388134 0.382705 0.377715 0.373412 0.368956 0.364582 0.35981 0.355027 0.350309 0.344873 0.340428 0.33544 0.330089 0.324554 0.318648 0.311631 0.302529 0.29318 0.284486 0.278051 0.271779 0.265317 0.259245 0.25297 0.245986 0.238757 0.231296 0.223662 0.213895 0.203206 0.190675 0.173948 0.150592 0.102257 ];
Precision_MDF = [0.150626 0.333855 0.384887 0.405145 0.417213 0.426285 0.433923 0.439888 0.445023 0.449362 0.453589 0.457445 0.46069 0.464422 0.467875 0.471427 0.475584 0.48027 0.485144 0.489591 0.493261 0.496265 0.499227 0.501909 0.504591 0.507038 0.509453 0.511807 0.513886 0.516059 0.518257 0.520394 0.522571 0.524872 0.527448 0.530369 0.532988 0.535167 0.537353 0.539111 0.540961 0.542959 0.544737 0.546486 0.548307 0.550084 0.551738 0.553652 0.555527 0.557707 0.560321 0.562631 0.564683 0.566477 0.568334 0.569973 0.571479 0.57299 0.574821 0.576356 0.577907 0.579434 0.580873 0.582415 0.584068 0.585744 0.58785 0.589612 0.591438 0.592967 0.59462 0.596127 0.597471 0.598854 0.600416 0.601702 0.602834 0.603932 0.605167 0.606208 0.607303 0.6088 0.610234 0.611255 0.612596 0.613912 0.61509 0.616273 0.617516 0.618727 0.619795 0.62083 0.621925 0.622931 0.624025 0.625099 0.626206 0.627386 0.628668 0.629774 0.630839 0.632058 0.633203 0.634494 0.635683 0.636634 0.637837 0.638868 0.63991 0.640807 0.641791 0.642934 0.644075 0.645152 0.646178 0.647208 0.64855 0.649827 0.651015 0.651837 0.652676 0.653525 0.654209 0.655157 0.655985 0.656872 0.658079 0.658783 0.659751 0.660657 0.661548 0.662444 0.663344 0.66438 0.665585 0.66673 0.667667 0.668492 0.669572 0.670617 0.671331 0.672167 0.673042 0.674185 0.675014 0.675889 0.676732 0.677442 0.678056 0.678922 0.679853 0.680993 0.681952 0.682805 0.683642 0.684753 0.685834 0.686679 0.687411 0.688453 0.689117 0.690012 0.690896 0.691521 0.692281 0.693046 0.693914 0.694629 0.695163 0.6959 0.696638 0.697345 0.69809 0.698788 0.699511 0.700017 0.700785 0.70138 0.702184 0.702497 0.703281 0.70402 0.704845 0.705506 0.706221 0.70716 0.707887 0.708645 0.709451 0.710136 0.710797 0.71139 0.71211 0.713067 0.713721 0.71461 0.715387 0.715719 0.716572 0.717176 0.718006 0.718494 0.719057 0.719775 0.720161 0.720999 0.72188 0.722634 0.723309 0.724019 0.724203 0.724745 0.725014 0.72553 0.726097 0.727074 0.72776 0.728293 0.72924 0.729444 0.730703 0.731459 0.731751 0.732186 0.732649 0.733319 0.733965 0.734669 0.735466 0.735939 0.736311 0.736963 0.737044 0.73751 0.737647 0.738293 0.739154 0.739659 0.739866 0.740123 0.739291 0.740186 0.740566 0.741099 0.740194 0.741232 0.740765 0.740134 0.741116 0.741652 0.742369 0.743577 0.744198 0.744941 0.746595 0.750077 ];
TPR_MDF = [1 0.986041 0.972072 0.964403 0.958129 0.95317 0.949403 0.946039 0.942854 0.940003 0.937402 0.934698 0.932461 0.930409 0.92844 0.926455 0.924131 0.922033 0.919794 0.917285 0.915193 0.912946 0.910696 0.908693 0.906537 0.904754 0.903022 0.9009 0.899154 0.897307 0.895513 0.893519 0.891479 0.889461 0.887109 0.885158 0.882981 0.881009 0.878935 0.876586 0.874832 0.873025 0.871029 0.869429 0.867554 0.865631 0.863445 0.861844 0.859861 0.858059 0.856217 0.854158 0.852146 0.849932 0.847552 0.845553 0.843861 0.841817 0.839984 0.838203 0.835834 0.834116 0.831992 0.830233 0.828312 0.826334 0.824319 0.822365 0.820621 0.818851 0.817025 0.815052 0.813149 0.811347 0.809187 0.807294 0.805376 0.80345 0.801677 0.799635 0.797482 0.795753 0.793738 0.791332 0.789467 0.787588 0.785481 0.783259 0.78128 0.77909 0.777 0.774822 0.772653 0.770542 0.768388 0.765936 0.763716 0.761486 0.759568 0.757593 0.75531 0.75316 0.751011 0.748738 0.746564 0.744193 0.741954 0.739738 0.73771 0.735487 0.733377 0.731255 0.72883 0.72648 0.724153 0.72211 0.719985 0.717944 0.715687 0.713135 0.710509 0.708235 0.705518 0.703021 0.700665 0.698291 0.696231 0.693958 0.691769 0.68946 0.68717 0.684614 0.682079 0.679766 0.677392 0.67527 0.672799 0.669922 0.667428 0.664799 0.662142 0.659251 0.65695 0.654828 0.652071 0.649736 0.647293 0.644837 0.64231 0.639685 0.636923 0.634412 0.631655 0.628907 0.626117 0.623862 0.620895 0.617765 0.614836 0.612039 0.609234 0.606663 0.604015 0.60122 0.598685 0.596207 0.59351 0.59059 0.587739 0.584789 0.581347 0.578346 0.575204 0.57192 0.5686 0.565429 0.562315 0.559468 0.556666 0.553298 0.550366 0.546785 0.543882 0.540975 0.537628 0.53454 0.531401 0.527943 0.524149 0.520758 0.517043 0.512629 0.508613 0.505402 0.501611 0.498519 0.495165 0.491991 0.488538 0.484726 0.481124 0.47761 0.473827 0.469946 0.4658 0.461685 0.457414 0.452587 0.447956 0.444329 0.440233 0.436136 0.432049 0.428355 0.424547 0.42028 0.416345 0.412331 0.407816 0.402955 0.398592 0.393372 0.388134 0.382705 0.377715 0.373412 0.368956 0.364582 0.35981 0.355027 0.350309 0.344873 0.340428 0.33544 0.330089 0.324554 0.318648 0.311631 0.302529 0.29318 0.284486 0.278051 0.271779 0.265317 0.259245 0.25297 0.245986 0.238757 0.231296 0.223662 0.213895 0.203206 0.190675 0.173948 0.150592 0.102257 ];
FPR_MDF = [1 0.413626 0.329353 0.299327 0.282349 0.270077 0.260668 0.252826 0.246721 0.241562 0.236407 0.232238 0.228461 0.224434 0.220866 0.217258 0.212838 0.208242 0.203957 0.199885 0.196364 0.193572 0.190928 0.188424 0.185744 0.183561 0.181393 0.179192 0.177289 0.175393 0.173444 0.171519 0.16944 0.167436 0.165118 0.162827 0.160892 0.159044 0.157211 0.155484 0.154054 0.152435 0.151044 0.149612 0.148115 0.146629 0.145161 0.14362 0.142 0.140435 0.138376 0.13675 0.135248 0.133872 0.13242 0.131139 0.129901 0.12867 0.12739 0.126279 0.125036 0.124035 0.123027 0.121891 0.120708 0.119526 0.118015 0.116639 0.115469 0.114371 0.113326 0.112245 0.11129 0.110293 0.109286 0.108358 0.107553 0.106677 0.105788 0.104993 0.104167 0.103326 0.10238 0.101538 0.100613 0.099785 0.0989293 0.0981493 0.0974018 0.0965749 0.0958918 0.0952339 0.0943514 0.0936375 0.092842 0.092074 0.0913269 0.0905709 0.089696 0.0889789 0.088283 0.0874896 0.0867789 0.0860353 0.0852936 0.0846316 0.0840038 0.083278 0.0825784 0.081939 0.0812811 0.0806446 0.0799312 0.0792641 0.0786243 0.0780235 0.0772563 0.0765234 0.0758422 0.075174 0.0746164 0.0740912 0.0735503 0.0729791 0.0724393 0.0718141 0.0711241 0.0705276 0.0700258 0.0694246 0.0689005 0.0682909 0.0677235 0.0671693 0.0665643 0.0659942 0.0654385 0.064912 0.0643828 0.0638264 0.0632502 0.0626011 0.062094 0.0615496 0.0609411 0.0604155 0.0598589 0.0594024 0.058985 0.058477 0.0579505 0.057398 0.056897 0.0564528 0.0559215 0.0554053 0.0548924 0.0543656 0.0538859 0.0533834 0.052865 0.0524051 0.051915 0.0514474 0.0509878 0.0505358 0.050075 0.0495822 0.0490776 0.0485688 0.0480978 0.0476488 0.0471556 0.046703 0.0462141 0.0457992 0.0453423 0.04493 0.0444155 0.0439979 0.0435378 0.0430702 0.0426327 0.0421861 0.0417704 0.0412964 0.0408258 0.0403597 0.0399055 0.0393911 0.0389601 0.0385247 0.0380432 0.0375807 0.0371397 0.0367196 0.0362833 0.0358758 0.03544 0.0349761 0.0344594 0.0339867 0.0336006 0.0331736 0.0327039 0.0322786 0.031875 0.0312986 0.0308075 0.0302258 0.0298287 0.0293872 0.0290061 0.028584 0.0281712 0.0276812 0.0272367 0.0267965 0.0262826 0.0258953 0.0253747 0.0248844 0.0244621 0.0240307 0.0236308 0.0231878 0.0228038 0.0223861 0.0219502 0.0214966 0.0210706 0.0206337 0.0202544 0.0197923 0.0193473 0.01885 0.0183348 0.017832 0.0172179 0.0166452 0.0160739 0.0156244 0.0151734 0.0146629 0.0142474 0.0137418 0.0132615 0.012679 0.0121068 0.0114814 0.0107857 0.010088 0.0091876 0.00805914 0.00657068 0.003805 ];
plot(Recall_MDF, Precision_MDF, 'r', 'linewidth', 2);

Recall_LEGS = [1 0.903317 0.902522 0.902009 0.901523 0.901073 0.900635 0.900218 0.899815 0.899396 0.898989 0.898569 0.898133 0.897705 0.89724 0.896785 0.89629 0.895756 0.895151 0.894436 0.893521 0.892111 0.868977 0.866776 0.862982 0.862246 0.860958 0.860099 0.859676 0.85845 0.85805 0.85764 0.857039 0.856339 0.855948 0.855459 0.855007 0.854436 0.853904 0.853321 0.852651 0.851816 0.850634 0.841671 0.826659 0.825251 0.824093 0.821042 0.820398 0.819886 0.81946 0.819013 0.817009 0.816577 0.816126 0.815704 0.815271 0.814776 0.813541 0.812966 0.812372 0.811734 0.810908 0.809806 0.808156 0.785806 0.784282 0.783262 0.782367 0.781449 0.780733 0.777968 0.777451 0.776987 0.776357 0.775895 0.775365 0.774272 0.772788 0.772278 0.771754 0.771165 0.770522 0.769655 0.768605 0.767139 0.743872 0.742218 0.741107 0.740231 0.739507 0.738774 0.73802 0.737404 0.734308 0.733772 0.733239 0.732357 0.731847 0.731334 0.730802 0.730217 0.729576 0.727099 0.726254 0.725241 0.723748 0.700438 0.69842 0.697143 0.695922 0.695146 0.694397 0.693685 0.691474 0.690719 0.690098 0.686725 0.686098 0.685513 0.684949 0.684366 0.683768 0.683148 0.682455 0.68165 0.680652 0.679206 0.670969 0.649307 0.647812 0.646769 0.645934 0.645202 0.644535 0.643869 0.643212 0.6426 0.641927 0.641318 0.638255 0.637642 0.63694 0.635333 0.634641 0.63389 0.633102 0.631929 0.63059 0.628303 0.600946 0.599267 0.598101 0.597154 0.594383 0.593623 0.592955 0.592324 0.591721 0.591064 0.589772 0.589126 0.588523 0.585434 0.584755 0.584001 0.583202 0.582372 0.581331 0.579994 0.577924 0.54874 0.546829 0.545508 0.544481 0.54366 0.54288 0.54219 0.5415 0.54059 0.538275 0.537612 0.536953 0.536157 0.535545 0.5349 0.530846 0.529949 0.528915 0.527777 0.52642 0.524311 0.490472 0.488032 0.486388 0.485172 0.484204 0.48333 0.482534 0.480786 0.48007 0.479416 0.478783 0.478086 0.477418 0.474891 0.474156 0.473502 0.472758 0.471805 0.467444 0.465821 0.463551 0.44715 0.422318 0.420234 0.418802 0.417674 0.416683 0.415803 0.414821 0.414071 0.413354 0.412681 0.411566 0.410844 0.410164 0.409431 0.407239 0.406458 0.404147 0.402567 0.401228 0.394196 0.389356 0.33186 0.32877 0.326703 0.325164 0.323866 0.322738 0.321687 0.320743 0.319824 0.318983 0.318094 0.317247 0.316449 0.315594 0.314724 0.313821 0.312887 0.311909 0.310845 0.30973 0.307262 ];
Precision_LEGS = [0.150626 0.508263 0.51004 0.510817 0.511522 0.512129 0.512713 0.513238 0.513741 0.514239 0.514704 0.515206 0.515723 0.516189 0.516673 0.517167 0.517667 0.518194 0.518772 0.519442 0.520315 0.521516 0.551865 0.555366 0.559581 0.560464 0.561315 0.56192 0.562265 0.562808 0.563119 0.563427 0.563752 0.564211 0.564508 0.564803 0.565122 0.565509 0.565883 0.56626 0.566699 0.567217 0.567945 0.574973 0.589683 0.591105 0.592224 0.594077 0.594573 0.594951 0.595228 0.595491 0.596176 0.596426 0.596691 0.596939 0.597184 0.597458 0.59799 0.598259 0.598564 0.59889 0.599276 0.599782 0.600533 0.615223 0.616318 0.617031 0.617654 0.618284 0.618659 0.619895 0.620192 0.620442 0.620685 0.620915 0.621126 0.621411 0.621725 0.621947 0.622173 0.622411 0.622663 0.62296 0.623317 0.623827 0.63537 0.636295 0.636913 0.637414 0.637825 0.638235 0.638634 0.638891 0.640022 0.640277 0.640507 0.64084 0.64103 0.641217 0.64141 0.641597 0.641801 0.642538 0.642787 0.64308 0.643492 0.652445 0.653295 0.653857 0.654286 0.654654 0.654983 0.65529 0.655922 0.656236 0.656459 0.657315 0.657546 0.657739 0.65792 0.658108 0.658283 0.658463 0.65865 0.658861 0.659091 0.659393 0.661228 0.667285 0.667804 0.668174 0.668482 0.668744 0.668977 0.669212 0.669466 0.669682 0.669903 0.670072 0.671357 0.671548 0.671746 0.672012 0.672193 0.672376 0.672555 0.672789 0.67305 0.673454 0.678829 0.679308 0.679637 0.679921 0.680465 0.680694 0.680899 0.6811 0.6813 0.68148 0.681807 0.681995 0.682146 0.68299 0.683184 0.683378 0.683582 0.68375 0.683951 0.684171 0.684467 0.689875 0.690329 0.690689 0.690972 0.691212 0.691438 0.691636 0.691816 0.692027 0.692653 0.692852 0.693052 0.69338 0.693535 0.693675 0.694636 0.694886 0.695131 0.695355 0.695565 0.695819 0.700453 0.700963 0.701345 0.701627 0.701899 0.702135 0.702342 0.702717 0.702939 0.703133 0.703311 0.703503 0.703681 0.704515 0.704765 0.70496 0.705132 0.705284 0.705772 0.705987 0.706224 0.708098 0.712518 0.713076 0.713479 0.713788 0.714075 0.714281 0.714663 0.714889 0.715096 0.715297 0.715794 0.716089 0.716335 0.716536 0.716521 0.716738 0.716969 0.717096 0.717297 0.717898 0.718275 0.722917 0.723571 0.724028 0.724401 0.724744 0.725093 0.725354 0.725587 0.725842 0.726115 0.726331 0.726572 0.726777 0.727031 0.727302 0.727603 0.727919 0.728262 0.728474 0.728675 0.728975 ];
TPR_LEGS = [1 0.903317 0.902522 0.902009 0.901523 0.901073 0.900635 0.900218 0.899815 0.899396 0.898989 0.898569 0.898133 0.897705 0.89724 0.896785 0.89629 0.895756 0.895151 0.894436 0.893521 0.892111 0.868977 0.866776 0.862982 0.862246 0.860958 0.860099 0.859676 0.85845 0.85805 0.85764 0.857039 0.856339 0.855948 0.855459 0.855007 0.854436 0.853904 0.853321 0.852651 0.851816 0.850634 0.841671 0.826659 0.825251 0.824093 0.821042 0.820398 0.819886 0.81946 0.819013 0.817009 0.816577 0.816126 0.815704 0.815271 0.814776 0.813541 0.812966 0.812372 0.811734 0.810908 0.809806 0.808156 0.785806 0.784282 0.783262 0.782367 0.781449 0.780733 0.777968 0.777451 0.776987 0.776357 0.775895 0.775365 0.774272 0.772788 0.772278 0.771754 0.771165 0.770522 0.769655 0.768605 0.767139 0.743872 0.742218 0.741107 0.740231 0.739507 0.738774 0.73802 0.737404 0.734308 0.733772 0.733239 0.732357 0.731847 0.731334 0.730802 0.730217 0.729576 0.727099 0.726254 0.725241 0.723748 0.700438 0.69842 0.697143 0.695922 0.695146 0.694397 0.693685 0.691474 0.690719 0.690098 0.686725 0.686098 0.685513 0.684949 0.684366 0.683768 0.683148 0.682455 0.68165 0.680652 0.679206 0.670969 0.649307 0.647812 0.646769 0.645934 0.645202 0.644535 0.643869 0.643212 0.6426 0.641927 0.641318 0.638255 0.637642 0.63694 0.635333 0.634641 0.63389 0.633102 0.631929 0.63059 0.628303 0.600946 0.599267 0.598101 0.597154 0.594383 0.593623 0.592955 0.592324 0.591721 0.591064 0.589772 0.589126 0.588523 0.585434 0.584755 0.584001 0.583202 0.582372 0.581331 0.579994 0.577924 0.54874 0.546829 0.545508 0.544481 0.54366 0.54288 0.54219 0.5415 0.54059 0.538275 0.537612 0.536953 0.536157 0.535545 0.5349 0.530846 0.529949 0.528915 0.527777 0.52642 0.524311 0.490472 0.488032 0.486388 0.485172 0.484204 0.48333 0.482534 0.480786 0.48007 0.479416 0.478783 0.478086 0.477418 0.474891 0.474156 0.473502 0.472758 0.471805 0.467444 0.465821 0.463551 0.44715 0.422318 0.420234 0.418802 0.417674 0.416683 0.415803 0.414821 0.414071 0.413354 0.412681 0.411566 0.410844 0.410164 0.409431 0.407239 0.406458 0.404147 0.402567 0.401228 0.394196 0.389356 0.33186 0.32877 0.326703 0.325164 0.323866 0.322738 0.321687 0.320743 0.319824 0.318983 0.318094 0.317247 0.316449 0.315594 0.314724 0.313821 0.312887 0.311909 0.310845 0.30973 0.307262 ];
FPR_LEGS = [1 0.19731 0.196359 0.195865 0.195394 0.195004 0.194624 0.194285 0.193962 0.193627 0.193316 0.192978 0.192608 0.192294 0.191965 0.19162 0.19128 0.1909 0.190492 0.190004 0.189345 0.188334 0.161583 0.159835 0.155411 0.154884 0.153502 0.15275 0.152495 0.151502 0.151281 0.151044 0.150792 0.149979 0.149768 0.149541 0.149314 0.148977 0.148679 0.148426 0.148133 0.147764 0.147223 0.140963 0.129986 0.129261 0.128694 0.126412 0.12612 0.125893 0.125713 0.125534 0.124249 0.12408 0.123903 0.123728 0.123567 0.123384 0.12238 0.12217 0.121971 0.121715 0.121444 0.121065 0.120529 0.108845 0.108245 0.107893 0.107592 0.107274 0.107033 0.105362 0.105191 0.105047 0.104767 0.104592 0.104444 0.103992 0.103282 0.103137 0.102997 0.102844 0.10268 0.102473 0.102205 0.101804 0.0924467 0.091917 0.0916066 0.0913678 0.0911715 0.0909666 0.090763 0.0906031 0.0890627 0.0889094 0.0887792 0.0883947 0.0882793 0.0881663 0.0880495 0.0879267 0.0877918 0.0869623 0.0867927 0.0865807 0.0862534 0.0793987 0.0789464 0.0786639 0.0783625 0.0781701 0.07801 0.0778578 0.0770781 0.0769178 0.076785 0.0755802 0.0754509 0.0753414 0.0752372 0.075132 0.0750242 0.0749176 0.0748006 0.0746622 0.074483 0.074247 0.0724974 0.0675037 0.0672361 0.0670543 0.0669064 0.0667548 0.0666394 0.0665178 0.0663888 0.0662828 0.0661258 0.0660135 0.0648662 0.0647545 0.0646366 0.0641528 0.0640374 0.0639267 0.0638141 0.0635578 0.0633617 0.0630634 0.0584813 0.0582323 0.0580622 0.0579183 0.0571568 0.0570211 0.0569171 0.0568142 0.0567165 0.056604 0.0562257 0.0561145 0.0560039 0.0548559 0.0547496 0.0546433 0.0544952 0.0543915 0.0542616 0.054087 0.0538416 0.0488726 0.0486067 0.0484318 0.0482979 0.0481812 0.0480811 0.0479903 0.0479 0.0477372 0.04708 0.046989 0.0468906 0.0466854 0.0466069 0.0464965 0.0455766 0.0454579 0.0453368 0.0451616 0.0450207 0.0447474 0.0403151 0.0400548 0.0398751 0.0397445 0.0396337 0.0395371 0.0394482 0.039023 0.038918 0.0388423 0.0387467 0.0386652 0.0385875 0.0379108 0.0378191 0.0377121 0.0376229 0.037515 0.0366394 0.0364896 0.0362844 0.0342822 0.0310977 0.0308952 0.0307577 0.0306519 0.0305601 0.0304794 0.0303407 0.0302708 0.0301929 0.0301265 0.0298745 0.0298007 0.0297321 0.0296543 0.0292259 0.0291479 0.0287163 0.0284772 0.0282659 0.0270752 0.0267477 0.0214655 0.0212234 0.0210675 0.0209533 0.0208604 0.020778 0.0207015 0.0206333 0.0205674 0.0205064 0.0204433 0.0203825 0.0203254 0.0202638 0.0202015 0.0201379 0.020074 0.0200094 0.0199393 0.0198671 0.0197289 ];
plot(Recall_LEGS, Precision_LEGS, 'b', 'linewidth', 2, 'Color', tree);

Recall_DRFI = [1 0.998462 0.997359 0.996304 0.995494 0.993996 0.992884 0.991656 0.990208 0.988605 0.987302 0.986061 0.984516 0.983115 0.981559 0.979993 0.978631 0.976802 0.974934 0.973221 0.971691 0.96985 0.967934 0.966369 0.964666 0.962645 0.960906 0.959195 0.957262 0.955313 0.953621 0.951799 0.949753 0.948029 0.946103 0.944062 0.94196 0.940112 0.937844 0.935767 0.933818 0.931569 0.929346 0.927184 0.925111 0.922772 0.920103 0.917837 0.915579 0.913261 0.911138 0.908955 0.906483 0.904375 0.902402 0.900325 0.898373 0.896034 0.894073 0.891866 0.889807 0.887431 0.885499 0.883071 0.880777 0.878528 0.876092 0.873954 0.871519 0.868958 0.866718 0.864671 0.862442 0.859858 0.857795 0.855389 0.853179 0.851128 0.849119 0.846598 0.844234 0.841664 0.83919 0.836523 0.833814 0.831507 0.82909 0.826603 0.824172 0.821457 0.818916 0.816288 0.81382 0.81124 0.808653 0.805509 0.803022 0.800211 0.797482 0.79438 0.791797 0.788894 0.786233 0.78349 0.78069 0.777849 0.775363 0.772705 0.770039 0.767063 0.764081 0.761201 0.758239 0.755028 0.752279 0.749449 0.746775 0.743937 0.741146 0.738455 0.735622 0.732459 0.728979 0.726043 0.723068 0.720228 0.71738 0.714196 0.711333 0.708513 0.705281 0.702154 0.699031 0.695868 0.692974 0.689869 0.686251 0.683166 0.679966 0.676838 0.673347 0.669882 0.666446 0.663249 0.659797 0.65653 0.65349 0.650136 0.646779 0.643407 0.639968 0.63647 0.633001 0.629889 0.625935 0.622042 0.61829 0.614768 0.611169 0.607884 0.603893 0.600646 0.596574 0.5924 0.588571 0.585128 0.581178 0.577508 0.57348 0.5693 0.565327 0.561291 0.557458 0.55324 0.549358 0.544984 0.540843 0.536758 0.532691 0.528198 0.523449 0.519022 0.514815 0.510155 0.505971 0.501615 0.497674 0.492945 0.488596 0.483962 0.478928 0.47477 0.470123 0.465633 0.461213 0.456511 0.451773 0.447614 0.442876 0.43822 0.43363 0.428645 0.423548 0.41846 0.413307 0.408175 0.403329 0.398132 0.393057 0.387782 0.38271 0.377533 0.372434 0.366974 0.361402 0.355993 0.350177 0.344507 0.338559 0.332932 0.326743 0.320237 0.31425 0.308124 0.301819 0.29545 0.288648 0.282349 0.276198 0.269694 0.262808 0.255475 0.248555 0.241334 0.233705 0.226307 0.219037 0.211451 0.203532 0.195212 0.187165 0.179219 0.170272 0.161437 0.152501 0.14391 0.135027 0.125741 0.116508 0.106476 0.0971163 0.0865472 0.0754191 0.0643457 0.0527208 0.0375737 ];
Precision_DRFI = [0.150626 0.206132 0.23063 0.247406 0.261538 0.273471 0.284362 0.294408 0.303656 0.312098 0.320748 0.328524 0.335866 0.342931 0.349617 0.355875 0.362138 0.368118 0.373701 0.379413 0.384959 0.390201 0.395283 0.400701 0.405682 0.410566 0.415444 0.420115 0.424584 0.428971 0.43355 0.438151 0.442185 0.446321 0.45027 0.454133 0.45787 0.461552 0.465069 0.468415 0.472021 0.47552 0.47883 0.482154 0.485699 0.489 0.492102 0.494827 0.497631 0.50045 0.503362 0.506343 0.509307 0.51201 0.514899 0.517939 0.520886 0.523502 0.526073 0.528586 0.53128 0.533792 0.536175 0.538508 0.540723 0.543055 0.545298 0.547578 0.549798 0.551957 0.554355 0.556614 0.558717 0.560908 0.563056 0.565237 0.567332 0.569388 0.571385 0.573209 0.575134 0.57707 0.578959 0.58083 0.582633 0.584814 0.586828 0.588633 0.590541 0.592364 0.594242 0.596028 0.597921 0.59965 0.601462 0.603079 0.604885 0.606766 0.608265 0.609915 0.6117 0.613304 0.615118 0.61683 0.618235 0.619688 0.621241 0.622783 0.624496 0.626159 0.6278 0.629251 0.630582 0.631885 0.633353 0.634626 0.636167 0.637549 0.639311 0.640685 0.642238 0.643678 0.645066 0.646475 0.64788 0.649386 0.650878 0.652269 0.653495 0.654955 0.656121 0.657426 0.658689 0.659945 0.661293 0.662543 0.66345 0.664719 0.665885 0.667085 0.668168 0.669304 0.670139 0.67125 0.672477 0.673474 0.674969 0.676371 0.677449 0.678574 0.679809 0.680739 0.681814 0.68328 0.684186 0.685321 0.685913 0.687015 0.688149 0.689386 0.69004 0.691056 0.692011 0.693065 0.693855 0.694917 0.69583 0.696917 0.697937 0.698789 0.699574 0.70079 0.701843 0.702751 0.703775 0.704591 0.705572 0.706622 0.707268 0.708241 0.70911 0.709778 0.710521 0.71086 0.711646 0.712376 0.713167 0.713856 0.714748 0.715463 0.716005 0.716942 0.717625 0.718355 0.718893 0.71969 0.720715 0.721517 0.722469 0.723501 0.724298 0.725023 0.725757 0.726217 0.726895 0.727569 0.728507 0.728966 0.729745 0.730105 0.730761 0.731475 0.732096 0.732603 0.733296 0.734326 0.734924 0.735705 0.736332 0.737583 0.738271 0.73863 0.739031 0.739772 0.741007 0.741791 0.742099 0.742749 0.743761 0.744372 0.744668 0.744615 0.744802 0.745574 0.745192 0.745714 0.746346 0.746732 0.747412 0.748285 0.748854 0.749317 0.749773 0.750774 0.751333 0.751347 0.751293 0.751631 0.75139 0.751348 0.751446 0.751063 0.75032 0.751398 0.750771 0.751429 ];
TPR_DRFI = [1 0.998462 0.997359 0.996304 0.995494 0.993996 0.992884 0.991656 0.990208 0.988605 0.987302 0.986061 0.984516 0.983115 0.981559 0.979993 0.978631 0.976802 0.974934 0.973221 0.971691 0.96985 0.967934 0.966369 0.964666 0.962645 0.960906 0.959195 0.957262 0.955313 0.953621 0.951799 0.949753 0.948029 0.946103 0.944062 0.94196 0.940112 0.937844 0.935767 0.933818 0.931569 0.929346 0.927184 0.925111 0.922772 0.920103 0.917837 0.915579 0.913261 0.911138 0.908955 0.906483 0.904375 0.902402 0.900325 0.898373 0.896034 0.894073 0.891866 0.889807 0.887431 0.885499 0.883071 0.880777 0.878528 0.876092 0.873954 0.871519 0.868958 0.866718 0.864671 0.862442 0.859858 0.857795 0.855389 0.853179 0.851128 0.849119 0.846598 0.844234 0.841664 0.83919 0.836523 0.833814 0.831507 0.82909 0.826603 0.824172 0.821457 0.818916 0.816288 0.81382 0.81124 0.808653 0.805509 0.803022 0.800211 0.797482 0.79438 0.791797 0.788894 0.786233 0.78349 0.78069 0.777849 0.775363 0.772705 0.770039 0.767063 0.764081 0.761201 0.758239 0.755028 0.752279 0.749449 0.746775 0.743937 0.741146 0.738455 0.735622 0.732459 0.728979 0.726043 0.723068 0.720228 0.71738 0.714196 0.711333 0.708513 0.705281 0.702154 0.699031 0.695868 0.692974 0.689869 0.686251 0.683166 0.679966 0.676838 0.673347 0.669882 0.666446 0.663249 0.659797 0.65653 0.65349 0.650136 0.646779 0.643407 0.639968 0.63647 0.633001 0.629889 0.625935 0.622042 0.61829 0.614768 0.611169 0.607884 0.603893 0.600646 0.596574 0.5924 0.588571 0.585128 0.581178 0.577508 0.57348 0.5693 0.565327 0.561291 0.557458 0.55324 0.549358 0.544984 0.540843 0.536758 0.532691 0.528198 0.523449 0.519022 0.514815 0.510155 0.505971 0.501615 0.497674 0.492945 0.488596 0.483962 0.478928 0.47477 0.470123 0.465633 0.461213 0.456511 0.451773 0.447614 0.442876 0.43822 0.43363 0.428645 0.423548 0.41846 0.413307 0.408175 0.403329 0.398132 0.393057 0.387782 0.38271 0.377533 0.372434 0.366974 0.361402 0.355993 0.350177 0.344507 0.338559 0.332932 0.326743 0.320237 0.31425 0.308124 0.301819 0.29545 0.288648 0.282349 0.276198 0.269694 0.262808 0.255475 0.248555 0.241334 0.233705 0.226307 0.219037 0.211451 0.203532 0.195212 0.187165 0.179219 0.170272 0.161437 0.152501 0.14391 0.135027 0.125741 0.116508 0.106476 0.0971163 0.0865472 0.0754191 0.0643457 0.0527208 0.0375737 ];
FPR_DRFI = [1 0.774471 0.684763 0.626625 0.583154 0.548138 0.518161 0.492753 0.470748 0.45116 0.432039 0.415418 0.400246 0.386335 0.373475 0.361658 0.350612 0.339946 0.330154 0.320625 0.311712 0.303664 0.29583 0.287961 0.280949 0.274199 0.267668 0.261547 0.255643 0.249913 0.244384 0.238759 0.233838 0.229104 0.224505 0.219901 0.215501 0.211407 0.207414 0.20371 0.199843 0.196172 0.192876 0.189507 0.186299 0.183136 0.180132 0.17749 0.174778 0.172018 0.169351 0.166672 0.163992 0.161627 0.159133 0.156604 0.1541 0.15175 0.149599 0.147459 0.145261 0.143164 0.141348 0.13945 0.137689 0.135905 0.134151 0.132393 0.130739 0.128938 0.127175 0.125569 0.123991 0.122326 0.12076 0.119171 0.117665 0.116232 0.114818 0.113389 0.112009 0.110645 0.109286 0.107914 0.10653 0.105114 0.103811 0.102633 0.101351 0.100141 0.098918 0.0977552 0.0966032 0.0954827 0.0943212 0.0931715 0.0920404 0.090969 0.0899818 0.088891 0.087815 0.0868138 0.0858136 0.0848217 0.0839069 0.0829893 0.0820579 0.0811571 0.0802543 0.0792428 0.0782757 0.0774192 0.0765487 0.0756784 0.0748232 0.0739202 0.0730679 0.0721935 0.0713662 0.0704351 0.0695731 0.0687733 0.0680003 0.0672011 0.0664299 0.0656229 0.0648402 0.0640421 0.0633271 0.0625889 0.0618672 0.0611359 0.0604158 0.0596696 0.0589403 0.058269 0.0575936 0.0569596 0.0562964 0.0556014 0.0549923 0.0543728 0.0537505 0.0531699 0.0525369 0.0519211 0.0512107 0.050577 0.0499452 0.0492979 0.0486814 0.0481221 0.0475474 0.046884 0.0462931 0.0457198 0.0451913 0.044645 0.0440636 0.0434683 0.0428879 0.042367 0.0418083 0.0412427 0.0407378 0.040196 0.0396714 0.0391059 0.0385683 0.0379804 0.0374609 0.036928 0.0364015 0.035858 0.0353546 0.0348322 0.0343249 0.033725 0.0332346 0.032704 0.032193 0.0317059 0.0312492 0.0308017 0.0303509 0.0298914 0.0294312 0.0289748 0.0285276 0.0280982 0.0276115 0.0271355 0.0266672 0.0262375 0.0258294 0.0253407 0.0248838 0.0244352 0.0239838 0.0235174 0.0231177 0.0227041 0.0222688 0.0218563 0.0214203 0.0209824 0.0205509 0.0201723 0.0197574 0.0193681 0.0189578 0.0184737 0.0180856 0.0176684 0.0172733 0.0168409 0.0164174 0.0159713 0.0155736 0.0150893 0.0146865 0.0143337 0.0139142 0.0135216 0.0131112 0.0127074 0.0122631 0.0118602 0.0114351 0.0110627 0.0106797 0.0103017 0.00989501 0.00944785 0.00907654 0.00869687 0.00831864 0.00793417 0.00757742 0.00713288 0.00676047 0.00639177 0.00601799 0.00562936 0.00519308 0.00483107 0.00445753 0.00412093 0.00371576 0.00335785 0.00299795 0.0025124 0.00208295 0.00166941 0.00134604 0.000934508 ];
plot(Recall_DRFI, Precision_DRFI, 'b--', 'linewidth', 2);
Recall_DSR = [1 0.982362 0.968587 0.958356 0.949154 0.940893 0.933014 0.92554 0.918351 0.911363 0.904657 0.898176 0.891982 0.886085 0.880311 0.874815 0.869491 0.864367 0.85937 0.854377 0.849468 0.84469 0.840185 0.835745 0.831251 0.826865 0.822572 0.818395 0.814292 0.810227 0.806081 0.802012 0.797982 0.794064 0.790175 0.786266 0.782349 0.778481 0.774653 0.770855 0.767118 0.763361 0.759705 0.756133 0.752552 0.749044 0.745574 0.7421 0.738693 0.735313 0.731919 0.728553 0.725257 0.722035 0.71876 0.715504 0.712229 0.708907 0.705574 0.702285 0.699011 0.695837 0.692708 0.689614 0.686534 0.683417 0.680312 0.67727 0.674219 0.67118 0.668152 0.665109 0.662079 0.659078 0.656108 0.653138 0.650232 0.647329 0.644418 0.641541 0.638709 0.635861 0.633006 0.630203 0.62741 0.62461 0.621815 0.619031 0.616236 0.613476 0.610757 0.608055 0.605337 0.602625 0.599897 0.597188 0.594458 0.591779 0.589083 0.586409 0.58381 0.581212 0.578585 0.575994 0.573417 0.570836 0.568277 0.565776 0.563273 0.560731 0.558211 0.555715 0.553183 0.550635 0.548143 0.545668 0.543215 0.540778 0.538338 0.535887 0.533437 0.531002 0.52859 0.526128 0.523659 0.521208 0.518792 0.516377 0.513962 0.51154 0.509087 0.506639 0.504174 0.501755 0.499335 0.496932 0.494521 0.492137 0.489762 0.487408 0.485057 0.482712 0.480337 0.477963 0.475587 0.473229 0.470897 0.468544 0.466177 0.463794 0.461398 0.459031 0.456679 0.454305 0.451938 0.44961 0.447291 0.444961 0.442664 0.440353 0.438025 0.435681 0.433317 0.430962 0.428629 0.42628 0.423958 0.421635 0.419308 0.416968 0.414583 0.412175 0.409768 0.407395 0.404998 0.402577 0.400143 0.397738 0.395363 0.39303 0.390658 0.388253 0.385831 0.383442 0.381043 0.378621 0.376167 0.373699 0.371275 0.368784 0.366287 0.363803 0.36131 0.358808 0.356252 0.353665 0.351071 0.348503 0.345936 0.343357 0.340757 0.338122 0.335423 0.332697 0.329961 0.327181 0.3244 0.321617 0.318828 0.315968 0.313118 0.310183 0.307176 0.304162 0.301195 0.298194 0.295133 0.292034 0.288872 0.285684 0.282396 0.279056 0.275675 0.272312 0.268837 0.265355 0.261824 0.258256 0.254564 0.250784 0.246928 0.242997 0.239049 0.235066 0.230908 0.226688 0.222305 0.217856 0.213206 0.20845 0.203503 0.198254 0.192882 0.18718 0.181139 0.174775 0.167876 0.160521 0.15257 0.143824 0.134099 0.123142 0.110785 0.0958618 0.0770176 0.0469524 ];
Precision_DSR = [0.150626 0.267432 0.310315 0.332282 0.348322 0.361353 0.372347 0.382288 0.39135 0.399674 0.407458 0.414657 0.421378 0.42755 0.433351 0.438805 0.443941 0.448824 0.453439 0.457864 0.462042 0.465988 0.46983 0.473544 0.477144 0.480639 0.484044 0.487343 0.490542 0.493677 0.496674 0.499615 0.502489 0.505268 0.507967 0.510626 0.513195 0.515742 0.51829 0.520771 0.523218 0.525623 0.527987 0.53027 0.532486 0.534713 0.536898 0.539046 0.54116 0.543232 0.54527 0.547288 0.549293 0.551271 0.553236 0.555191 0.557126 0.559068 0.560997 0.562888 0.56473 0.566531 0.568283 0.57 0.571719 0.573364 0.574995 0.576624 0.57824 0.579838 0.581458 0.58303 0.58455 0.586037 0.587468 0.588856 0.590277 0.591652 0.592978 0.594326 0.595677 0.59704 0.598401 0.599677 0.600927 0.602192 0.603437 0.604633 0.605812 0.606982 0.608137 0.609287 0.610372 0.611445 0.612533 0.613641 0.614727 0.615826 0.616879 0.617917 0.618939 0.619925 0.620903 0.621875 0.62285 0.623786 0.624673 0.625563 0.626492 0.627413 0.628379 0.629329 0.630275 0.631195 0.632136 0.633054 0.633931 0.634776 0.6356 0.636396 0.637206 0.638024 0.638839 0.639639 0.640417 0.641194 0.641974 0.642742 0.64349 0.644211 0.644899 0.645566 0.646223 0.646859 0.647529 0.648203 0.648872 0.649554 0.650168 0.650793 0.651406 0.652026 0.652667 0.653342 0.653971 0.65454 0.655128 0.655703 0.656291 0.656887 0.657422 0.657954 0.658494 0.659024 0.659608 0.660233 0.660889 0.661503 0.662068 0.662614 0.66314 0.663697 0.664263 0.664867 0.665471 0.66613 0.666792 0.667364 0.667897 0.668429 0.668975 0.669494 0.669995 0.67055 0.671109 0.671647 0.672149 0.672695 0.67327 0.673848 0.674385 0.674923 0.675408 0.675855 0.676379 0.676908 0.677439 0.677977 0.678541 0.679061 0.679575 0.680132 0.680623 0.680997 0.681372 0.681826 0.682304 0.682724 0.683126 0.683475 0.683904 0.684311 0.684738 0.685171 0.685604 0.685982 0.686387 0.686848 0.687249 0.687692 0.688051 0.688446 0.688878 0.689298 0.689768 0.690188 0.690569 0.691055 0.691461 0.69181 0.692265 0.692631 0.692918 0.693237 0.69366 0.694051 0.694354 0.694637 0.694852 0.695166 0.695358 0.695678 0.695968 0.696294 0.696785 0.697281 0.697842 0.698247 0.69854 0.699111 0.699745 0.700099 0.700603 0.701114 0.701706 0.701962 0.701926 0.702132 0.702612 0.703096 0.703236 0.703516 0.703065 0.702705 0.704087 0.704169 ];
TPR_DSR = [1 0.982362 0.968587 0.958356 0.949154 0.940893 0.933014 0.92554 0.918351 0.911363 0.904657 0.898176 0.891982 0.886085 0.880311 0.874815 0.869491 0.864367 0.85937 0.854377 0.849468 0.84469 0.840185 0.835745 0.831251 0.826865 0.822572 0.818395 0.814292 0.810227 0.806081 0.802012 0.797982 0.794064 0.790175 0.786266 0.782349 0.778481 0.774653 0.770855 0.767118 0.763361 0.759705 0.756133 0.752552 0.749044 0.745574 0.7421 0.738693 0.735313 0.731919 0.728553 0.725257 0.722035 0.71876 0.715504 0.712229 0.708907 0.705574 0.702285 0.699011 0.695837 0.692708 0.689614 0.686534 0.683417 0.680312 0.67727 0.674219 0.67118 0.668152 0.665109 0.662079 0.659078 0.656108 0.653138 0.650232 0.647329 0.644418 0.641541 0.638709 0.635861 0.633006 0.630203 0.62741 0.62461 0.621815 0.619031 0.616236 0.613476 0.610757 0.608055 0.605337 0.602625 0.599897 0.597188 0.594458 0.591779 0.589083 0.586409 0.58381 0.581212 0.578585 0.575994 0.573417 0.570836 0.568277 0.565776 0.563273 0.560731 0.558211 0.555715 0.553183 0.550635 0.548143 0.545668 0.543215 0.540778 0.538338 0.535887 0.533437 0.531002 0.52859 0.526128 0.523659 0.521208 0.518792 0.516377 0.513962 0.51154 0.509087 0.506639 0.504174 0.501755 0.499335 0.496932 0.494521 0.492137 0.489762 0.487408 0.485057 0.482712 0.480337 0.477963 0.475587 0.473229 0.470897 0.468544 0.466177 0.463794 0.461398 0.459031 0.456679 0.454305 0.451938 0.44961 0.447291 0.444961 0.442664 0.440353 0.438025 0.435681 0.433317 0.430962 0.428629 0.42628 0.423958 0.421635 0.419308 0.416968 0.414583 0.412175 0.409768 0.407395 0.404998 0.402577 0.400143 0.397738 0.395363 0.39303 0.390658 0.388253 0.385831 0.383442 0.381043 0.378621 0.376167 0.373699 0.371275 0.368784 0.366287 0.363803 0.36131 0.358808 0.356252 0.353665 0.351071 0.348503 0.345936 0.343357 0.340757 0.338122 0.335423 0.332697 0.329961 0.327181 0.3244 0.321617 0.318828 0.315968 0.313118 0.310183 0.307176 0.304162 0.301195 0.298194 0.295133 0.292034 0.288872 0.285684 0.282396 0.279056 0.275675 0.272312 0.268837 0.265355 0.261824 0.258256 0.254564 0.250784 0.246928 0.242997 0.239049 0.235066 0.230908 0.226688 0.222305 0.217856 0.213206 0.20845 0.203503 0.198254 0.192882 0.18718 0.181139 0.174775 0.167876 0.160521 0.15257 0.143824 0.134099 0.123142 0.110785 0.0958618 0.0770176 0.0469524 ];
FPR_DSR = [1 0.598046 0.471961 0.416094 0.379413 0.351975 0.330073 0.311675 0.295889 0.282002 0.269601 0.258569 0.248638 0.23974 0.231612 0.224164 0.217294 0.210962 0.205082 0.199599 0.194499 0.189728 0.185237 0.180989 0.176961 0.173144 0.169507 0.166031 0.162689 0.159481 0.156396 0.153433 0.150586 0.147845 0.145199 0.142618 0.140135 0.137738 0.135399 0.133135 0.130919 0.128754 0.126661 0.124652 0.122684 0.120771 0.11891 0.117104 0.11535 0.113642 0.111986 0.110363 0.108775 0.107226 0.105708 0.104228 0.10279 0.101368 0.0999723 0.0986124 0.0972847 0.0959884 0.0947207 0.0934767 0.0922599 0.091068 0.0898887 0.088731 0.087592 0.0864789 0.0853859 0.0843236 0.0832832 0.0822591 0.0812569 0.0802841 0.079328 0.0783878 0.0774698 0.0765634 0.0756722 0.0747899 0.0739215 0.0730728 0.072243 0.0714235 0.0706115 0.069811 0.0690227 0.0682414 0.0674807 0.0667398 0.0660139 0.0652937 0.0645747 0.0638638 0.0631598 0.0624651 0.0617842 0.0611194 0.0604678 0.059829 0.059194 0.0585654 0.057944 0.0573318 0.0567322 0.0561332 0.0555378 0.0549542 0.0543767 0.0538111 0.0532561 0.0527057 0.0521588 0.0516186 0.0510836 0.0505586 0.0500374 0.0495319 0.0490334 0.0485386 0.0480436 0.0475522 0.0470676 0.0465891 0.0461165 0.0456493 0.045186 0.0447322 0.0442859 0.0438461 0.0434086 0.0429749 0.0425436 0.0421182 0.0416953 0.0412711 0.0408541 0.0404435 0.0400329 0.0396271 0.0392233 0.0388248 0.0384328 0.0380426 0.0376531 0.0372631 0.0368746 0.0364914 0.0361127 0.0357358 0.0353598 0.0349885 0.0346161 0.0342454 0.0338711 0.033501 0.0331402 0.0327815 0.0324239 0.0320685 0.0317135 0.0313594 0.0310059 0.0306566 0.0303118 0.0299713 0.0296386 0.029307 0.0289758 0.0286452 0.0283158 0.0279902 0.0276637 0.0273412 0.027022 0.0267021 0.0263858 0.0260756 0.025768 0.0254618 0.0251573 0.0248549 0.0245533 0.0242567 0.0239632 0.0236745 0.0233861 0.0230979 0.022811 0.0225245 0.0222417 0.0219596 0.021677 0.0213942 0.0211163 0.0208401 0.0205633 0.0202866 0.020009 0.0197307 0.019455 0.0191848 0.0189113 0.0186393 0.0183689 0.0180935 0.0178237 0.017552 0.0172758 0.0169997 0.0167267 0.0164442 0.0161573 0.0158734 0.0155927 0.0153108 0.0150307 0.0147478 0.0144601 0.0141715 0.0138936 0.0136175 0.0133349 0.0130527 0.0127694 0.0124857 0.0122009 0.0119133 0.0116267 0.0113372 0.0110472 0.0107594 0.010461 0.010159 0.00985006 0.00954192 0.00922433 0.00890472 0.00858201 0.00825096 0.00791318 0.00756163 0.00720029 0.00683137 0.0064451 0.00605048 0.00563554 0.00519915 0.00472893 0.00421648 0.00365263 0.00299106 0.00218951 0.00110554 ];
plot(Recall_DSR, Precision_DSR, 'm', 'linewidth', 2);
Recall_GMR = [1 0.983513 0.965951 0.954355 0.945097 0.937381 0.930499 0.923753 0.91725 0.91151 0.905694 0.901167 0.895972 0.891234 0.886671 0.882531 0.878161 0.874166 0.870116 0.866499 0.862647 0.858537 0.854838 0.850764 0.847551 0.843808 0.840215 0.836753 0.83329 0.829993 0.82665 0.823005 0.819657 0.815804 0.8124 0.80924 0.805759 0.80284 0.799855 0.796766 0.793719 0.790392 0.786975 0.783975 0.780683 0.777193 0.773988 0.770795 0.767853 0.764742 0.761849 0.758835 0.755889 0.752973 0.750312 0.747581 0.744572 0.741662 0.738625 0.735643 0.732956 0.730151 0.72731 0.724825 0.721793 0.718979 0.716248 0.713366 0.710886 0.708056 0.70541 0.703007 0.69982 0.696926 0.694298 0.691661 0.688893 0.686464 0.683733 0.68118 0.678374 0.675916 0.673102 0.669949 0.667 0.664005 0.6613 0.658635 0.65618 0.65343 0.650859 0.648424 0.645746 0.643225 0.640551 0.637654 0.634966 0.632537 0.629863 0.627254 0.624733 0.622115 0.619757 0.617367 0.614714 0.612336 0.60984 0.606997 0.604326 0.601854 0.599511 0.596983 0.594428 0.591907 0.589278 0.586843 0.584244 0.5817 0.579268 0.576776 0.574307 0.57193 0.569054 0.566319 0.56361 0.560956 0.558165 0.555697 0.553344 0.551047 0.548321 0.545733 0.543241 0.540754 0.538285 0.535907 0.533264 0.530688 0.528525 0.525865 0.523203 0.520637 0.517771 0.515167 0.512519 0.510033 0.507522 0.505093 0.502652 0.499979 0.497418 0.494535 0.491812 0.489402 0.486821 0.484385 0.481776 0.479104 0.476524 0.473932 0.471346 0.468553 0.466043 0.463304 0.460536 0.457585 0.454659 0.451881 0.448983 0.446035 0.443472 0.440606 0.437973 0.43523 0.432562 0.430122 0.42738 0.424778 0.421985 0.419144 0.415919 0.413092 0.410201 0.407489 0.404505 0.401775 0.398649 0.396 0.39321 0.390183 0.387051 0.383539 0.380717 0.377273 0.373816 0.370756 0.367568 0.364716 0.361536 0.358104 0.355028 0.352044 0.348706 0.345504 0.342316 0.339031 0.335282 0.33209 0.329212 0.325607 0.322166 0.318721 0.315601 0.311856 0.308502 0.304801 0.301157 0.29769 0.293995 0.290617 0.286911 0.283404 0.279236 0.275304 0.271086 0.267245 0.263075 0.258845 0.254043 0.249924 0.245556 0.241045 0.236533 0.23126 0.226321 0.221162 0.216446 0.211009 0.205944 0.200598 0.195172 0.189148 0.183657 0.17792 0.171214 0.164668 0.15688 0.149473 0.141312 0.13224 0.123036 0.112056 0.0999979 0.0860893 0.0692284 0.0486051 ];
Precision_GMR = [0.150626 0.209411 0.256028 0.283016 0.302443 0.318357 0.331191 0.341736 0.351109 0.359676 0.367221 0.374177 0.380868 0.387247 0.392823 0.398393 0.403609 0.40861 0.413278 0.417811 0.42213 0.426391 0.430539 0.434382 0.438207 0.44177 0.445198 0.448467 0.451899 0.455043 0.458132 0.461129 0.463899 0.466645 0.469563 0.472407 0.475032 0.477548 0.480141 0.482671 0.485345 0.487762 0.490382 0.492862 0.495357 0.497865 0.500322 0.502447 0.504707 0.506877 0.509161 0.511227 0.513295 0.515057 0.517123 0.519011 0.520986 0.522779 0.5247 0.526622 0.528613 0.530321 0.53205 0.533771 0.535513 0.53698 0.538524 0.540197 0.541997 0.54368 0.545211 0.546696 0.548266 0.549674 0.551177 0.552596 0.553734 0.555182 0.556555 0.558086 0.559249 0.560931 0.56234 0.563479 0.564889 0.565801 0.566966 0.567958 0.569203 0.570281 0.571537 0.572812 0.574176 0.575453 0.576588 0.577582 0.578738 0.579873 0.58111 0.582146 0.583425 0.584728 0.585773 0.586781 0.587916 0.588957 0.589901 0.59089 0.591824 0.593156 0.594181 0.595423 0.596701 0.597558 0.598594 0.599658 0.600428 0.601335 0.6023 0.60344 0.604387 0.605013 0.605771 0.606819 0.60764 0.608337 0.609384 0.61022 0.611012 0.611687 0.612314 0.613467 0.61416 0.615005 0.615652 0.616438 0.617104 0.61775 0.618681 0.619104 0.619791 0.620379 0.621052 0.621804 0.622382 0.623243 0.623969 0.624678 0.625274 0.625796 0.626392 0.627052 0.627707 0.628389 0.629206 0.630056 0.630638 0.631095 0.631942 0.632524 0.633326 0.633732 0.634485 0.635097 0.635734 0.636466 0.636967 0.637674 0.638204 0.638871 0.639779 0.640132 0.6407 0.641668 0.642567 0.643342 0.644184 0.644881 0.645674 0.646345 0.646769 0.647279 0.647814 0.648459 0.649017 0.649833 0.650446 0.651354 0.651779 0.65232 0.652561 0.653003 0.653801 0.654322 0.654886 0.655258 0.655954 0.656434 0.656844 0.656964 0.657537 0.657663 0.657943 0.658361 0.65868 0.658989 0.659167 0.659503 0.660187 0.66034 0.660621 0.660978 0.66154 0.661598 0.66194 0.66191 0.662361 0.662921 0.663078 0.663495 0.66366 0.663954 0.66418 0.664799 0.664864 0.665263 0.66524 0.665346 0.665141 0.665332 0.665509 0.666001 0.666089 0.666355 0.66638 0.666465 0.666867 0.666586 0.666751 0.667041 0.667888 0.667964 0.668184 0.668619 0.669062 0.669115 0.668956 0.669343 0.669989 0.670357 0.670549 0.669978 0.670006 0.669785 0.669256 0.669447 ];
TPR_GMR = [1 0.983513 0.965951 0.954355 0.945097 0.937381 0.930499 0.923753 0.91725 0.91151 0.905694 0.901167 0.895972 0.891234 0.886671 0.882531 0.878161 0.874166 0.870116 0.866499 0.862647 0.858537 0.854838 0.850764 0.847551 0.843808 0.840215 0.836753 0.83329 0.829993 0.82665 0.823005 0.819657 0.815804 0.8124 0.80924 0.805759 0.80284 0.799855 0.796766 0.793719 0.790392 0.786975 0.783975 0.780683 0.777193 0.773988 0.770795 0.767853 0.764742 0.761849 0.758835 0.755889 0.752973 0.750312 0.747581 0.744572 0.741662 0.738625 0.735643 0.732956 0.730151 0.72731 0.724825 0.721793 0.718979 0.716248 0.713366 0.710886 0.708056 0.70541 0.703007 0.69982 0.696926 0.694298 0.691661 0.688893 0.686464 0.683733 0.68118 0.678374 0.675916 0.673102 0.669949 0.667 0.664005 0.6613 0.658635 0.65618 0.65343 0.650859 0.648424 0.645746 0.643225 0.640551 0.637654 0.634966 0.632537 0.629863 0.627254 0.624733 0.622115 0.619757 0.617367 0.614714 0.612336 0.60984 0.606997 0.604326 0.601854 0.599511 0.596983 0.594428 0.591907 0.589278 0.586843 0.584244 0.5817 0.579268 0.576776 0.574307 0.57193 0.569054 0.566319 0.56361 0.560956 0.558165 0.555697 0.553344 0.551047 0.548321 0.545733 0.543241 0.540754 0.538285 0.535907 0.533264 0.530688 0.528525 0.525865 0.523203 0.520637 0.517771 0.515167 0.512519 0.510033 0.507522 0.505093 0.502652 0.499979 0.497418 0.494535 0.491812 0.489402 0.486821 0.484385 0.481776 0.479104 0.476524 0.473932 0.471346 0.468553 0.466043 0.463304 0.460536 0.457585 0.454659 0.451881 0.448983 0.446035 0.443472 0.440606 0.437973 0.43523 0.432562 0.430122 0.42738 0.424778 0.421985 0.419144 0.415919 0.413092 0.410201 0.407489 0.404505 0.401775 0.398649 0.396 0.39321 0.390183 0.387051 0.383539 0.380717 0.377273 0.373816 0.370756 0.367568 0.364716 0.361536 0.358104 0.355028 0.352044 0.348706 0.345504 0.342316 0.339031 0.335282 0.33209 0.329212 0.325607 0.322166 0.318721 0.315601 0.311856 0.308502 0.304801 0.301157 0.29769 0.293995 0.290617 0.286911 0.283404 0.279236 0.275304 0.271086 0.267245 0.263075 0.258845 0.254043 0.249924 0.245556 0.241045 0.236533 0.23126 0.226321 0.221162 0.216446 0.211009 0.205944 0.200598 0.195172 0.189148 0.183657 0.17792 0.171214 0.164668 0.15688 0.149473 0.141312 0.13224 0.123036 0.112056 0.0999979 0.0860893 0.0692284 0.0486051 ];
FPR_GMR = [1 0.79678 0.683041 0.620409 0.575963 0.540731 0.511711 0.487428 0.466698 0.448668 0.43281 0.418372 0.405178 0.393296 0.382326 0.372398 0.362628 0.353533 0.345057 0.337204 0.32974 0.322471 0.315473 0.308946 0.302777 0.297048 0.291448 0.286078 0.280589 0.275436 0.270562 0.265578 0.26102 0.256633 0.252331 0.248155 0.243967 0.240035 0.236099 0.232181 0.228435 0.224856 0.221266 0.2179 0.214647 0.211398 0.208243 0.205169 0.202181 0.199235 0.196389 0.19365 0.190788 0.188086 0.185474 0.182974 0.180515 0.178154 0.175903 0.173659 0.171334 0.169132 0.166955 0.164911 0.162787 0.160791 0.158757 0.156851 0.154976 0.153063 0.151208 0.149488 0.147701 0.145894 0.144146 0.142446 0.140786 0.139169 0.137574 0.136019 0.134444 0.13287 0.13132 0.129904 0.128493 0.12711 0.125723 0.124383 0.122988 0.121619 0.120248 0.11896 0.117637 0.116299 0.115052 0.113783 0.112531 0.111351 0.110087 0.108892 0.107625 0.106385 0.10527 0.104184 0.103064 0.101945 0.10082 0.0998229 0.0988119 0.0977703 0.09673 0.0956974 0.0946978 0.0937041 0.0927596 0.0917969 0.0908573 0.0899419 0.088997 0.0880346 0.0871215 0.0862818 0.085326 0.0843507 0.0833858 0.0824316 0.0815097 0.0806363 0.0797713 0.0789265 0.0781274 0.077245 0.0764301 0.0756254 0.0749267 0.0741389 0.0734087 0.0726245 0.0718643 0.0711277 0.0703331 0.0695719 0.0687674 0.0679732 0.0672234 0.0664538 0.0657429 0.0650333 0.0642867 0.0635301 0.062845 0.0621506 0.0614656 0.0607813 0.0600855 0.0593911 0.0586655 0.0579949 0.0573152 0.0566523 0.0559928 0.055371 0.0547339 0.0540689 0.0533938 0.0527431 0.0520909 0.0514515 0.0508369 0.0501905 0.0495347 0.0489508 0.0483646 0.0477736 0.0471645 0.0465637 0.04592 0.0453459 0.0447618 0.0442038 0.0436832 0.0431262 0.0425502 0.0420004 0.0414592 0.0408971 0.0403716 0.0398496 0.039355 0.0388252 0.0383355 0.0377994 0.0372491 0.0367446 0.0362334 0.0357211 0.0352043 0.0347014 0.0341908 0.0336965 0.0332212 0.0327513 0.0322709 0.0317867 0.0313023 0.0307861 0.0302924 0.0298226 0.0292498 0.0286763 0.0280909 0.0275675 0.0270289 0.0264964 0.02593 0.0253886 0.0248558 0.0242977 0.0237944 0.0232447 0.0227553 0.0222825 0.0217541 0.0212268 0.0206792 0.020182 0.0197111 0.0192314 0.0187411 0.0182458 0.0177311 0.0172242 0.0167333 0.0162252 0.0157606 0.0152143 0.014659 0.0141301 0.0136072 0.0130757 0.0124958 0.0119759 0.0114616 0.0109367 0.0104211 0.00986464 0.00929542 0.00866893 0.00807259 0.00740698 0.00672272 0.00602065 0.00528757 0.00446041 0.00357534 0.00241189 ];
plot(Recall_GMR, Precision_GMR, 'c', 'linewidth', 2);
Recall_HDCT = [1 0.987691 0.981097 0.975852 0.971363 0.966996 0.962982 0.958929 0.954889 0.950975 0.947238 0.943772 0.940073 0.936287 0.932576 0.929009 0.925318 0.921842 0.918367 0.914895 0.911492 0.908028 0.904712 0.901335 0.898024 0.894612 0.891357 0.888151 0.88496 0.881772 0.878535 0.875276 0.872097 0.868941 0.865749 0.862492 0.859037 0.855896 0.852486 0.849232 0.846177 0.842924 0.839789 0.836701 0.833581 0.830417 0.827074 0.823941 0.821023 0.817708 0.814421 0.811177 0.808199 0.804999 0.801924 0.798685 0.795315 0.792007 0.788847 0.785798 0.782566 0.779196 0.776213 0.772939 0.769849 0.766656 0.763776 0.760816 0.757828 0.754605 0.751771 0.748894 0.746058 0.742986 0.740117 0.737228 0.734307 0.731337 0.728506 0.725648 0.722845 0.719997 0.717264 0.714504 0.711931 0.709295 0.706679 0.703994 0.701326 0.698717 0.696183 0.693459 0.690934 0.68838 0.68575 0.683037 0.680382 0.677939 0.675428 0.673009 0.670634 0.668295 0.66571 0.663109 0.660729 0.658394 0.655894 0.653476 0.651054 0.6486 0.646048 0.643437 0.6409 0.638519 0.636151 0.633832 0.631385 0.629085 0.626721 0.624211 0.621951 0.61962 0.617024 0.61472 0.612485 0.610035 0.607688 0.605378 0.603025 0.600579 0.598064 0.595607 0.593232 0.590703 0.588231 0.585741 0.583194 0.580848 0.578451 0.576172 0.573782 0.571243 0.568871 0.566409 0.564184 0.561739 0.559185 0.55686 0.554369 0.551917 0.549273 0.54681 0.544305 0.541863 0.538882 0.536419 0.533827 0.531089 0.528442 0.525843 0.523342 0.520847 0.518428 0.515726 0.513154 0.510384 0.507624 0.504778 0.502043 0.499179 0.496339 0.493383 0.490705 0.487993 0.484943 0.482099 0.479207 0.476278 0.473392 0.470396 0.467409 0.46453 0.461493 0.458185 0.455075 0.452113 0.448969 0.445842 0.44237 0.439149 0.435869 0.432555 0.429322 0.425753 0.422501 0.418845 0.415318 0.411382 0.407631 0.403982 0.400281 0.396485 0.392348 0.388278 0.38407 0.37989 0.375766 0.371711 0.367026 0.362895 0.358647 0.354228 0.349641 0.345087 0.340233 0.335354 0.330543 0.32542 0.320473 0.315133 0.309557 0.303835 0.298032 0.292022 0.286142 0.279603 0.273128 0.266665 0.259891 0.252472 0.244949 0.237462 0.229671 0.221515 0.213137 0.204601 0.195843 0.186785 0.177278 0.167866 0.157714 0.147606 0.137249 0.126822 0.116365 0.105187 0.0940514 0.0832807 0.0722623 0.0615953 0.0512994 0.0415801 0.0326349 0.0251653 0.0190968 0.0140331 ];
Precision_HDCT = [0.150626 0.159258 0.168481 0.176591 0.184227 0.191479 0.198437 0.205104 0.211597 0.217799 0.223891 0.229851 0.235612 0.241277 0.246856 0.25233 0.257685 0.262961 0.268066 0.273165 0.278277 0.283323 0.2884 0.293424 0.298397 0.30331 0.308215 0.313016 0.317697 0.32251 0.327249 0.33193 0.336699 0.341277 0.345923 0.350625 0.355225 0.359943 0.364479 0.369057 0.373592 0.378057 0.382375 0.386576 0.390813 0.395083 0.399308 0.403588 0.407963 0.412283 0.416566 0.420991 0.425575 0.430131 0.434503 0.438966 0.443267 0.44766 0.452171 0.456566 0.460875 0.465362 0.469662 0.473781 0.477922 0.48202 0.485866 0.489668 0.493456 0.497129 0.50049 0.503993 0.507297 0.510622 0.513564 0.516464 0.519433 0.52225 0.525128 0.527598 0.529936 0.532312 0.534697 0.536954 0.53915 0.541222 0.543393 0.545471 0.547381 0.549367 0.551198 0.553083 0.554845 0.556627 0.558078 0.559709 0.561397 0.563041 0.564633 0.566355 0.567919 0.569499 0.570889 0.572294 0.573691 0.574909 0.576152 0.577527 0.578716 0.579916 0.581108 0.582363 0.583556 0.584838 0.586115 0.587221 0.588362 0.589554 0.59071 0.591709 0.592928 0.593943 0.594933 0.595974 0.596937 0.597958 0.599067 0.59992 0.600892 0.601853 0.602842 0.603772 0.604564 0.605313 0.60632 0.607194 0.607989 0.608747 0.609601 0.610439 0.611227 0.611916 0.612664 0.613458 0.6144 0.615082 0.616081 0.616785 0.617545 0.618346 0.61901 0.61978 0.620363 0.621052 0.621505 0.62219 0.622782 0.623138 0.623711 0.62433 0.625009 0.625567 0.626283 0.626873 0.627605 0.628117 0.628568 0.629033 0.629531 0.629949 0.630437 0.630961 0.631648 0.63225 0.632749 0.633125 0.633873 0.634401 0.635026 0.635393 0.635914 0.636616 0.637351 0.637949 0.638447 0.639083 0.639584 0.640107 0.640501 0.641381 0.641984 0.642529 0.642957 0.643367 0.644095 0.644469 0.644917 0.645389 0.646021 0.646423 0.646727 0.647186 0.647524 0.647971 0.648512 0.6489 0.649494 0.650107 0.650458 0.651033 0.651669 0.652349 0.652906 0.653357 0.653251 0.6538 0.654037 0.654645 0.655153 0.655554 0.656304 0.656882 0.657004 0.657534 0.658399 0.658577 0.658942 0.659532 0.660173 0.660616 0.661279 0.661586 0.661792 0.661882 0.662043 0.662846 0.66311 0.663753 0.663798 0.664134 0.664026 0.664824 0.665361 0.666357 0.667435 0.667817 0.669363 0.670592 0.671091 0.671018 0.671183 0.670622 0.670832 0.671252 0.671239 0.669151 ];
TPR_HDCT = [1 0.987691 0.981097 0.975852 0.971363 0.966996 0.962982 0.958929 0.954889 0.950975 0.947238 0.943772 0.940073 0.936287 0.932576 0.929009 0.925318 0.921842 0.918367 0.914895 0.911492 0.908028 0.904712 0.901335 0.898024 0.894612 0.891357 0.888151 0.88496 0.881772 0.878535 0.875276 0.872097 0.868941 0.865749 0.862492 0.859037 0.855896 0.852486 0.849232 0.846177 0.842924 0.839789 0.836701 0.833581 0.830417 0.827074 0.823941 0.821023 0.817708 0.814421 0.811177 0.808199 0.804999 0.801924 0.798685 0.795315 0.792007 0.788847 0.785798 0.782566 0.779196 0.776213 0.772939 0.769849 0.766656 0.763776 0.760816 0.757828 0.754605 0.751771 0.748894 0.746058 0.742986 0.740117 0.737228 0.734307 0.731337 0.728506 0.725648 0.722845 0.719997 0.717264 0.714504 0.711931 0.709295 0.706679 0.703994 0.701326 0.698717 0.696183 0.693459 0.690934 0.68838 0.68575 0.683037 0.680382 0.677939 0.675428 0.673009 0.670634 0.668295 0.66571 0.663109 0.660729 0.658394 0.655894 0.653476 0.651054 0.6486 0.646048 0.643437 0.6409 0.638519 0.636151 0.633832 0.631385 0.629085 0.626721 0.624211 0.621951 0.61962 0.617024 0.61472 0.612485 0.610035 0.607688 0.605378 0.603025 0.600579 0.598064 0.595607 0.593232 0.590703 0.588231 0.585741 0.583194 0.580848 0.578451 0.576172 0.573782 0.571243 0.568871 0.566409 0.564184 0.561739 0.559185 0.55686 0.554369 0.551917 0.549273 0.54681 0.544305 0.541863 0.538882 0.536419 0.533827 0.531089 0.528442 0.525843 0.523342 0.520847 0.518428 0.515726 0.513154 0.510384 0.507624 0.504778 0.502043 0.499179 0.496339 0.493383 0.490705 0.487993 0.484943 0.482099 0.479207 0.476278 0.473392 0.470396 0.467409 0.46453 0.461493 0.458185 0.455075 0.452113 0.448969 0.445842 0.44237 0.439149 0.435869 0.432555 0.429322 0.425753 0.422501 0.418845 0.415318 0.411382 0.407631 0.403982 0.400281 0.396485 0.392348 0.388278 0.38407 0.37989 0.375766 0.371711 0.367026 0.362895 0.358647 0.354228 0.349641 0.345087 0.340233 0.335354 0.330543 0.32542 0.320473 0.315133 0.309557 0.303835 0.298032 0.292022 0.286142 0.279603 0.273128 0.266665 0.259891 0.252472 0.244949 0.237462 0.229671 0.221515 0.213137 0.204601 0.195843 0.186785 0.177278 0.167866 0.157714 0.147606 0.137249 0.126822 0.116365 0.105187 0.0940514 0.0832807 0.0722623 0.0615953 0.0512994 0.0415801 0.0326349 0.0251653 0.0190968 0.0140331 ];
FPR_HDCT = [1 0.913992 0.841705 0.787636 0.742562 0.703719 0.669337 0.638833 0.611058 0.586027 0.563118 0.541876 0.522127 0.503616 0.486308 0.470141 0.455045 0.440825 0.427424 0.414643 0.402375 0.39075 0.379525 0.368761 0.358518 0.348739 0.33936 0.330404 0.321915 0.313489 0.305516 0.297767 0.290248 0.283013 0.276051 0.269326 0.262767 0.256425 0.250358 0.24447 0.238794 0.233367 0.228164 0.223187 0.218259 0.21352 0.208908 0.204414 0.200025 0.195693 0.191447 0.187282 0.183183 0.179172 0.17536 0.17161 0.167907 0.16433 0.160863 0.157479 0.154233 0.15096 0.147852 0.144914 0.142084 0.139363 0.136764 0.134186 0.131771 0.129402 0.12718 0.124999 0.122919 0.120856 0.11896 0.117099 0.115265 0.11353 0.111781 0.110151 0.108593 0.107049 0.10556 0.104137 0.102756 0.101427 0.100101 0.0988061 0.0975633 0.096346 0.0951471 0.0939536 0.0928139 0.0916946 0.0906323 0.0895558 0.0885144 0.087482 0.0864444 0.0854403 0.0844754 0.0835255 0.0826035 0.081669 0.0807938 0.0799317 0.0790813 0.0782321 0.0774243 0.0766149 0.0757976 0.0749935 0.0742249 0.0734457 0.0726772 0.0719462 0.0712235 0.0705002 0.0697594 0.0690671 0.0683868 0.0676896 0.0670129 0.0663519 0.065692 0.0650348 0.0643836 0.0637643 0.0631315 0.0625341 0.0619367 0.0613249 0.0607626 0.060216 0.0596308 0.0590647 0.0585084 0.0579486 0.0574045 0.0568495 0.0563197 0.055816 0.0553032 0.0547928 0.0542475 0.0537402 0.0532403 0.0527658 0.0522714 0.0517772 0.051277 0.050778 0.050306 0.0498484 0.049395 0.0489298 0.0484726 0.0480095 0.0475501 0.0470934 0.0466512 0.0462086 0.0457671 0.0453323 0.0448811 0.0444556 0.04401 0.0435694 0.0431399 0.0427077 0.0422865 0.0418558 0.0414206 0.0410121 0.0405766 0.0401617 0.0397459 0.0393063 0.0388696 0.0384632 0.0380517 0.0376141 0.0371743 0.0367504 0.0363542 0.0359176 0.0355066 0.0350955 0.0346604 0.0342342 0.0338115 0.0333995 0.0329788 0.0325522 0.0321229 0.0317144 0.031284 0.030878 0.0304409 0.0300216 0.0295968 0.0291541 0.0287336 0.0282931 0.0278698 0.0274471 0.0270367 0.0266179 0.0261886 0.0257689 0.0253041 0.0248554 0.0244133 0.023985 0.0235427 0.0230973 0.0226583 0.0221869 0.0217329 0.0212598 0.0208039 0.020363 0.0198845 0.019413 0.0189108 0.0184217 0.0179221 0.0173966 0.0168517 0.0163236 0.0158005 0.0152565 0.0147111 0.0141696 0.0135937 0.0129887 0.0123949 0.0118221 0.0111953 0.0105585 0.00988738 0.00920738 0.00850253 0.00778836 0.00704505 0.00630312 0.00557242 0.00487186 0.00414953 0.00352036 0.00290363 0.00229819 0.00176522 0.00131216 0.000951714 0.000684018 ];
plot(Recall_HDCT, Precision_HDCT, ':k', 'linewidth', 2);
Recall_HS = [1 0.972929 0.972929 0.972929 0.964954 0.964084 0.959394 0.957034 0.956568 0.951359 0.949462 0.947461 0.944152 0.942971 0.93932 0.936609 0.935237 0.931102 0.929561 0.925927 0.922932 0.922147 0.918107 0.916229 0.914195 0.912061 0.910691 0.908017 0.905461 0.904295 0.901753 0.899707 0.89781 0.89547 0.893418 0.890938 0.889263 0.886073 0.884084 0.882308 0.879223 0.877276 0.875325 0.873169 0.870335 0.867854 0.865849 0.863676 0.861261 0.859379 0.856601 0.854019 0.853104 0.850063 0.847625 0.844725 0.841718 0.839332 0.836509 0.833177 0.83115 0.827828 0.826245 0.823469 0.821171 0.818243 0.815719 0.813315 0.81096 0.807764 0.805336 0.802999 0.799952 0.796758 0.794597 0.79137 0.788757 0.786425 0.783753 0.781102 0.779014 0.776702 0.773654 0.77146 0.769198 0.767218 0.764926 0.762372 0.76022 0.756612 0.754206 0.751313 0.748403 0.745669 0.743254 0.740299 0.737386 0.733964 0.73168 0.729045 0.725785 0.722706 0.719262 0.71785 0.714494 0.711677 0.708998 0.705772 0.703032 0.700604 0.697531 0.69484 0.692339 0.688859 0.686015 0.682955 0.680531 0.677886 0.67481 0.672012 0.670229 0.667691 0.664653 0.661539 0.658912 0.65725 0.654117 0.649724 0.648953 0.645206 0.641589 0.638644 0.636746 0.633787 0.630688 0.627703 0.624934 0.622879 0.619984 0.616932 0.614144 0.611659 0.608808 0.605384 0.602657 0.600202 0.596616 0.593745 0.59115 0.588027 0.584932 0.581513 0.577949 0.574737 0.572805 0.569256 0.565918 0.562626 0.559852 0.556074 0.552618 0.550134 0.547168 0.544836 0.541527 0.538395 0.535077 0.531393 0.528319 0.525987 0.522826 0.519511 0.516645 0.514018 0.510763 0.506673 0.503596 0.500293 0.496386 0.493874 0.490435 0.487623 0.48381 0.481232 0.477856 0.474473 0.471234 0.467982 0.464841 0.461678 0.458927 0.45629 0.451463 0.449168 0.445375 0.442982 0.439154 0.436018 0.432164 0.429218 0.425743 0.422093 0.418489 0.41477 0.410735 0.408707 0.404571 0.400604 0.397009 0.393382 0.390076 0.386958 0.383349 0.38001 0.375347 0.371891 0.368715 0.364453 0.36025 0.356779 0.352591 0.347712 0.343952 0.339858 0.335431 0.33272 0.327491 0.322686 0.320135 0.314066 0.310659 0.307138 0.300694 0.297013 0.292112 0.284637 0.28159 0.274225 0.269519 0.266019 0.255906 0.253182 0.245943 0.236144 0.233341 0.219618 0.215989 0.210271 0.191056 0.189093 0.180224 0.162475 0.16027 0.121752 0.121752 0.121752 ];
Precision_HS = [0.150626 0.239816 0.239816 0.239816 0.257629 0.258733 0.269263 0.27331 0.273754 0.28522 0.287881 0.290744 0.299931 0.301325 0.308802 0.312903 0.314933 0.32315 0.325288 0.329927 0.335074 0.336762 0.342793 0.346341 0.34934 0.354518 0.356568 0.361279 0.36586 0.368232 0.372279 0.375966 0.378122 0.381775 0.384892 0.388222 0.39186 0.394832 0.397445 0.400124 0.403653 0.406086 0.408269 0.411554 0.415031 0.417472 0.420144 0.422607 0.426236 0.428461 0.431807 0.434722 0.436121 0.438727 0.441594 0.443912 0.446402 0.44857 0.450155 0.45215 0.453783 0.45668 0.458056 0.460846 0.462362 0.464866 0.466344 0.468309 0.470193 0.472513 0.474344 0.476431 0.478252 0.480506 0.482007 0.484239 0.486092 0.487501 0.4892 0.491344 0.493468 0.494925 0.497232 0.499158 0.501076 0.502923 0.504774 0.505998 0.507665 0.509902 0.511702 0.513924 0.515187 0.516732 0.517831 0.519017 0.520515 0.522083 0.523393 0.52481 0.525828 0.527248 0.528613 0.529258 0.530655 0.532094 0.533552 0.534786 0.53605 0.537011 0.538865 0.540408 0.541433 0.54274 0.544397 0.545902 0.546934 0.548308 0.549705 0.551056 0.552624 0.554053 0.555292 0.556615 0.558012 0.558629 0.559709 0.560871 0.56107 0.562451 0.564021 0.565325 0.565875 0.567013 0.567849 0.568671 0.569751 0.570631 0.571649 0.572736 0.573848 0.574753 0.576393 0.577445 0.578817 0.579566 0.580503 0.582121 0.58326 0.584091 0.585438 0.586638 0.587375 0.588296 0.588779 0.589411 0.59033 0.591457 0.59217 0.592733 0.593969 0.594859 0.595558 0.596845 0.597472 0.598275 0.599439 0.600298 0.601086 0.602311 0.602829 0.603475 0.604488 0.605083 0.60596 0.607003 0.608157 0.608451 0.609109 0.609737 0.611014 0.612072 0.612625 0.613433 0.614857 0.615613 0.616382 0.617056 0.617888 0.618946 0.619557 0.619803 0.620565 0.621162 0.622396 0.623027 0.623318 0.624217 0.624774 0.625081 0.625758 0.626278 0.626885 0.627355 0.627756 0.627788 0.628445 0.628685 0.62894 0.629128 0.629804 0.630427 0.630843 0.630961 0.631658 0.632261 0.632562 0.632776 0.633347 0.633879 0.634326 0.634729 0.634956 0.635598 0.636212 0.636185 0.636678 0.636753 0.636697 0.636842 0.637047 0.637932 0.638863 0.639247 0.639604 0.640534 0.640984 0.641983 0.643218 0.643993 0.64569 0.646113 0.646492 0.646959 0.647156 0.648726 0.648998 0.649571 0.650168 0.65042 0.651484 0.652834 0.653438 0.654416 0.654416 0.654416 ];
TPR_HS = [1 0.972929 0.972929 0.972929 0.964954 0.964084 0.959394 0.957034 0.956568 0.951359 0.949462 0.947461 0.944152 0.942971 0.93932 0.936609 0.935237 0.931102 0.929561 0.925927 0.922932 0.922147 0.918107 0.916229 0.914195 0.912061 0.910691 0.908017 0.905461 0.904295 0.901753 0.899707 0.89781 0.89547 0.893418 0.890938 0.889263 0.886073 0.884084 0.882308 0.879223 0.877276 0.875325 0.873169 0.870335 0.867854 0.865849 0.863676 0.861261 0.859379 0.856601 0.854019 0.853104 0.850063 0.847625 0.844725 0.841718 0.839332 0.836509 0.833177 0.83115 0.827828 0.826245 0.823469 0.821171 0.818243 0.815719 0.813315 0.81096 0.807764 0.805336 0.802999 0.799952 0.796758 0.794597 0.79137 0.788757 0.786425 0.783753 0.781102 0.779014 0.776702 0.773654 0.77146 0.769198 0.767218 0.764926 0.762372 0.76022 0.756612 0.754206 0.751313 0.748403 0.745669 0.743254 0.740299 0.737386 0.733964 0.73168 0.729045 0.725785 0.722706 0.719262 0.71785 0.714494 0.711677 0.708998 0.705772 0.703032 0.700604 0.697531 0.69484 0.692339 0.688859 0.686015 0.682955 0.680531 0.677886 0.67481 0.672012 0.670229 0.667691 0.664653 0.661539 0.658912 0.65725 0.654117 0.649724 0.648953 0.645206 0.641589 0.638644 0.636746 0.633787 0.630688 0.627703 0.624934 0.622879 0.619984 0.616932 0.614144 0.611659 0.608808 0.605384 0.602657 0.600202 0.596616 0.593745 0.59115 0.588027 0.584932 0.581513 0.577949 0.574737 0.572805 0.569256 0.565918 0.562626 0.559852 0.556074 0.552618 0.550134 0.547168 0.544836 0.541527 0.538395 0.535077 0.531393 0.528319 0.525987 0.522826 0.519511 0.516645 0.514018 0.510763 0.506673 0.503596 0.500293 0.496386 0.493874 0.490435 0.487623 0.48381 0.481232 0.477856 0.474473 0.471234 0.467982 0.464841 0.461678 0.458927 0.45629 0.451463 0.449168 0.445375 0.442982 0.439154 0.436018 0.432164 0.429218 0.425743 0.422093 0.418489 0.41477 0.410735 0.408707 0.404571 0.400604 0.397009 0.393382 0.390076 0.386958 0.383349 0.38001 0.375347 0.371891 0.368715 0.364453 0.36025 0.356779 0.352591 0.347712 0.343952 0.339858 0.335431 0.33272 0.327491 0.322686 0.320135 0.314066 0.310659 0.307138 0.300694 0.297013 0.292112 0.284637 0.28159 0.274225 0.269519 0.266019 0.255906 0.253182 0.245943 0.236144 0.233341 0.219618 0.215989 0.210271 0.191056 0.189093 0.180224 0.162475 0.16027 0.121752 0.121752 0.121752 ];
FPR_HS = [1 0.787055 0.787055 0.787055 0.72779 0.723513 0.692826 0.675981 0.673421 0.642455 0.631201 0.624365 0.599973 0.59378 0.57666 0.564255 0.557574 0.537524 0.529764 0.519694 0.506775 0.501811 0.488025 0.479059 0.471787 0.460854 0.454746 0.445144 0.435737 0.429917 0.42216 0.413569 0.408333 0.401155 0.394172 0.387811 0.381294 0.374477 0.369493 0.363491 0.356799 0.351508 0.347092 0.34154 0.33526 0.330334 0.325868 0.321416 0.31549 0.311529 0.30622 0.301356 0.298926 0.294091 0.289495 0.284879 0.280839 0.276916 0.273645 0.269772 0.26682 0.262208 0.259605 0.255153 0.252589 0.248384 0.245455 0.242559 0.239414 0.236128 0.233106 0.229971 0.226999 0.223746 0.221302 0.218164 0.215613 0.213542 0.210551 0.207612 0.205222 0.202936 0.199678 0.197025 0.194468 0.192162 0.189626 0.18723 0.185177 0.1824 0.179861 0.177434 0.175342 0.17339 0.171738 0.169738 0.167606 0.165235 0.163379 0.161465 0.159636 0.157601 0.155431 0.154439 0.152554 0.150787 0.148928 0.147133 0.145433 0.144118 0.142272 0.140549 0.139102 0.137328 0.135363 0.133617 0.132172 0.130505 0.12894 0.127386 0.125886 0.124553 0.123163 0.121475 0.119846 0.119046 0.117615 0.115892 0.115545 0.113924 0.112068 0.110754 0.109896 0.108431 0.107202 0.105961 0.104441 0.103388 0.102043 0.100894 0.0997295 0.0986883 0.0973497 0.0961051 0.094889 0.0940161 0.0928359 0.0915104 0.0904287 0.0894143 0.0882162 0.0871268 0.0859257 0.0848007 0.0841943 0.0831235 0.0820785 0.0809479 0.0800668 0.0789489 0.0776596 0.0767311 0.0759012 0.0749375 0.0739355 0.0729306 0.0719797 0.0710195 0.0701538 0.0693256 0.068475 0.0675455 0.066877 0.0660943 0.0653559 0.0642022 0.0632955 0.0625261 0.0615863 0.0609497 0.0600357 0.0591093 0.0582833 0.0576699 0.0566338 0.0558207 0.0551214 0.0543579 0.053681 0.0528861 0.0521983 0.0515914 0.0507193 0.0500803 0.0491739 0.0485665 0.0479156 0.0470314 0.0464169 0.0458214 0.0451975 0.044613 0.0439005 0.0432406 0.0425318 0.0421683 0.041482 0.0408949 0.0404196 0.039893 0.039224 0.038583 0.0380507 0.0374685 0.0367509 0.0362107 0.0356125 0.0351204 0.0343024 0.033802 0.0332771 0.0327052 0.0320978 0.031644 0.0310768 0.0306124 0.0299617 0.0294364 0.0290714 0.0282683 0.0277948 0.0272538 0.0265766 0.0261995 0.0255821 0.0248331 0.0243024 0.0234093 0.0228711 0.022283 0.0213832 0.0210378 0.0201391 0.0194002 0.0189883 0.0175785 0.0172836 0.0166115 0.0148301 0.0145239 0.0133701 0.011983 0.0117765 0.00855048 0.00855048 0.00855048 ];
plot(Recall_HS, Precision_HS, 'y', 'linewidth', 2, 'Color', orange);
hold off;
xlabel('Recall');
ylabel('Precision')

legend({'Ours', 'MCDL', 'MDF', 'LEGS', 'DRFI', 'DSR', 'GMR', 'HDCT', 'HS'}, 'location', 'southwest', 'FontSize', 16);
grid on;
axis([0 1 0 1]);



%%
%figure(3);
%title('ROC curve');
%  DDE: AUC = 0.941, MeanF = 0.680, MaxF = 0.731, MAE = 0.095
% DSBR: AUC = 0.958, MeanF = 0.632, MaxF = 0.734, MAE = 0.113
% MCDL: AUC = 0.925, MeanF = 0.655, MaxF = 0.686, MAE = 0.102
%  MDF: AUC = 0.927, MeanF = 0.615, MaxF = 0.670, MAE = 0.127
% LEGS: AUC = 0.893, MeanF = 0.629, MaxF = 0.664, MAE = 0.125
% DRFI: AUC = 0.938, MeanF = 0.573, MaxF = 0.670, MAE = 0.150
%  DSR: AUC = 0.902, MeanF = 0.551, MaxF = 0.611, MAE = 0.142
%  GMR: AUC = 0.856, MeanF = 0.533, MaxF = 0.597, MAE = 0.181
% HDCT: AUC = 0.878, MeanF = 0.500, MaxF = 0.602, MAE = 0.177
%   HS: AUC = 0.853, MeanF = 0.516, MaxF = 0.585, MAE = 0.218
AUC = [0.941374 0.924679 0.927252 0.893475 0.937884 0.902041 0.855569 0.87764 0.853492 ];
MeanFMeasure = [0.680438 0.654864 0.614721 0.629049 0.572568 0.551486 0.533435 0.500052 0.515924 ];
MaxFMeasure = [0.73117 0.685574 0.669703 0.664 0.670181 0.610713 0.597169 0.602174 0.585447 ];
MAE = [0.0951513 0.102495 0.127312 0.125208 0.150294 0.141916 0.180719 0.177049 0.217771 ];
methodLabels = {'Ours ', 'MCDL ', 'MDF ', 'LEGS ', 'DRFI ', 'DSR ', 'GMR ', 'HDCT ', 'HS '};

%bar([MeanFMeasure; MaxFMeasure; AUC]');
%legend('Mean F_\beta', 'Max F_\beta', 'AUC');xlim([0 8]);
%grid on;
%xticklabel_rotate([1:10],90, methodLabels,'interpreter','none');


figure(2);
hold on
bar(1, MAE(1), 'FaceColor', 'r');
bar(2:9,MAE(2:9), 'FaceColor', 'b');
grid on;
xlim([0 10]);xticklabel_rotate([1:9],90, methodLabels,'interpreter','none','Fontsize',16);


==> images/analysis/compared/graph/columnlegend.m <==
function [legend_h,object_h,plot_h,text_strings] = columnlegend(numcolumns, str, varargin)
%
%   columnlegend creates a legend with a specified number of columns.
%   
%   columnlegend(numcolumns, str, varargin)
%       numcolumns - number of columns in the legend
%       str - cell array of strings for the legend
%       
%   columnlegend(..., 'Location', loc)
%       loc - location variable for legend, default is 'NorthEast'
%                  possible values: 'NorthWest', 'NorthEast', 'SouthEast', 'SouthWest' 
%
%   columnlegend(..., 'boxon')
%   columnlegend(..., 'boxoff')
%        set legend bounding box on/off
%
%   example:
%      legend_str = []; 
%      for i=1:10, 
%           x = 1:i:(10*i); 
%           plot(x); hold on; 
%           legend_str = [legend_str; {num2str(i)}];
%      end
%      columnlegend(3, legend_str, 'Location', 'NorthWest');
%
%
%   Author: Simon Henin <shenin@gc.cuny.edu>
%   
%   4/09/2013 - Fixed bug with 3 entries / 3 columns
%   4/09/2013 - Added bounding box option as per @Durga Lal Shrestha (fileexchage)



location = 'NorthEast';
boxon = false;
for i=1:length(varargin),
    switch lower(varargin{i})
        case 'location'
            location = varargin{i+1};
            i=i+2;
        case 'boxon'
            boxon = true;
        case 'boxoff'
            boxon = false;
    end
end

%create the legend
[legend_h,object_h,plot_h,text_strings] = legend(str);

%some variables
numlines = length(str);
numpercolumn = ceil(numlines/numcolumns);

%get old width, new width and scale factor
pos = get(legend_h, 'position');
width = numcolumns*pos(3);
rescale = pos(3)/width;

%get some old values so we can scale everything later
xdata = get(object_h(numlines+1), 'xdata'); 
ydata1 = get(object_h(numlines+1), 'ydata');
ydata2 = get(object_h(numlines+3), 'ydata');

%we'll use these later to align things appropriately
sheight = ydata1(1)-ydata2(1);                  % height between data lines
height = ydata1(1);                             % height of the box. Used to top margin offset
line_width = (xdata(2)-xdata(1))*rescale;   % rescaled linewidth to match original
spacer = xdata(1)*rescale;                    % rescaled spacer used for margins


%put the legend on the upper left corner to make initial adjustments easier
loci = get(gca, 'position');
set(legend_h, 'position', [loci(1) pos(2) width pos(4)]);


col = -1;
for i=1:numlines,
    if (mod(i,numpercolumn)==1 || (numpercolumn == 1)),
        col = col+1;
    end
    
    if i==1
        linenum = i+numlines;
    else
        linenum = linenum+2;
    end
    labelnum = i;
    
    position = mod(i,numpercolumn);
    if position == 0,
         position = numpercolumn;
    end
    
    %realign the labels
    set(object_h(linenum), 'ydata', [(height-(position-1)*sheight) (height-(position-1)*sheight)]);
    set(object_h(linenum), 'xdata', [col/numcolumns+spacer col/numcolumns+spacer+line_width]);
    
    set(object_h(linenum+1), 'ydata', [height-(position-1)*sheight height-(position-1)*sheight]);
    set(object_h(linenum+1), 'xdata', [col/numcolumns+spacer*3.5 col/numcolumns+spacer*3.5]);
    
    set(object_h(labelnum), 'position', [col/numcolumns+spacer*2+line_width height-(position-1)*sheight]);
    
   
end

%unfortunately, it is not possible to force the box to be smaller than the
%original height, therefore, turn it off and set background color to none
%so that it no longer appears
set(legend_h, 'Color', 'None', 'Box', 'off');

%let's put it where you want it
pos = get(legend_h, 'position');
fig_pos = get(gca, 'position');
switch lower(location),
    case {'northeast'}
        set(legend_h, 'position', [pos(1)+fig_pos(3)-pos(3) pos(2) pos(3) pos(4)]);
    case {'southeast'}
        set(legend_h, 'position', [pos(1)+fig_pos(3)-pos(3) fig_pos(2)-pos(4)/2+pos(4)/4 pos(3) pos(4)]);
    case {'southwest'}
        set(legend_h, 'position', [fig_pos(1) fig_pos(2)-pos(4)/2+pos(4)/4 pos(3) pos(4)]);
end

% display box around legend
if boxon,
    pos = get(legend_h, 'position');
    orgHeight = pos(4);
    pos(4) = orgHeight/numlines*numpercolumn;
    pos(2)=pos(2) + orgHeight-pos(4) - pos(4)*0.05;
    pos(1) = pos(1)+pos(1)*0.05;
    annotation('rectangle',pos)
end

==> images/analysis/compared/graph/gridLegend.m <==
% gridLegend : plots a legend in a multi column format
%
% On a plot with a lot of traces the standard legend will often scroll off the bottom or the side of the figure,
% this function is intended to overcome this by allowing the user to define a multi column format for the
% legend.
% 
%  Usage : legHdl = gridLegend(hdl,nCols,gKey,'parameter_name','parameter_value',...);
%
%  Inputs :  hdl -  a vector of graphic handles of the plotted data 
%               nCols - the number of columns in the legend. (defaults to 2 if not defined)
%               gKey - a cell array of strings to display which should match the number of graphic handles in hdl (optional)
%               'parameter_name','parameter_value' - any parameter name pairs applicable to the legend
%
%  Output : legHdl - a vector of graphic handles for the legend generated.
%
%  Notes :
%
%  By default the legend will be arranged vertically, ie the second legend trace is placed under the first
%  trace, filling the first column before moving onto the next. If you use the 'Orientation','Horizontal'
%  parameter pair then the traces will be arranged horizontally, so the second trace will be in the second
%  column and so on to the end of the row, then moving down to the next row.
% 
%  The parameter name / value pairs are passed over to the legend function so you can set things
%  like 'Fontsize',8 etc.
%
%  The parameter / name pair of location can be used to place the legend - available options are
%      'location','bestoutside' : for 2 column legend uses 'eastoutside', more than 2 it uses 'southoutside'
%      'location','north' : places the legend centrally at the top of the axes
%      'location','northoutside' : places the legend centrally at the top of the figure
%      'location','eastoutside' : places the legend on the right of the figure
%      'location','southoutside' : places the legend centrally at the bottom of the figure
%      'location','westoutside' : places the legend on the left of the figure
%
%  By default this is set to 'bestoutside'
%
%  This will work on x-y plots, bar and errorbar charts.
%
%  With many traces it's sometimes difficult to work out which trace the legend is referring to. From the
%  MATLAB file exchange I've used a function called 'clickableLegend' which allows you to switch the plotted
%  data on and off by clicking on the Legend key. This function will use clickableLegend if it can find it
%  in your MATLAB path, otherwise it will revert back to the standard legend function.
%
% Examples : 
%
% This will plot a vertical legend with two columns
%        gridLegend(hdl,2)
%
% This will plot a horizontal legend, 8 traces per row, and fontsize set to 8 points.
%        gridLegend(hdl,8,gKey,'Orientation','Horizontal','Fontsize',8)
% 
% This will plot a vertical legend on the left hand side with 2 columns with the box switched off.
% I've fiddled with the XColor and YColor otherwise we end up with black lines for the X and Y axis.
%        gridLegend(hdl,2,gKey,'location','westoutside','Fontsize',8,'Box','off','XColor',[1 1 1],'YColor',[1 1 1])
% 

%  Adrian Cherry
%  adrian.cherry@baesystems.com
%  13/1/2011
%

function legend_h = gridLegend(hdl,gd,varargin)

% set default column number to 2 if not defined
if nargin < 2,
    gd = 2;
end

% test if the user has clickableLegend available, otherwise default to the standard legend.
if exist('clickableLegend','file'),
    fLegend = @clickableLegend;
else
    fLegend = @legend;
end

% pull out the orientation parameter so we can work out which way to go, across or down when moving the 
% legend traces around but create the legend initially in vertical mode. Also pull out location if defined.
location='bestoutside';
orient='vertical';

% identify the start position for the parameter name pairs, if there are an odd number of varargin
% inputs then I'm guessing that the first one is a cell array of data labels, so start ofn the second input.
st=1;
if mod(length(varargin),2),
    st = 2;
end
for i=st:2:length(varargin),
    switch lower(varargin{i}); 
        case {'orientation'}
            orient=varargin{i+1};
            varargin(i+1)={'vertical'};
        case {'location'}
            location=lower(varargin{i+1});
    end   
end

% for the bestoutside option if its 2 columns stick it on the right, else put it at the bottom.
if strcmpi(location,'bestoutside'),
    if gd==2,
        location='eastoutside';
    else
        location='southoutside';
    end
end

% create the normal legend supplying it all the parameter name value pairs given in the function call
[legend_h,object_h] = fLegend(hdl,varargin{:});

% if only one column then bail out now - nothing else to do here. Although it might seem daft to call
%gridLegend with one column this does allow the user the flexibility of always calling gridLegend and their
% code can adapt the number of columns required in which case one column might be a valid input.
if gd < 2,
    return
end

% work out how many traces per column in the new format.
numlines = length(hdl);
numpercolumn = ceil(numlines/gd);

% if we don't get enough legend objects than something has gone wrong generating the legend..
if length(object_h) < 2*numlines,
    warning('Sorry problems generating the standard legend - not enough labels were generated')
    return
end

%get old width, new width and scale factor
pos = get(legend_h, 'position');
width = gd*pos(3);
rescale = pos(3)/width;

% get some old values so we can scale everything later
% if it's x-y plot then there are three objects per plotted line: a label, a line and a marker.
hdlMarker = object_h(numlines+1);
if isprop(hdlMarker, 'xdata'),
    plotType = 'xyPlot';
    xdata = get(hdlMarker, 'xdata');
    dx = xdata(2)-xdata(1);
    di = 2;
% if it's a bar chart then only 2 objects per plotted line: a labela and a colour patch.
elseif isprop(get(hdlMarker,'children'), 'xdata')
    plotType = 'barChart';
    xdata = get(get(hdlMarker,'children'), 'xdata');
    ydata = get(get(hdlMarker,'children'), 'ydata');
    dx = xdata(3)-xdata(1);
    dy = ydata(2)-ydata(1);
    di = 1;
% if the marker objects is a hggroup then one possibility is an errorbar plot
elseif strcmp(get(get(hdlMarker,'children'), 'Type'),'hggroup')
    plotType = 'errorBar';
    ec = get(get(hdlMarker,'children'), 'children');
    xdata = get(ec(2), 'xdata');
    dx = xdata(2)-xdata(1);
    di = 1;
else
    error('Can''t work out what sort of legend we''ve got - sorry bailing out');
end
    
% we'll use these later to align things appropriately
sheight = 1/numpercolumn;                  % height between data lines
height = 1-sheight/2;                            % height of the box. Used to top margin offset
line_width = dx*rescale;                        % rescaled linewidth to match original
spacer = xdata(1)*rescale;                    % rescaled spacer used for margins


% put the legend on the upper left corner and increase to required width.
loci = get(gca, 'position');
set(legend_h, 'position', [loci(1) pos(2) width pos(4)]);


% for each trace and label in the legend we need to define the new column and row position
col = -1;
position=-1;
for i=1:numlines,
    % for horizontal legends increment the column on each loop and add one to the row when we reach the end
    if strcmpi(orient,'horizontal'),
        if mod(i,gd)==1,
            position = position+1;
        end
        col = mod(i,gd)-1;
        if col == -1,
             col = gd-1;
        end
    % for vertical legends increment the row on each loop and add one to the column when we reach the bottom
    else
        if numpercolumn==1 || mod(i,numpercolumn)==1,
            col = col+1;
        end

        position = mod(i,numpercolumn)-1;
        if position == -1,
             position = numpercolumn-1;
        end   
    end
    
    % in the legend list of objects the first handle is the label, the second is the label and the third is the marker
    if i==1
        linenum = i+numlines;
    else
        linenum = linenum+di;
    end
    labelnum = i;
    
    
    % realign the lines and markers for the x-y plots
    switch plotType;
        case 'xyPlot'
            set(object_h(linenum), 'ydata', [height-position*sheight height-position*sheight]);
            set(object_h(linenum), 'xdata', [col/gd+spacer col/gd+spacer+line_width]);
            set(object_h(linenum+1), 'ydata', height-position*sheight);
            set(object_h(linenum+1), 'xdata', col/gd+spacer+line_width/2);
        % or move the color patch and label for the bar charts 
        case 'barChart'
            hdb=get(object_h(linenum),'children');
            x1 = col/gd+spacer;
            x2 = x1 + line_width;
            y1 = height-position*sheight-dy*numlines/(2*numpercolumn);
            y2 = y1 + dy*numlines/numpercolumn; % need to make the colour patch bigger so that when rescaled it returns to a sensible size.
            set(hdb,'xdata',[x1 x1 x2 x2 x1]');
            set(hdb,'ydata',[y1 y2 y2 y1 y1]');
        case 'errorBar'
            hdlEb = get(get(object_h(linenum),'children'), 'children');
            set(hdlEb(2), 'ydata', [height-position*sheight height-position*sheight]);
            set(hdlEb(2), 'xdata', [col/gd+spacer col/gd+spacer+line_width]);
            set(hdlEb(1), 'ydata', height-position*sheight);
            set(hdlEb(1), 'xdata', col/gd+spacer+line_width/2);
    end
    % move the legend label to the new position.
    set(object_h(labelnum), 'position', [col/gd+spacer*2+line_width height-position*sheight]);
      
end

% resize the data aspect ratio to match the new shape.
set(legend_h,'dataaspectratio',[width/gd gd/numpercolumn 1]);

% get the axes sizes and tightInset values so we can work out the padding required for the axis labels.
ti = get(gca,'TightInset');
axp = get(gca,'Position');

% calculate the required position for the legend and current axes so that there is space for it.
switch location,
    case {'north'}
        % top location
        np=[(1-width)/2 1-numpercolumn/numlines width pos(4)*numpercolumn/numlines]; 
    case {'southoutside'}
        % middle bottom location
        np=[(1-width)/2 0 width pos(4)*numpercolumn/numlines]; 
        axn = np(4) + ti(2);
        % define the new axis postion and apply
        axp(4)=axp(4) - axn + axp(2);
        axp(2)=axn;
    case {'eastoutside'}
        % right hand side location
        np=[0.995-width numpercolumn/numlines/2 width pos(4)*numpercolumn/numlines];
        axp(1)=axp(1)/2;
        axp(3)=0.995-width-axp(1)-ti(3);
    case {'westoutside'}
        % left hand side location
        np=[0.005 numpercolumn/numlines/2 width pos(4)*numpercolumn/numlines];
        axp(1)=0.01+width+ti(1);
        axp(3)=0.99-axp(1)-ti(3);
    case {'northoutside'}
        % middle top location
        np=[(1-width)/2 1-numpercolumn/numlines width pos(4)*numpercolumn/numlines]; 
        % define the new axis postion and apply
        axp(4)=1 - np(4) - ti(4)- axp(2);
    otherwise
        % no changes applied to the axis sizing
        % left hand side location
        np=[0.005 numpercolumn/numlines/2 width pos(4)*numpercolumn/numlines];
        
end

% finally move the legend and update the axes
set(legend_h, 'Position',np);
set(gca,'Position',axp);

% also disable legend listeners, printpreview redrew all the legend and messed everything up
% fortunately thanks to undocumented matlab website worked out how to make it static.
LL = get(gca,'ScribeLegendListeners');
set(LL.fontname,'enabled','off');
set(LL.fontsize,'enabled','off');
set(LL.fontweight,'enabled','off');
set(LL.fontangle,'enabled','off');
set(LL.linewidth,'enabled','off');
set(gca,'ScribeLegendListeners',LL);


return


==> images/analysis/compared/graph/pascal_Results.m <==
clear;
close all;
clc;
purple = [128 1 209] ./ 255;
pink  = [247 109 148] ./ 255;
green = [7 145 47] ./ 255;
orange =  [252 135 72] ./ 255;
tree =  [112 128 144] ./ 255;
%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];
Recall_DDE = [0.992941 0.917894 0.904723 0.897172 0.891096 0.885937 0.881881 0.878645 0.875578 0.872833 0.869843 0.867618 0.865771 0.863189 0.861149 0.859431 0.85701 0.855473 0.854001 0.852602 0.850986 0.849197 0.847738 0.846194 0.844711 0.843438 0.842154 0.841065 0.839814 0.83868 0.837629 0.836589 0.835431 0.834154 0.833229 0.832388 0.83153 0.830503 0.82951 0.828606 0.827639 0.8267 0.825851 0.824903 0.823967 0.823106 0.82232 0.821448 0.820538 0.819657 0.818596 0.817871 0.816939 0.81603 0.815459 0.814628 0.81383 0.812937 0.811965 0.811032 0.810284 0.809407 0.808372 0.807454 0.80683 0.806107 0.805233 0.804556 0.803833 0.80331 0.802608 0.80196 0.801383 0.800747 0.800097 0.799485 0.79888 0.798067 0.797252 0.796569 0.795937 0.795351 0.7948 0.794099 0.793287 0.792629 0.792054 0.791415 0.790686 0.789995 0.789311 0.788247 0.787594 0.786986 0.78617 0.785537 0.784919 0.784293 0.783741 0.782961 0.782282 0.781571 0.780961 0.780461 0.779533 0.778929 0.777713 0.777088 0.776236 0.775596 0.775027 0.774384 0.773359 0.772668 0.771965 0.771311 0.770734 0.769974 0.769242 0.768673 0.768097 0.767514 0.766867 0.766234 0.765242 0.764543 0.764032 0.763634 0.763446 0.762786 0.761994 0.761332 0.760852 0.760282 0.759571 0.758747 0.758212 0.75762 0.756749 0.756171 0.755394 0.754775 0.754149 0.753471 0.752782 0.752049 0.75143 0.75047 0.750115 0.749332 0.748681 0.747956 0.746993 0.746326 0.745628 0.744957 0.744137 0.743267 0.742586 0.741657 0.740975 0.740279 0.739575 0.738681 0.737722 0.736879 0.735887 0.73503 0.733865 0.732893 0.731845 0.731124 0.730369 0.72944 0.728128 0.726896 0.726031 0.725355 0.724407 0.723386 0.722429 0.721621 0.720418 0.719611 0.718601 0.717886 0.717213 0.715958 0.714946 0.713625 0.712567 0.711462 0.710446 0.709621 0.708288 0.707202 0.706316 0.705217 0.704139 0.703094 0.701723 0.700652 0.699444 0.69836 0.697337 0.695951 0.694644 0.693459 0.692262 0.691136 0.689974 0.68861 0.687006 0.685575 0.68433 0.682528 0.680991 0.679614 0.677901 0.676293 0.674604 0.67268 0.670663 0.667878 0.665964 0.663782 0.66188 0.65998 0.65775 0.654944 0.652544 0.650152 0.647436 0.644848 0.641452 0.638994 0.635511 0.63268 0.629448 0.62538 0.620387 0.616057 0.611487 0.606479 0.600434 0.594003 0.587422 0.580119 0.572118 0.562815 0.551072 0.536486 0.518336 0.496946 0.467115 0.415186 ];
Precision_DDE = [0.240625 0.585302 0.608584 0.621722 0.631115 0.63807 0.643492 0.647931 0.652054 0.655605 0.65857 0.661359 0.664104 0.666626 0.66888 0.671177 0.673139 0.67498 0.676862 0.678645 0.680258 0.681609 0.683092 0.684481 0.685846 0.686966 0.688322 0.68946 0.690712 0.69184 0.692978 0.694162 0.695261 0.696239 0.697387 0.698388 0.699226 0.700139 0.700805 0.701871 0.702759 0.703613 0.704533 0.705215 0.706019 0.706948 0.70771 0.70847 0.709217 0.709821 0.710657 0.711457 0.712085 0.712844 0.713583 0.714229 0.714875 0.715398 0.715945 0.716524 0.717346 0.718008 0.718631 0.719209 0.719585 0.720067 0.720639 0.721169 0.721842 0.722539 0.723135 0.723782 0.724388 0.725042 0.725421 0.725778 0.726473 0.726827 0.727381 0.727702 0.728237 0.728907 0.729374 0.730041 0.730316 0.730807 0.731288 0.732135 0.732775 0.733316 0.733836 0.734541 0.735021 0.735496 0.735976 0.736512 0.737152 0.737881 0.738206 0.73856 0.739074 0.739456 0.73986 0.740355 0.741073 0.741641 0.742168 0.742687 0.74324 0.743715 0.7442 0.744669 0.744963 0.745476 0.745991 0.746585 0.746997 0.747527 0.748038 0.748676 0.749159 0.749768 0.750129 0.750665 0.751013 0.751729 0.752157 0.752525 0.752888 0.753359 0.753882 0.754309 0.754863 0.755284 0.755784 0.756267 0.756617 0.7572 0.757338 0.757744 0.75842 0.758886 0.75945 0.760088 0.76055 0.761059 0.761485 0.761949 0.762371 0.762963 0.76376 0.764341 0.764839 0.765255 0.7656 0.766116 0.766467 0.766931 0.767542 0.768093 0.768528 0.76914 0.769608 0.770158 0.7706 0.771155 0.771687 0.772228 0.772715 0.773128 0.773495 0.773939 0.774371 0.774838 0.775125 0.775526 0.77614 0.776872 0.777233 0.777656 0.778202 0.778663 0.779061 0.77963 0.780307 0.780882 0.781463 0.781912 0.782088 0.782743 0.783322 0.784081 0.784492 0.785021 0.786361 0.786799 0.7875 0.788157 0.788818 0.789587 0.790225 0.790789 0.79147 0.79225 0.792747 0.793194 0.794232 0.79508 0.796065 0.796654 0.797447 0.798209 0.79886 0.799588 0.800199 0.800731 0.801596 0.802953 0.804181 0.805119 0.805842 0.806523 0.807468 0.808002 0.808888 0.810268 0.810888 0.812138 0.812797 0.814502 0.815684 0.816788 0.818107 0.819605 0.820844 0.822552 0.824024 0.825655 0.826887 0.828267 0.829289 0.830982 0.832203 0.833851 0.835061 0.836165 0.83809 0.841043 0.843347 0.846567 0.848371 0.851725 0.855426 0.86029 0.865454 0.872688 ];
TPR_DDE = [1 0.924953 0.911782 0.904231 0.898155 0.892996 0.88894 0.885704 0.882636 0.879892 0.876902 0.874677 0.87283 0.870247 0.868208 0.86649 0.864068 0.862531 0.86106 0.859661 0.858045 0.856256 0.854797 0.853253 0.85177 0.850496 0.849213 0.848124 0.846873 0.845739 0.844688 0.843647 0.84249 0.841213 0.840288 0.839447 0.838589 0.837561 0.836569 0.835664 0.834698 0.833759 0.83291 0.831962 0.831026 0.830164 0.829379 0.828507 0.827597 0.826716 0.825654 0.82493 0.823997 0.823089 0.822518 0.821687 0.820889 0.819996 0.819024 0.81809 0.817343 0.816466 0.815431 0.814513 0.813889 0.813166 0.812292 0.811615 0.810892 0.810369 0.809667 0.809019 0.808441 0.807806 0.807155 0.806544 0.805939 0.805126 0.804311 0.803628 0.802996 0.802409 0.801858 0.801158 0.800346 0.799688 0.799113 0.798473 0.797745 0.797054 0.79637 0.795306 0.794653 0.794045 0.793229 0.792596 0.791978 0.791352 0.790799 0.79002 0.789341 0.788629 0.788019 0.787519 0.786591 0.785988 0.784772 0.784147 0.783295 0.782654 0.782085 0.781443 0.780418 0.779727 0.779024 0.778369 0.777793 0.777033 0.776301 0.775732 0.775156 0.774573 0.773925 0.773293 0.7723 0.771602 0.771091 0.770693 0.770505 0.769845 0.769053 0.768391 0.76791 0.767341 0.76663 0.765806 0.765271 0.764679 0.763807 0.76323 0.762453 0.761833 0.761208 0.76053 0.759841 0.759107 0.758489 0.757529 0.757174 0.756391 0.75574 0.755015 0.754052 0.753385 0.752687 0.752016 0.751196 0.750326 0.749645 0.748715 0.748033 0.747338 0.746633 0.74574 0.744781 0.743937 0.742946 0.742089 0.740924 0.739952 0.738904 0.738182 0.737428 0.736499 0.735187 0.733955 0.73309 0.732414 0.731466 0.730445 0.729488 0.72868 0.727477 0.726669 0.72566 0.724944 0.724272 0.723017 0.722004 0.720684 0.719625 0.718521 0.717504 0.71668 0.715347 0.714261 0.713375 0.712275 0.711198 0.710153 0.708782 0.707711 0.706503 0.705419 0.704396 0.70301 0.701703 0.700518 0.69932 0.698195 0.697033 0.695669 0.694065 0.692633 0.691389 0.689587 0.68805 0.686673 0.68496 0.683351 0.681663 0.679738 0.677722 0.674937 0.673023 0.670841 0.668939 0.667039 0.664809 0.662002 0.659603 0.657211 0.654495 0.651907 0.648511 0.646053 0.64257 0.639739 0.636507 0.632439 0.627445 0.623116 0.618546 0.613538 0.607493 0.601061 0.59448 0.587178 0.579177 0.569874 0.558131 0.543545 0.525394 0.504004 0.474174 0.422245 ];
FPR_DDE = [1 0.188554 0.165067 0.152896 0.14452 0.138331 0.13388 0.13007 0.126616 0.123712 0.121127 0.118856 0.116689 0.114807 0.112998 0.111395 0.10975 0.108374 0.107049 0.105789 0.104549 0.103396 0.102299 0.10123 0.100295 0.0993801 0.0984407 0.0975963 0.0966873 0.0958968 0.0950787 0.094322 0.0935444 0.0928247 0.0920828 0.0914367 0.0908404 0.0901175 0.0895625 0.0888808 0.0882815 0.0877004 0.0870918 0.0866323 0.0861101 0.0855628 0.0850572 0.0845254 0.084032 0.0835865 0.0830252 0.0825956 0.082133 0.0816701 0.0812061 0.0807658 0.0803419 0.0799973 0.0796262 0.0792087 0.0787985 0.0784168 0.0780198 0.077635 0.0772466 0.0769309 0.0765152 0.0761444 0.075756 0.0753878 0.0750423 0.074648 0.0742954 0.0739374 0.0735891 0.0733026 0.0728816 0.0726206 0.072267 0.0720363 0.0717226 0.0713777 0.0710902 0.0708038 0.0705991 0.0703098 0.0700246 0.0696393 0.069334 0.0690285 0.0686858 0.0683348 0.0680161 0.0676976 0.0673829 0.0670988 0.0668024 0.0665184 0.0662943 0.0660634 0.0657301 0.0654621 0.0652059 0.0649461 0.0645635 0.0642727 0.0640025 0.0637046 0.0634217 0.063143 0.0629193 0.0627025 0.0624348 0.0621654 0.0619087 0.0615938 0.0613777 0.0611608 0.0608738 0.0605772 0.0603423 0.0600304 0.0597663 0.0594936 0.0592631 0.0589708 0.0587434 0.0585326 0.058504 0.0582785 0.0579901 0.0577493 0.0575313 0.057286 0.0570498 0.0568071 0.0566125 0.0563455 0.0561325 0.0559028 0.0556001 0.055377 0.0551278 0.0548125 0.0545551 0.0543219 0.054118 0.053866 0.0536323 0.0533735 0.0531564 0.0529142 0.0526677 0.0524276 0.0522175 0.0519624 0.0517238 0.0514834 0.0512025 0.0509533 0.0507046 0.0504387 0.050217 0.0499167 0.0496953 0.0494251 0.0491324 0.0488827 0.0486928 0.0484747 0.0482617 0.0480394 0.0478211 0.0476118 0.0473419 0.0471112 0.0468579 0.0465637 0.0463627 0.0461514 0.0459315 0.0456841 0.0454509 0.0452578 0.044974 0.0447085 0.0444797 0.0442529 0.0440098 0.0437087 0.0434736 0.0431691 0.0429261 0.0426862 0.0424278 0.0421676 0.041841 0.0415018 0.0412598 0.040974 0.040667 0.0403608 0.0400903 0.0397708 0.0395098 0.03925 0.0389121 0.0386228 0.0382643 0.0379975 0.0376821 0.037365 0.0369912 0.0366774 0.0363792 0.0360442 0.03564 0.0353024 0.034868 0.034559 0.0342117 0.0338854 0.0334744 0.0331001 0.0327581 0.0323602 0.0320399 0.0316181 0.031222 0.0308177 0.0304067 0.0299765 0.0294709 0.0290269 0.0285627 0.0280918 0.0275738 0.0269639 0.0264654 0.025838 0.0253632 0.0248079 0.0242608 0.0236754 0.0230214 0.022287 0.0215727 0.020696 0.0197085 0.0186709 0.0176934 0.0165373 0.0151544 0.0135856 0.0116956 0.00885337 ];
plot(Recall_DDE, Precision_DDE, 'k', 'linewidth', 2);
Recall_DSBR = [0.992941 0.989535 0.984437 0.98033 0.977252 0.974747 0.97196 0.969623 0.967482 0.965114 0.962935 0.96106 0.959394 0.956955 0.955087 0.952949 0.951059 0.94948 0.947767 0.946136 0.94428 0.942402 0.940352 0.938573 0.936812 0.934898 0.932873 0.930967 0.92934 0.927603 0.925992 0.923813 0.921508 0.919777 0.917739 0.915598 0.913188 0.911162 0.908835 0.90703 0.905052 0.90302 0.901312 0.899134 0.897193 0.895689 0.893862 0.891655 0.889614 0.887768 0.88574 0.88368 0.881996 0.880202 0.878761 0.877005 0.875387 0.873376 0.871191 0.869597 0.86778 0.865901 0.863856 0.861924 0.860156 0.858377 0.85642 0.854629 0.852767 0.850883 0.849229 0.847328 0.845216 0.843312 0.841765 0.839765 0.837953 0.835522 0.833573 0.831555 0.829808 0.827781 0.826375 0.824259 0.822245 0.820322 0.818578 0.81689 0.814846 0.813109 0.81072 0.808806 0.80649 0.804397 0.801854 0.799231 0.797284 0.795034 0.792927 0.790163 0.787871 0.785041 0.781938 0.779413 0.776213 0.773394 0.771243 0.768805 0.7652 0.762175 0.759802 0.756314 0.753236 0.750294 0.747138 0.74418 0.740156 0.736642 0.733263 0.730042 0.726501 0.723305 0.720025 0.716732 0.712655 0.709001 0.705517 0.70149 0.697541 0.693553 0.689715 0.68493 0.680873 0.676579 0.672479 0.667843 0.663446 0.659358 0.655292 0.651284 0.646561 0.642167 0.637949 0.633714 0.629055 0.624485 0.619902 0.615772 0.610625 0.606512 0.602535 0.597756 0.593525 0.58909 0.584098 0.579528 0.574981 0.569384 0.565168 0.560215 0.555724 0.551428 0.547099 0.542168 0.538041 0.532866 0.528366 0.522674 0.517795 0.512907 0.507413 0.50289 0.498752 0.49394 0.488585 0.483979 0.478991 0.473795 0.468698 0.462964 0.457326 0.453235 0.44767 0.441221 0.436511 0.431081 0.426173 0.421662 0.415879 0.410455 0.404178 0.39867 0.392944 0.388494 0.383211 0.378069 0.371963 0.366214 0.36139 0.355589 0.349536 0.343857 0.338235 0.332465 0.326515 0.32072 0.315822 0.31126 0.306245 0.300736 0.295107 0.290126 0.285698 0.279785 0.274212 0.268452 0.264079 0.259153 0.252683 0.247063 0.241207 0.235748 0.230421 0.22566 0.219976 0.213865 0.208766 0.203852 0.198049 0.192653 0.186515 0.181281 0.176062 0.170541 0.164447 0.158269 0.151431 0.145704 0.139656 0.132452 0.126498 0.119686 0.113503 0.107665 0.101021 0.0961162 0.0911028 0.0850927 0.0784222 0.072929 0.0679595 0.0625971 0.0563083 0.0507128 0.0453819 0.0394816 ];
Precision_DSBR = [0.240625 0.348501 0.41489 0.44186 0.45994 0.47425 0.487593 0.499072 0.509441 0.51837 0.527517 0.536059 0.544393 0.553092 0.560565 0.568052 0.575491 0.582376 0.588276 0.594515 0.60071 0.606845 0.612961 0.618629 0.623446 0.628065 0.632741 0.637236 0.641372 0.64541 0.649672 0.653578 0.657104 0.660657 0.664715 0.668534 0.671551 0.675329 0.678525 0.681803 0.684784 0.687957 0.691097 0.694655 0.697279 0.700511 0.702641 0.705584 0.708305 0.710662 0.713631 0.716316 0.719225 0.721853 0.724 0.726182 0.728568 0.730853 0.733153 0.734935 0.73733 0.739166 0.741084 0.74306 0.74496 0.746779 0.748665 0.750991 0.753132 0.754713 0.756186 0.758034 0.759894 0.761512 0.763059 0.765336 0.766704 0.768661 0.770206 0.772266 0.773939 0.775461 0.776961 0.778543 0.780407 0.781675 0.783056 0.784469 0.786374 0.787805 0.789251 0.791408 0.792675 0.794435 0.796111 0.797292 0.799284 0.800503 0.801886 0.803434 0.805229 0.806747 0.80773 0.809164 0.810486 0.81158 0.813237 0.814282 0.816126 0.817247 0.819073 0.820044 0.821268 0.821952 0.823319 0.8245 0.826109 0.826938 0.828121 0.829748 0.831154 0.832461 0.83357 0.834834 0.835914 0.836999 0.838173 0.839243 0.84053 0.842236 0.843894 0.844236 0.844854 0.845859 0.846693 0.848542 0.849679 0.851141 0.852211 0.853514 0.854261 0.855635 0.856778 0.857896 0.859319 0.860403 0.8614 0.862976 0.86371 0.865359 0.86676 0.867959 0.86911 0.869996 0.871218 0.872139 0.873355 0.873655 0.874376 0.874914 0.875338 0.876015 0.876787 0.877224 0.877502 0.878389 0.879173 0.880462 0.880783 0.881585 0.881957 0.881886 0.88252 0.883077 0.882946 0.883234 0.88353 0.883704 0.884257 0.884191 0.884852 0.884988 0.884162 0.884312 0.88363 0.88341 0.883985 0.883515 0.883368 0.882504 0.881918 0.881805 0.88232 0.883082 0.882347 0.883068 0.883447 0.883679 0.883727 0.883317 0.884687 0.884406 0.885484 0.885638 0.883917 0.884413 0.884523 0.885093 0.884237 0.884084 0.88393 0.884237 0.885002 0.884794 0.884575 0.884649 0.88538 0.885058 0.884161 0.883832 0.881853 0.882445 0.88214 0.882507 0.882683 0.882567 0.882788 0.882471 0.882714 0.882965 0.884069 0.884163 0.884963 0.882837 0.881767 0.881823 0.880404 0.88131 0.881543 0.881353 0.880022 0.879394 0.87992 0.88042 0.880393 0.879042 0.879697 0.879774 0.878689 0.878599 0.879161 0.879821 0.879531 0.879195 0.879373 0.878693 ];
TPR_DSBR = [1 0.996594 0.991496 0.987389 0.98431 0.981806 0.979019 0.976682 0.974541 0.972173 0.969994 0.968119 0.966453 0.964014 0.962145 0.960008 0.958118 0.956539 0.954826 0.953195 0.951339 0.949461 0.947411 0.945632 0.943871 0.941957 0.939931 0.938026 0.936398 0.934662 0.933051 0.930872 0.928567 0.926836 0.924797 0.922657 0.920247 0.918221 0.915894 0.914089 0.912111 0.910079 0.908371 0.906193 0.904252 0.902747 0.900921 0.898714 0.896673 0.894827 0.892798 0.890739 0.889055 0.887261 0.88582 0.884063 0.882446 0.880434 0.87825 0.876656 0.874838 0.87296 0.870915 0.868983 0.867215 0.865436 0.863479 0.861688 0.859826 0.857942 0.856288 0.854387 0.852275 0.850371 0.848824 0.846823 0.845012 0.842581 0.840631 0.838614 0.836867 0.83484 0.833433 0.831317 0.829303 0.827381 0.825636 0.823949 0.821905 0.820168 0.817779 0.815865 0.813548 0.811455 0.808913 0.80629 0.804343 0.802092 0.799986 0.797222 0.794929 0.7921 0.788997 0.786472 0.783271 0.780453 0.778302 0.775864 0.772259 0.769234 0.766861 0.763373 0.760295 0.757353 0.754197 0.751239 0.747215 0.743701 0.740322 0.737101 0.73356 0.730364 0.727084 0.723791 0.719714 0.716059 0.712576 0.708548 0.7046 0.700612 0.696774 0.691989 0.687932 0.683638 0.679538 0.674902 0.670505 0.666417 0.662351 0.658342 0.65362 0.649226 0.645008 0.640773 0.636114 0.631544 0.626961 0.622831 0.617684 0.613571 0.609593 0.604815 0.600584 0.596149 0.591157 0.586587 0.58204 0.576443 0.572227 0.567273 0.562783 0.558487 0.554158 0.549227 0.5451 0.539924 0.535425 0.529733 0.524854 0.519966 0.514472 0.509949 0.505811 0.500999 0.495643 0.491038 0.486049 0.480854 0.475756 0.470023 0.464385 0.460294 0.454729 0.448279 0.44357 0.43814 0.433232 0.428721 0.422938 0.417514 0.411237 0.405728 0.400003 0.395553 0.39027 0.385128 0.379022 0.373273 0.368449 0.362648 0.356595 0.350916 0.345294 0.339524 0.333574 0.327779 0.322881 0.318318 0.313304 0.307795 0.302166 0.297185 0.292757 0.286844 0.281271 0.275511 0.271138 0.266212 0.259742 0.254121 0.248266 0.242806 0.23748 0.232719 0.227035 0.220924 0.215825 0.210911 0.205108 0.199712 0.193574 0.18834 0.183121 0.1776 0.171506 0.165328 0.15849 0.152762 0.146715 0.139511 0.133557 0.126745 0.120561 0.114724 0.10808 0.103175 0.0981616 0.0921515 0.0854811 0.0799878 0.0750183 0.0696559 0.0633671 0.0577716 0.0524407 0.0465405 ];
FPR_DSBR = [1 0.573672 0.419455 0.367445 0.336507 0.313953 0.295332 0.279771 0.266426 0.255208 0.244764 0.235069 0.226244 0.21721 0.210069 0.203122 0.196451 0.190304 0.185 0.179493 0.174541 0.169587 0.164837 0.160638 0.156737 0.15324 0.149733 0.146422 0.143571 0.140627 0.137649 0.134819 0.132269 0.129565 0.126867 0.124357 0.122107 0.119524 0.117509 0.115351 0.113581 0.111599 0.109818 0.107961 0.106392 0.104533 0.103168 0.10165 0.0999363 0.0983612 0.0967243 0.0952164 0.0938102 0.0923486 0.0911451 0.0897573 0.0882227 0.0869191 0.0857247 0.0847256 0.0834855 0.0824196 0.081259 0.0802162 0.0791412 0.0780833 0.0769919 0.0759887 0.0749274 0.0739752 0.073163 0.0721742 0.0710987 0.0702265 0.069511 0.0685016 0.0677178 0.0667361 0.0658991 0.0649333 0.0641635 0.0634135 0.0627031 0.0619075 0.061044 0.060335 0.059668 0.0588957 0.058106 0.0574464 0.0566446 0.0557356 0.0550791 0.0542952 0.0535807 0.0529074 0.0521568 0.0515611 0.0508865 0.050136 0.049404 0.0487037 0.0480196 0.0474654 0.0468843 0.0462905 0.0456148 0.0449689 0.0442247 0.0436031 0.0430688 0.0425586 0.0420431 0.0416024 0.0409931 0.0403751 0.0396633 0.0391269 0.0385229 0.0379303 0.0373519 0.036826 0.0362768 0.0357238 0.0351288 0.0346441 0.0340655 0.033551 0.032943 0.0323675 0.0317684 0.0313299 0.0309618 0.0304374 0.0300024 0.0294411 0.0289066 0.0283643 0.027915 0.0274052 0.0269454 0.0265019 0.0259642 0.0254793 0.0249589 0.0245086 0.0240709 0.0236585 0.0232259 0.0227999 0.0223954 0.0218875 0.0215124 0.0211196 0.0207226 0.0203726 0.0199443 0.0196472 0.019267 0.0189238 0.0185461 0.0182174 0.0179202 0.0175398 0.0171295 0.0168038 0.0164884 0.0161655 0.0158835 0.0155246 0.0152588 0.0149584 0.0147031 0.014346 0.0141046 0.0137725 0.0135391 0.0131982 0.0129529 0.0126999 0.0123927 0.0121026 0.0118339 0.0115822 0.0113561 0.011095 0.0108125 0.0105583 0.0102674 0.0100297 0.00973925 0.00946853 0.00917693 0.00886779 0.00863183 0.00836413 0.0082181 0.00800981 0.0078558 0.00765261 0.0073776 0.00722329 0.00692194 0.00668165 0.00644865 0.00619673 0.00598091 0.00580413 0.00561635 0.00543688 0.00528094 0.0051196 0.00499851 0.0048254 0.00468255 0.00450982 0.00433628 0.00417204 0.00404975 0.00394739 0.00379489 0.00363688 0.00343675 0.0033294 0.00322631 0.00306895 0.00289485 0.00281054 0.00266613 0.00253363 0.00236008 0.00228854 0.0021904 0.00214291 0.00203848 0.00195004 0.00186921 0.00177047 0.00167545 0.00160394 0.00149058 0.00141652 0.00134733 0.00127437 0.00122411 0.00114729 0.00108591 0.00104746 0.000982052 0.00091959 0.000864508 0.000831307 0.000743663 0.000685395 0.000643363 0.000599721 ];
plot(Recall_DSBR, Precision_DSBR, 'k--', 'linewidth', 2, 'Color', pink);
Recall_MCDL = [0.992941 0.905653 0.88234 0.867571 0.855539 0.846587 0.839998 0.833452 0.827062 0.820434 0.814581 0.809575 0.804865 0.800732 0.798019 0.795005 0.791678 0.788545 0.785353 0.782603 0.779683 0.776161 0.77377 0.771346 0.768127 0.765405 0.763282 0.761408 0.759026 0.756521 0.756264 0.756159 0.756114 0.755878 0.755797 0.755756 0.754468 0.754144 0.753997 0.753723 0.753563 0.753436 0.752966 0.752566 0.752321 0.75219 0.751594 0.751502 0.751064 0.750388 0.749879 0.749441 0.748334 0.747568 0.747137 0.746584 0.746177 0.745241 0.744695 0.744092 0.743342 0.742449 0.741643 0.739993 0.739294 0.738032 0.736418 0.735314 0.734003 0.732236 0.731259 0.728794 0.72624 0.725478 0.724094 0.722929 0.721104 0.720108 0.718902 0.717235 0.715732 0.714264 0.712531 0.710834 0.708881 0.70745 0.705299 0.703983 0.702147 0.699441 0.696807 0.694203 0.692678 0.690951 0.688626 0.686114 0.684347 0.682849 0.680698 0.678521 0.676414 0.67446 0.672462 0.670422 0.668337 0.665951 0.664801 0.662839 0.660729 0.658939 0.656114 0.654078 0.652228 0.649929 0.647727 0.645874 0.64359 0.641776 0.63977 0.638681 0.636792 0.635299 0.633637 0.631895 0.630484 0.629334 0.627735 0.625629 0.624415 0.62264 0.621269 0.619413 0.617965 0.616312 0.614578 0.613203 0.61185 0.610605 0.608999 0.606729 0.60506 0.603189 0.601898 0.600545 0.598679 0.596714 0.595037 0.594174 0.592748 0.591679 0.590263 0.588787 0.587561 0.586457 0.584878 0.583649 0.582298 0.581061 0.579426 0.578407 0.577203 0.576156 0.574982 0.574078 0.57298 0.572611 0.571859 0.570832 0.570428 0.569741 0.568951 0.568412 0.567506 0.567043 0.566349 0.565402 0.564558 0.562659 0.560423 0.557778 0.55578 0.553198 0.550405 0.548567 0.546652 0.544153 0.542082 0.539681 0.53698 0.534922 0.532853 0.531082 0.529697 0.527901 0.525689 0.52364 0.521182 0.518183 0.515857 0.513356 0.511137 0.508824 0.50701 0.504543 0.502476 0.500336 0.498198 0.496009 0.493738 0.490345 0.488072 0.485669 0.482447 0.479325 0.476318 0.473486 0.47085 0.468048 0.464309 0.460912 0.457273 0.454 0.450743 0.447162 0.443956 0.440386 0.43759 0.434084 0.431225 0.427279 0.423883 0.420386 0.417009 0.412608 0.408099 0.403047 0.397842 0.392408 0.386653 0.381462 0.374271 0.367626 0.360468 0.353048 0.342212 0.33333 0.32592 0.316799 0.307523 0.296977 0.282765 0.268547 0.249054 0.224744 0.194055 0.152915 ];
Precision_MCDL = [0.240625 0.54276 0.576086 0.594491 0.607913 0.617562 0.625512 0.633593 0.639049 0.642991 0.647054 0.651705 0.656064 0.659419 0.662633 0.665771 0.669006 0.671149 0.673196 0.675608 0.678147 0.680151 0.681912 0.68423 0.685974 0.687789 0.689663 0.691975 0.693692 0.695265 0.695726 0.695845 0.696203 0.696574 0.696778 0.697026 0.697015 0.697274 0.697383 0.698016 0.698515 0.699102 0.699632 0.700114 0.700751 0.700983 0.701434 0.701859 0.702451 0.702744 0.70329 0.703921 0.704877 0.705616 0.706252 0.706992 0.707501 0.708044 0.709103 0.709587 0.710546 0.711468 0.712622 0.713367 0.714336 0.715609 0.716477 0.717278 0.718555 0.720161 0.721202 0.722389 0.723395 0.724842 0.725961 0.726931 0.727373 0.72841 0.729668 0.730404 0.731481 0.733183 0.734085 0.735472 0.736507 0.737709 0.738766 0.740067 0.741074 0.742125 0.742763 0.744179 0.745385 0.746482 0.748054 0.749046 0.750254 0.751087 0.752104 0.752728 0.753628 0.754239 0.755064 0.756012 0.756838 0.758238 0.759239 0.760131 0.760748 0.762024 0.762505 0.763226 0.764203 0.765824 0.767028 0.768252 0.768832 0.769714 0.770322 0.77129 0.772472 0.773834 0.774728 0.77541 0.776079 0.776755 0.777516 0.777869 0.778094 0.778343 0.779217 0.779852 0.780147 0.780526 0.780957 0.781297 0.781547 0.781856 0.782902 0.783576 0.784258 0.784612 0.785338 0.786047 0.786173 0.786627 0.786817 0.786674 0.7872 0.787785 0.787935 0.787921 0.788184 0.788867 0.789176 0.78908 0.789031 0.789093 0.789253 0.789504 0.789634 0.78972 0.789582 0.789928 0.789616 0.789968 0.789811 0.78956 0.789584 0.78962 0.789743 0.789826 0.789813 0.789829 0.789793 0.789642 0.789592 0.789498 0.789989 0.790225 0.791589 0.79263 0.792196 0.792951 0.793361 0.793899 0.794342 0.794333 0.794602 0.795104 0.795391 0.79559 0.796884 0.79759 0.798328 0.799643 0.800411 0.800057 0.800775 0.801061 0.801337 0.80161 0.802648 0.803297 0.804347 0.80552 0.806663 0.807149 0.808 0.807916 0.808341 0.808869 0.809331 0.810464 0.811757 0.812838 0.813229 0.813788 0.814401 0.81482 0.815472 0.815498 0.815435 0.816117 0.816763 0.817461 0.818778 0.819855 0.820745 0.822145 0.824059 0.825288 0.826954 0.827525 0.82901 0.828894 0.829062 0.830088 0.830775 0.832316 0.833122 0.833689 0.833302 0.83355 0.834433 0.836247 0.836496 0.838179 0.839437 0.840369 0.841634 0.844235 0.843958 0.845367 0.847188 0.84773 ];
TPR_MCDL = [1 0.912712 0.889399 0.874629 0.862598 0.853646 0.847056 0.840511 0.834121 0.827493 0.821639 0.816633 0.811924 0.807791 0.805078 0.802064 0.798736 0.795604 0.792411 0.789662 0.786742 0.78322 0.780829 0.778405 0.775186 0.772464 0.77034 0.768467 0.766085 0.76358 0.763323 0.763218 0.763173 0.762937 0.762856 0.762815 0.761527 0.761203 0.761056 0.760781 0.760621 0.760495 0.760025 0.759625 0.75938 0.759249 0.758653 0.758561 0.758122 0.757447 0.756938 0.7565 0.755393 0.754627 0.754196 0.753643 0.753236 0.7523 0.751754 0.751151 0.750401 0.749508 0.748702 0.747052 0.746353 0.745091 0.743477 0.742373 0.741062 0.739295 0.738318 0.735852 0.733298 0.732537 0.731152 0.729987 0.728162 0.727167 0.72596 0.724294 0.722791 0.721323 0.71959 0.717892 0.71594 0.714509 0.712358 0.711042 0.709206 0.7065 0.703866 0.701262 0.699737 0.69801 0.695685 0.693172 0.691405 0.689908 0.687757 0.68558 0.683473 0.681518 0.679521 0.677481 0.675396 0.673009 0.67186 0.669898 0.667788 0.665998 0.663173 0.661136 0.659287 0.656988 0.654786 0.652933 0.650649 0.648835 0.646829 0.64574 0.643851 0.642358 0.640695 0.638954 0.637543 0.636393 0.634794 0.632688 0.631474 0.629699 0.628328 0.626472 0.625024 0.623371 0.621637 0.620262 0.618909 0.617663 0.616058 0.613788 0.612119 0.610247 0.608957 0.607603 0.605738 0.603773 0.602095 0.601232 0.599807 0.598738 0.597322 0.595846 0.59462 0.593516 0.591937 0.590708 0.589357 0.58812 0.586485 0.585466 0.584262 0.583215 0.582041 0.581137 0.580039 0.579669 0.578918 0.577891 0.577487 0.576799 0.57601 0.57547 0.574565 0.574102 0.573408 0.572461 0.571616 0.569718 0.567482 0.564837 0.562839 0.560257 0.557464 0.555626 0.553711 0.551212 0.549141 0.54674 0.544039 0.541981 0.539912 0.538141 0.536755 0.53496 0.532748 0.530699 0.528241 0.525242 0.522916 0.520415 0.518196 0.515883 0.514069 0.511601 0.509535 0.507395 0.505256 0.503068 0.500797 0.497404 0.495131 0.492728 0.489506 0.486384 0.483377 0.480545 0.477908 0.475107 0.471367 0.467971 0.464332 0.461059 0.457802 0.454221 0.451015 0.447445 0.444649 0.441143 0.438284 0.434338 0.430942 0.427445 0.424067 0.419667 0.415157 0.410106 0.404901 0.399467 0.393712 0.388521 0.38133 0.374685 0.367526 0.360107 0.349271 0.340389 0.332979 0.323858 0.314582 0.304036 0.289824 0.275606 0.256113 0.231803 0.201113 0.159974 ];
FPR_MCDL = [1 0.223585 0.185336 0.166454 0.15289 0.143849 0.137541 0.131525 0.126979 0.122979 0.119502 0.116326 0.11317 0.110484 0.108165 0.105834 0.103712 0.102026 0.100489 0.0987252 0.0971955 0.0955878 0.0941762 0.0926899 0.0913382 0.0900846 0.0889958 0.0878379 0.0866104 0.0854473 0.0852008 0.0851264 0.0850051 0.0848925 0.0847501 0.0846159 0.0845363 0.0843945 0.0842893 0.0840434 0.0838553 0.0836266 0.0833833 0.0831578 0.0829641 0.0828577 0.0825195 0.0822164 0.0819346 0.0816961 0.0813873 0.0811074 0.0806667 0.0802007 0.0798841 0.0794774 0.0791618 0.0787909 0.0782939 0.0779609 0.077426 0.0769429 0.076322 0.0757748 0.0752475 0.0745277 0.0738848 0.0733065 0.0727239 0.0720465 0.0715867 0.0710421 0.0704186 0.0695839 0.0689771 0.0684016 0.0679362 0.067322 0.0666674 0.0661636 0.0655552 0.0648675 0.0643923 0.0636513 0.063064 0.0624404 0.0617766 0.0611145 0.0605441 0.0599725 0.0594108 0.0588161 0.0580541 0.0574206 0.0567848 0.0561459 0.0555359 0.0551565 0.0546221 0.0540603 0.0534297 0.0530829 0.0526007 0.0520784 0.0515522 0.0508574 0.0503333 0.0497482 0.0493234 0.0487161 0.0482965 0.0478888 0.047452 0.0468942 0.0464449 0.0459719 0.0455121 0.0450491 0.0446012 0.0442583 0.0437564 0.0432843 0.0428059 0.0425087 0.0421577 0.0417742 0.0414599 0.0411332 0.0408743 0.0406325 0.0402423 0.0399622 0.0397418 0.039505 0.0392018 0.0389368 0.0387366 0.0385481 0.0381612 0.0378313 0.0376591 0.037395 0.037131 0.0368644 0.0366718 0.0364052 0.0362336 0.0361378 0.0358971 0.0356932 0.0354875 0.0353147 0.0351019 0.0348358 0.0346236 0.034504 0.034429 0.0343448 0.0342151 0.0340794 0.0339622 0.0338577 0.0337171 0.0335391 0.0333936 0.0333094 0.0332364 0.0332138 0.0331545 0.0330748 0.0330096 0.0329459 0.0328887 0.0328331 0.0327908 0.0327459 0.0326747 0.0325004 0.0322002 0.0319595 0.0316074 0.0311986 0.0310352 0.0307447 0.0305002 0.0302713 0.0300087 0.0297589 0.0294981 0.0292764 0.0290005 0.0287891 0.0285536 0.0282953 0.0280671 0.0278892 0.0276454 0.0273901 0.0271405 0.0268989 0.0266407 0.0263268 0.0260614 0.0257261 0.0254068 0.0250963 0.0247803 0.0245228 0.0242422 0.0240272 0.0237604 0.0234692 0.0231025 0.0228008 0.0222988 0.0219195 0.0216384 0.0214139 0.021095 0.0208513 0.0205505 0.020285 0.0200907 0.019787 0.0194997 0.0192097 0.018901 0.0185426 0.0181988 0.0178377 0.0173545 0.0171022 0.0167113 0.0163778 0.0159058 0.0156288 0.0151921 0.0148736 0.0144842 0.0140918 0.0136834 0.0132404 0.0128835 0.0125455 0.0120937 0.011559 0.0109728 0.0103872 0.00975926 0.00904819 0.00836882 0.00761434 0.00682957 0.00583471 0.00480019 0.00346091 ];
plot(Recall_MCDL, Precision_MCDL, 'b', 'linewidth', 2, 'Color', green);
Recall_MDF = [0.992941 0.882438 0.829387 0.80522 0.789343 0.776241 0.764724 0.756963 0.749722 0.740328 0.734109 0.729375 0.722026 0.717069 0.714101 0.709974 0.70559 0.702948 0.69819 0.695826 0.693695 0.689537 0.687247 0.68471 0.682675 0.680486 0.677654 0.675369 0.672393 0.670181 0.66845 0.666188 0.663933 0.6615 0.658767 0.65643 0.654429 0.654429 0.652413 0.649938 0.647662 0.647662 0.645768 0.643518 0.643518 0.641287 0.639347 0.639347 0.636803 0.635216 0.635216 0.63316 0.630392 0.630392 0.628516 0.628516 0.626126 0.624066 0.624066 0.621026 0.621026 0.618704 0.618704 0.616844 0.616844 0.614895 0.614895 0.612748 0.612748 0.610461 0.610461 0.608487 0.608487 0.606788 0.606788 0.604884 0.604884 0.602544 0.602544 0.600676 0.600676 0.598505 0.598505 0.598505 0.596001 0.596001 0.593896 0.593896 0.591803 0.591803 0.589093 0.589093 0.589093 0.587324 0.587324 0.584961 0.584961 0.582685 0.582685 0.582685 0.580032 0.580032 0.577644 0.577644 0.577644 0.575786 0.575786 0.573266 0.573266 0.573266 0.571187 0.571187 0.568412 0.568412 0.568412 0.56584 0.56584 0.563681 0.563681 0.563681 0.56166 0.56166 0.558876 0.558876 0.558876 0.556678 0.556678 0.554139 0.554139 0.554139 0.552393 0.552393 0.550255 0.550255 0.550255 0.547755 0.547755 0.545662 0.545662 0.545662 0.543686 0.543686 0.541597 0.541597 0.541597 0.538915 0.538915 0.536616 0.536616 0.536616 0.534441 0.534441 0.532309 0.532309 0.532309 0.529476 0.529476 0.527491 0.527491 0.527491 0.52467 0.52467 0.522275 0.522275 0.520273 0.520273 0.520273 0.517505 0.517505 0.515048 0.515048 0.512909 0.512909 0.510969 0.510969 0.510969 0.508656 0.508656 0.505543 0.505543 0.502691 0.502691 0.499849 0.499849 0.497873 0.497873 0.495476 0.495476 0.493231 0.493231 0.490703 0.490703 0.488722 0.488722 0.485911 0.485911 0.483246 0.483246 0.480775 0.480775 0.478445 0.476396 0.476396 0.474216 0.474216 0.471979 0.469592 0.469592 0.466725 0.464323 0.464323 0.461342 0.459112 0.459112 0.456021 0.453272 0.453272 0.450234 0.447479 0.44486 0.44486 0.442377 0.438985 0.436342 0.433785 0.431057 0.428163 0.42575 0.423508 0.420786 0.418257 0.415413 0.413102 0.40995 0.407417 0.404924 0.398238 0.395493 0.39251 0.386753 0.383681 0.378084 0.372665 0.369369 0.363667 0.354945 0.348619 0.342686 0.332131 0.320313 0.310144 0.294967 0.276295 0.254803 0.220546 0.152039 ];
Precision_MDF = [0.240625 0.614313 0.67181 0.694361 0.709439 0.72208 0.730614 0.735616 0.741793 0.746559 0.749744 0.753486 0.75874 0.76183 0.76321 0.766265 0.769097 0.770531 0.772931 0.774339 0.775505 0.778248 0.779431 0.780895 0.78243 0.783618 0.784632 0.785604 0.786359 0.787158 0.788346 0.789828 0.791086 0.792209 0.793069 0.7942 0.795226 0.795226 0.796848 0.797701 0.799044 0.799044 0.800141 0.800824 0.800824 0.801958 0.803812 0.803812 0.804515 0.805301 0.805301 0.806458 0.807627 0.807627 0.808233 0.808233 0.809145 0.809854 0.809854 0.810587 0.810587 0.811755 0.811755 0.812941 0.812941 0.81383 0.81383 0.815142 0.815142 0.816026 0.816026 0.816973 0.816973 0.817907 0.817907 0.818859 0.818859 0.819765 0.819765 0.820859 0.820859 0.821422 0.821422 0.821422 0.821958 0.821958 0.822783 0.822783 0.82343 0.82343 0.823927 0.823927 0.823927 0.82474 0.82474 0.825669 0.825669 0.826526 0.826526 0.826526 0.827255 0.827255 0.827728 0.827728 0.827728 0.828618 0.828618 0.828967 0.828967 0.828967 0.829718 0.829718 0.830367 0.830367 0.830367 0.830873 0.830873 0.831597 0.831597 0.831597 0.832219 0.832219 0.833251 0.833251 0.833251 0.833563 0.833563 0.834163 0.834163 0.834163 0.834624 0.834624 0.835561 0.835561 0.835561 0.836061 0.836061 0.836772 0.836772 0.836772 0.83713 0.83713 0.837666 0.837666 0.837666 0.837406 0.837406 0.837691 0.837691 0.837691 0.838901 0.838901 0.839674 0.839674 0.839674 0.839945 0.839945 0.839854 0.839854 0.839854 0.840487 0.840487 0.841081 0.841081 0.841696 0.841696 0.841696 0.841914 0.841914 0.843021 0.843021 0.843869 0.843869 0.844538 0.844538 0.844538 0.845391 0.845391 0.846066 0.846066 0.846846 0.846846 0.845926 0.845926 0.846272 0.846272 0.847151 0.847151 0.847726 0.847726 0.847727 0.847727 0.848243 0.848243 0.84883 0.84883 0.84906 0.84906 0.849177 0.849177 0.849755 0.850201 0.850201 0.850951 0.850951 0.851999 0.852186 0.852186 0.852606 0.853226 0.853226 0.853452 0.854024 0.854024 0.853779 0.854377 0.854377 0.854772 0.855225 0.85627 0.85627 0.857021 0.857308 0.857736 0.858425 0.859424 0.859506 0.859949 0.860765 0.861585 0.86179 0.863196 0.863674 0.863944 0.86436 0.864732 0.866208 0.866505 0.866587 0.867957 0.868395 0.86963 0.870751 0.871775 0.873247 0.873469 0.873188 0.873782 0.875733 0.877 0.878174 0.879599 0.881409 0.883507 0.890063 0.893646 ];
TPR_MDF = [1 0.889497 0.836446 0.812279 0.796401 0.7833 0.771782 0.764022 0.756781 0.747387 0.741168 0.736434 0.729085 0.724128 0.72116 0.717032 0.712648 0.710006 0.705249 0.702884 0.700753 0.696596 0.694306 0.691769 0.689734 0.687545 0.684713 0.682428 0.679452 0.67724 0.675509 0.673246 0.670992 0.668558 0.665826 0.663489 0.661488 0.661488 0.659472 0.656997 0.654721 0.654721 0.652826 0.650576 0.650576 0.648346 0.646406 0.646406 0.643862 0.642274 0.642274 0.640218 0.637451 0.637451 0.635575 0.635575 0.633184 0.631124 0.631124 0.628085 0.628085 0.625763 0.625763 0.623903 0.623903 0.621954 0.621954 0.619806 0.619806 0.61752 0.61752 0.615546 0.615546 0.613847 0.613847 0.611943 0.611943 0.609602 0.609602 0.607735 0.607735 0.605564 0.605564 0.605564 0.60306 0.60306 0.600955 0.600955 0.598862 0.598862 0.596152 0.596152 0.596152 0.594383 0.594383 0.59202 0.59202 0.589744 0.589744 0.589744 0.587091 0.587091 0.584703 0.584703 0.584703 0.582844 0.582844 0.580325 0.580325 0.580325 0.578246 0.578246 0.575471 0.575471 0.575471 0.572899 0.572899 0.57074 0.57074 0.57074 0.568719 0.568719 0.565934 0.565934 0.565934 0.563736 0.563736 0.561198 0.561198 0.561198 0.559452 0.559452 0.557314 0.557314 0.557314 0.554814 0.554814 0.552721 0.552721 0.552721 0.550745 0.550745 0.548656 0.548656 0.548656 0.545974 0.545974 0.543674 0.543674 0.543674 0.5415 0.5415 0.539368 0.539368 0.539368 0.536535 0.536535 0.53455 0.53455 0.53455 0.531729 0.531729 0.529334 0.529334 0.527331 0.527331 0.527331 0.524564 0.524564 0.522107 0.522107 0.519968 0.519968 0.518028 0.518028 0.518028 0.515715 0.515715 0.512602 0.512602 0.509749 0.509749 0.506908 0.506908 0.504931 0.504931 0.502535 0.502535 0.50029 0.50029 0.497762 0.497762 0.49578 0.49578 0.49297 0.49297 0.490305 0.490305 0.487833 0.487833 0.485504 0.483454 0.483454 0.481275 0.481275 0.479038 0.476651 0.476651 0.473784 0.471382 0.471382 0.468401 0.466171 0.466171 0.46308 0.460331 0.460331 0.457292 0.454537 0.451919 0.451919 0.449436 0.446044 0.443401 0.440844 0.438116 0.435222 0.432809 0.430567 0.427845 0.425316 0.422472 0.42016 0.417009 0.414476 0.411983 0.405297 0.402552 0.399568 0.393811 0.390739 0.385143 0.379724 0.376428 0.370726 0.362004 0.355678 0.349745 0.33919 0.327372 0.317203 0.302026 0.283354 0.261862 0.227604 0.159098 ];
FPR_MDF = [1 0.174766 0.124633 0.10646 0.0959413 0.0881633 0.0827711 0.0794389 0.0758727 0.0725477 0.070196 0.0683266 0.0650135 0.0633929 0.0626923 0.0612005 0.0598386 0.058906 0.0575406 0.0568439 0.0562104 0.0545906 0.0539405 0.0530896 0.0524852 0.0516437 0.050873 0.0502679 0.0495577 0.0489278 0.0483299 0.0475622 0.0470276 0.0465752 0.0461507 0.0456355 0.0450568 0.0450568 0.0443015 0.043744 0.0432195 0.0432195 0.0427741 0.0422925 0.0422925 0.041893 0.0411898 0.0411898 0.0407608 0.0403535 0.0403535 0.0397979 0.0391241 0.0391241 0.0386812 0.0386812 0.0382432 0.0378868 0.0378868 0.0375323 0.0375323 0.0370178 0.0370178 0.0366461 0.0366461 0.0362067 0.0362067 0.0357857 0.0357857 0.0353928 0.0353928 0.0349804 0.0349804 0.0346107 0.0346107 0.0342553 0.0342553 0.0338952 0.0338952 0.033487 0.033487 0.0331823 0.0331823 0.0331823 0.0328628 0.0328628 0.0324469 0.0324469 0.0321205 0.0321205 0.0317905 0.0317905 0.0317905 0.0314334 0.0314334 0.0310565 0.0310565 0.0306349 0.0306349 0.0306349 0.0303345 0.0303345 0.0300347 0.0300347 0.0300347 0.0297204 0.0297204 0.0294711 0.0294711 0.0294711 0.0291031 0.0291031 0.0287798 0.0287798 0.0287798 0.0284919 0.0284919 0.0282744 0.0282744 0.0282744 0.0279735 0.0279735 0.0276761 0.0276761 0.0276761 0.0274349 0.0274349 0.0271444 0.0271444 0.0271444 0.0268936 0.0268936 0.0265651 0.0265651 0.0265651 0.0263297 0.0263297 0.0259414 0.0259414 0.0259414 0.0256974 0.0256974 0.0254626 0.0254626 0.0254626 0.0251923 0.0251923 0.0249323 0.0249323 0.0249323 0.0245122 0.0245122 0.0242241 0.0242241 0.0242241 0.0240168 0.0240168 0.0237768 0.0237768 0.0237768 0.0234949 0.0234949 0.0231017 0.0231017 0.0228461 0.0228461 0.0228461 0.0225779 0.0225779 0.0212222 0.0212222 0.0209288 0.0209288 0.0206552 0.0206552 0.0206552 0.0204008 0.0204008 0.0200235 0.0200235 0.0197134 0.0197134 0.0195077 0.0195077 0.0193522 0.0193522 0.0190178 0.0190178 0.0188052 0.0188052 0.0185887 0.0185887 0.0183226 0.0183226 0.0180779 0.0180779 0.0178748 0.0178748 0.0175764 0.0175764 0.0172867 0.0169942 0.0169942 0.0167064 0.0167064 0.0164721 0.0162888 0.0162888 0.0161162 0.0158785 0.0158785 0.0156243 0.0154314 0.0154314 0.0152895 0.0150576 0.0150576 0.0148521 0.0146452 0.0144194 0.0144194 0.0142038 0.0140389 0.0138753 0.0135946 0.0134428 0.0133067 0.0130867 0.0128866 0.0127299 0.0125731 0.0123452 0.0121455 0.0119599 0.0118115 0.011675 0.0113061 0.0111578 0.01102 0.0106833 0.0105148 0.0101449 0.00983801 0.00965281 0.00916498 0.00874773 0.00844674 0.00819099 0.00769098 0.00707402 0.00652699 0.00583567 0.00507596 0.00443303 0.00327719 0.0015897 ];
plot(Recall_MDF, Precision_MDF, 'r', 'linewidth', 2);
Recall_LEGS = [0.992941 0.872411 0.871571 0.871047 0.87057 0.870122 0.869681 0.869262 0.868838 0.868449 0.868035 0.867606 0.867185 0.866756 0.866291 0.865813 0.8653 0.864745 0.864105 0.863324 0.862356 0.86085 0.83382 0.831496 0.827854 0.827106 0.82568 0.824668 0.824248 0.823364 0.822962 0.822576 0.822173 0.82163 0.821235 0.820823 0.820375 0.819902 0.81937 0.818741 0.817955 0.817108 0.815864 0.80754 0.79112 0.78874 0.787618 0.784774 0.784138 0.783639 0.783216 0.782799 0.781574 0.781174 0.780771 0.780381 0.779935 0.779491 0.778757 0.778248 0.777666 0.777059 0.776288 0.775182 0.773501 0.752978 0.751511 0.750526 0.749653 0.748823 0.748169 0.745854 0.745357 0.744907 0.744489 0.744042 0.743591 0.742755 0.741439 0.740933 0.740375 0.739776 0.739138 0.738299 0.737197 0.735614 0.711812 0.710069 0.708891 0.70792 0.70716 0.706429 0.705671 0.70506 0.702284 0.701741 0.701254 0.700735 0.70026 0.699773 0.699255 0.698682 0.69805 0.695813 0.69489 0.6939 0.692454 0.669739 0.667727 0.666438 0.665494 0.664711 0.663798 0.663133 0.662197 0.661499 0.660898 0.657825 0.657258 0.656697 0.656167 0.655637 0.655065 0.654486 0.653794 0.653013 0.652059 0.65064 0.643653 0.62441 0.622951 0.621932 0.621095 0.620352 0.619691 0.618999 0.618232 0.617621 0.61697 0.616305 0.61183 0.611159 0.610457 0.608699 0.608034 0.607269 0.606487 0.605473 0.604128 0.601896 0.576727 0.575045 0.573942 0.572987 0.570792 0.570071 0.569407 0.568802 0.568206 0.56758 0.565953 0.565297 0.56465 0.561109 0.560342 0.559495 0.558688 0.557776 0.556315 0.554953 0.552838 0.524784 0.522897 0.521545 0.520512 0.519652 0.518873 0.518145 0.517467 0.516589 0.514559 0.513952 0.513352 0.51271 0.512068 0.511411 0.50741 0.506488 0.505463 0.504342 0.502984 0.500832 0.469161 0.466644 0.464944 0.463724 0.462792 0.461633 0.460861 0.459758 0.45909 0.458444 0.457806 0.457149 0.456473 0.454134 0.453418 0.452742 0.451991 0.450989 0.446708 0.445002 0.442532 0.426252 0.400121 0.397969 0.396465 0.395331 0.394294 0.393411 0.392607 0.391838 0.391111 0.390394 0.389515 0.388858 0.388173 0.387398 0.386381 0.38561 0.383207 0.381123 0.379691 0.371944 0.366868 0.312362 0.30901 0.306914 0.305251 0.303876 0.302699 0.301645 0.300676 0.299761 0.298912 0.298031 0.297194 0.29632 0.295462 0.294594 0.293694 0.292741 0.291727 0.290672 0.289513 0.287083 ];
Precision_LEGS = [0.240625 0.616168 0.618004 0.618861 0.619609 0.620291 0.620954 0.621544 0.622132 0.622686 0.623228 0.623755 0.624293 0.62483 0.625366 0.625935 0.626531 0.627152 0.627835 0.628627 0.629579 0.631009 0.664281 0.668271 0.673021 0.674039 0.675359 0.676509 0.67699 0.677708 0.678072 0.67845 0.678803 0.679157 0.679536 0.6799 0.680265 0.680665 0.681093 0.681567 0.682104 0.682727 0.683589 0.689662 0.70326 0.704757 0.705969 0.708765 0.709423 0.709906 0.710259 0.710652 0.711476 0.711792 0.712099 0.712405 0.712715 0.713034 0.713308 0.713647 0.71401 0.714411 0.714875 0.715485 0.716383 0.732612 0.733955 0.734871 0.735646 0.736419 0.736931 0.738376 0.738731 0.739043 0.73931 0.739607 0.739877 0.740302 0.741016 0.741301 0.741601 0.74191 0.742219 0.742589 0.743009 0.743598 0.753957 0.754963 0.755694 0.756315 0.756807 0.757269 0.757788 0.758123 0.759703 0.760034 0.760322 0.760847 0.761093 0.761343 0.761608 0.761869 0.762143 0.764132 0.764483 0.764885 0.765419 0.774232 0.775258 0.775964 0.776542 0.77701 0.777418 0.777811 0.778386 0.778809 0.779101 0.781505 0.781933 0.782307 0.782583 0.782843 0.783084 0.783335 0.783613 0.783914 0.784231 0.784661 0.786738 0.793831 0.794596 0.795133 0.795573 0.795988 0.796316 0.79662 0.796959 0.797294 0.797625 0.798038 0.799598 0.799902 0.80019 0.800444 0.80069 0.800978 0.801243 0.801549 0.801902 0.802476 0.808578 0.80926 0.809734 0.810144 0.811412 0.811761 0.812102 0.812396 0.812686 0.812949 0.813201 0.813435 0.813633 0.814189 0.814418 0.814681 0.814914 0.815151 0.815633 0.815937 0.816361 0.823084 0.823743 0.824245 0.824636 0.824973 0.825271 0.825529 0.825799 0.826092 0.826632 0.826884 0.827129 0.827424 0.827645 0.827865 0.829488 0.829786 0.830057 0.830285 0.830573 0.830936 0.836192 0.836889 0.837434 0.837869 0.838202 0.838667 0.838957 0.839224 0.839489 0.839755 0.839994 0.840209 0.840443 0.841218 0.841557 0.841814 0.842024 0.842231 0.842457 0.842661 0.842975 0.844413 0.846936 0.847469 0.847867 0.84821 0.848518 0.848811 0.849039 0.849289 0.849529 0.849726 0.849816 0.849973 0.850263 0.850485 0.850437 0.850633 0.85085 0.850705 0.850683 0.849038 0.849117 0.853893 0.854466 0.85497 0.855499 0.855985 0.856364 0.856672 0.856982 0.857299 0.857628 0.857928 0.858269 0.858521 0.85878 0.859198 0.859479 0.859697 0.860057 0.860269 0.860507 0.860871 ];
TPR_LEGS = [1 0.87947 0.878629 0.878106 0.877629 0.877181 0.87674 0.876321 0.875897 0.875508 0.875094 0.874665 0.874244 0.873815 0.87335 0.872872 0.872359 0.871804 0.871164 0.870383 0.869415 0.867909 0.840879 0.838555 0.834913 0.834165 0.832739 0.831727 0.831307 0.830423 0.830021 0.829635 0.829232 0.828689 0.828294 0.827882 0.827434 0.826961 0.826429 0.8258 0.825014 0.824167 0.822922 0.814598 0.798179 0.795799 0.794677 0.791832 0.791197 0.790698 0.790275 0.789858 0.788632 0.788233 0.78783 0.787439 0.786994 0.78655 0.785816 0.785307 0.784725 0.784118 0.783346 0.782241 0.780559 0.760037 0.75857 0.757585 0.756712 0.755882 0.755227 0.752913 0.752416 0.751966 0.751548 0.751101 0.75065 0.749814 0.748498 0.747992 0.747434 0.746835 0.746197 0.745357 0.744256 0.742673 0.718871 0.717128 0.71595 0.714979 0.714219 0.713487 0.71273 0.712119 0.709343 0.7088 0.708313 0.707794 0.707319 0.706832 0.706314 0.705741 0.705109 0.702872 0.701949 0.700958 0.699513 0.676798 0.674785 0.673497 0.672553 0.67177 0.670857 0.670192 0.669256 0.668558 0.667956 0.664883 0.664317 0.663756 0.663226 0.662696 0.662123 0.661545 0.660852 0.660072 0.659118 0.657699 0.650712 0.631468 0.63001 0.62899 0.628154 0.627411 0.62675 0.626058 0.625291 0.62468 0.624029 0.623364 0.618889 0.618218 0.617516 0.615758 0.615092 0.614328 0.613546 0.612532 0.611187 0.608954 0.583786 0.582104 0.581 0.580046 0.577851 0.577129 0.576466 0.57586 0.575265 0.574639 0.573012 0.572356 0.571708 0.568167 0.567401 0.566553 0.565747 0.564835 0.563374 0.562012 0.559897 0.531842 0.529956 0.528604 0.527571 0.526711 0.525931 0.525203 0.524526 0.523648 0.521618 0.521011 0.520411 0.519769 0.519127 0.51847 0.514469 0.513547 0.512521 0.511401 0.510043 0.507891 0.47622 0.473703 0.472003 0.470783 0.469851 0.468692 0.46792 0.466816 0.466148 0.465503 0.464865 0.464208 0.463532 0.461193 0.460477 0.4598 0.45905 0.458048 0.453767 0.452061 0.449591 0.433311 0.407179 0.405027 0.403524 0.40239 0.401353 0.40047 0.399666 0.398896 0.398169 0.397453 0.396574 0.395917 0.395232 0.394457 0.39344 0.392669 0.390266 0.388182 0.38675 0.379003 0.373927 0.319421 0.316069 0.313973 0.312309 0.310934 0.309758 0.308704 0.307735 0.30682 0.305971 0.30509 0.304253 0.303379 0.302521 0.301653 0.300753 0.2998 0.298786 0.297731 0.296572 0.294141 ];
FPR_LEGS = [1 0.18769 0.186514 0.185888 0.18534 0.184839 0.18437 0.183937 0.183506 0.183101 0.182703 0.182304 0.181898 0.181496 0.181084 0.180656 0.180184 0.179697 0.179155 0.178511 0.177729 0.176502 0.146252 0.143974 0.137709 0.137048 0.135437 0.134457 0.134136 0.13265 0.132394 0.132139 0.131908 0.131355 0.131108 0.130866 0.130618 0.130355 0.130071 0.129753 0.12907 0.128633 0.127992 0.123066 0.113124 0.112063 0.111393 0.107964 0.10757 0.107272 0.107042 0.106653 0.105545 0.105342 0.105147 0.104959 0.104765 0.104563 0.104135 0.103919 0.103682 0.103426 0.103111 0.10268 0.101831 0.0904714 0.0898207 0.0893873 0.0890174 0.0886532 0.0883639 0.0866476 0.0864467 0.0862802 0.0861294 0.0856113 0.0854485 0.085012 0.0842691 0.0840976 0.0838872 0.0837107 0.0835259 0.0832983 0.0830154 0.0826179 0.0745642 0.0740741 0.0736084 0.0732758 0.0730448 0.0728257 0.0725839 0.0723855 0.0700557 0.0698906 0.0697368 0.0694236 0.0692913 0.0691587 0.0690178 0.0688682 0.0687073 0.0673496 0.0671176 0.0668854 0.0665475 0.0602017 0.0597252 0.0593763 0.0591205 0.0589217 0.0585546 0.0583443 0.0580126 0.0578339 0.0576823 0.056193 0.0560457 0.0559143 0.0557999 0.0556849 0.0555674 0.0554498 0.0553137 0.0551636 0.054986 0.0547202 0.0531786 0.0482288 0.0479127 0.0476991 0.0475267 0.0473703 0.0472356 0.0470977 0.0467583 0.0466217 0.0464819 0.0459856 0.0449274 0.0448062 0.0446878 0.0444883 0.0443813 0.0442601 0.0441427 0.0439931 0.0437985 0.0434852 0.0395172 0.0392434 0.039062 0.0389075 0.0383425 0.0382226 0.0381083 0.0380051 0.0379068 0.0378051 0.0375511 0.0374519 0.0373595 0.0369119 0.0368144 0.0363563 0.036246 0.036133 0.0356945 0.0355268 0.0352757 0.0312754 0.0310213 0.0308432 0.0307022 0.0305885 0.030487 0.0303889 0.0302993 0.0301807 0.0298515 0.0297713 0.0296919 0.0296035 0.0293934 0.0293031 0.028231 0.0281235 0.028016 0.0279092 0.0277766 0.0275844 0.0236181 0.0233574 0.0231792 0.0230045 0.0229046 0.0227408 0.0226514 0.0225693 0.0224963 0.0224253 0.022359 0.0222941 0.0222283 0.0220366 0.0219586 0.0218343 0.0217695 0.0215302 0.0206848 0.0205577 0.0203842 0.0193082 0.0175383 0.0173694 0.0172521 0.0171573 0.0170753 0.0170042 0.0169383 0.0168757 0.0168163 0.0167603 0.0166976 0.0166452 0.0165441 0.0164898 0.0164273 0.0163639 0.0161463 0.0159844 0.0157774 0.015373 0.01513 0.0117093 0.0115114 0.0113886 0.0112915 0.0112146 0.0111446 0.011082 0.0110251 0.0109716 0.0109175 0.0108661 0.0108151 0.0107646 0.0107177 0.010664 0.0106128 0.0105628 0.0105043 0.0104518 0.0103944 0.0102937 ];
plot(Recall_LEGS, Precision_LEGS, 'b', 'linewidth', 2, 'Color', tree);

Recall_DRFI = [0.992941 0.981802 0.973784 0.964372 0.957088 0.950134 0.943328 0.937193 0.932462 0.927451 0.920974 0.915039 0.911063 0.906438 0.900502 0.89414 0.890066 0.884713 0.880166 0.87564 0.870429 0.864739 0.8609 0.855844 0.852243 0.847239 0.842924 0.838936 0.834845 0.830912 0.827271 0.824013 0.819047 0.814705 0.810558 0.806616 0.80205 0.798946 0.795491 0.791384 0.786873 0.781806 0.777492 0.773514 0.768894 0.765704 0.761923 0.757441 0.752625 0.74885 0.745027 0.741196 0.737648 0.734615 0.72902 0.725014 0.719081 0.71418 0.710569 0.707173 0.703138 0.699851 0.696956 0.693109 0.690107 0.686444 0.682267 0.678492 0.674119 0.670288 0.667086 0.663174 0.660239 0.656757 0.652448 0.649738 0.646498 0.642589 0.640432 0.637478 0.633062 0.62917 0.623924 0.619647 0.61661 0.612715 0.609519 0.606028 0.60216 0.598406 0.594751 0.590812 0.587439 0.582949 0.578184 0.575094 0.572252 0.568475 0.565768 0.562068 0.55861 0.555063 0.55174 0.548369 0.545769 0.542344 0.53916 0.53483 0.531236 0.527602 0.524448 0.520935 0.517224 0.513815 0.509462 0.505725 0.501501 0.498425 0.494493 0.491449 0.489162 0.485286 0.481798 0.47837 0.47532 0.472092 0.469352 0.466096 0.462706 0.460302 0.456166 0.452232 0.448241 0.444973 0.442264 0.439573 0.435257 0.431929 0.428434 0.425135 0.422411 0.419158 0.416311 0.41292 0.409706 0.406204 0.403429 0.400994 0.39748 0.39464 0.390692 0.386875 0.383384 0.380363 0.378168 0.37537 0.372452 0.369761 0.367506 0.363753 0.360617 0.357625 0.354657 0.351344 0.347523 0.344891 0.341661 0.339385 0.336273 0.333892 0.329349 0.325809 0.322069 0.319935 0.316725 0.314236 0.311239 0.308237 0.303635 0.300782 0.29691 0.293841 0.291088 0.288798 0.284822 0.280129 0.277001 0.275002 0.271199 0.268207 0.26575 0.263287 0.260303 0.257059 0.253424 0.251333 0.248395 0.246701 0.24437 0.241553 0.238917 0.236207 0.233748 0.231375 0.228533 0.225474 0.222767 0.219442 0.216684 0.213839 0.210304 0.207462 0.20463 0.202805 0.199608 0.196617 0.193394 0.191237 0.187636 0.185659 0.182404 0.179255 0.17687 0.173625 0.170711 0.168277 0.163477 0.160043 0.156858 0.154318 0.1504 0.147026 0.144458 0.142218 0.138635 0.134593 0.131489 0.128122 0.124403 0.121941 0.118233 0.114622 0.111994 0.107887 0.104387 0.0999411 0.0965107 0.0927255 0.0893447 0.0866477 0.0829352 0.0799381 0.0744602 0.0711968 0.0673191 0.0638374 ];
Precision_DRFI = [0.240625 0.305338 0.341207 0.366834 0.387413 0.404385 0.419588 0.432333 0.444827 0.456117 0.465787 0.474153 0.484645 0.492753 0.500017 0.5063 0.513083 0.518638 0.524323 0.529644 0.535466 0.540268 0.545641 0.549838 0.554756 0.559992 0.565032 0.570271 0.57474 0.579135 0.583577 0.588014 0.592154 0.596116 0.599378 0.602895 0.60785 0.610842 0.614104 0.617504 0.620328 0.62223 0.625128 0.628017 0.63085 0.633915 0.636468 0.638626 0.642575 0.645431 0.647537 0.65027 0.653447 0.656192 0.658159 0.661005 0.662547 0.664746 0.666517 0.669419 0.671367 0.673562 0.677124 0.679979 0.681908 0.683836 0.685356 0.687173 0.688939 0.690628 0.693624 0.694703 0.69776 0.699143 0.700151 0.701954 0.70392 0.705093 0.707173 0.709667 0.711567 0.713489 0.715069 0.716144 0.717695 0.719992 0.721213 0.722082 0.72367 0.724453 0.726435 0.7288 0.730464 0.73181 0.732562 0.733541 0.734849 0.736312 0.737695 0.738549 0.739498 0.740601 0.741956 0.742035 0.742983 0.743446 0.745201 0.747188 0.748139 0.750849 0.752254 0.75369 0.754769 0.756588 0.758082 0.75884 0.758914 0.760571 0.76205 0.763654 0.76501 0.766229 0.766582 0.767512 0.768314 0.769615 0.77112 0.771307 0.77114 0.772308 0.773142 0.773468 0.773575 0.774962 0.77566 0.777005 0.777705 0.778114 0.778325 0.779878 0.780991 0.782043 0.782238 0.783508 0.784198 0.784871 0.785661 0.786861 0.787032 0.78745 0.788614 0.789044 0.789768 0.790567 0.790943 0.790585 0.792597 0.792934 0.793403 0.794326 0.794795 0.795106 0.795845 0.796209 0.795626 0.795888 0.796646 0.797799 0.796598 0.797666 0.796796 0.797209 0.797527 0.798055 0.798017 0.799092 0.799421 0.799168 0.799216 0.799545 0.800708 0.802128 0.803619 0.805179 0.805373 0.80612 0.805666 0.805471 0.806949 0.808091 0.808295 0.808857 0.807784 0.807576 0.808612 0.809307 0.810712 0.811165 0.811701 0.812167 0.812193 0.812207 0.812415 0.811663 0.811316 0.810515 0.811254 0.811887 0.811902 0.813492 0.813472 0.813525 0.814299 0.813962 0.814205 0.815317 0.816007 0.816516 0.816716 0.81717 0.817874 0.818698 0.820033 0.819869 0.820776 0.820534 0.821517 0.822188 0.822887 0.821395 0.821009 0.820629 0.821882 0.822301 0.821093 0.820084 0.821235 0.821619 0.823546 0.823104 0.82303 0.822703 0.824182 0.824198 0.82455 0.824005 0.823362 0.821581 0.821769 0.822099 0.823089 0.823622 0.824735 0.824123 0.825046 0.823651 ];
TPR_DRFI = [1 0.988861 0.980843 0.97143 0.964147 0.957193 0.950387 0.944252 0.939521 0.93451 0.928033 0.922098 0.918122 0.913497 0.907561 0.901199 0.897125 0.891772 0.887225 0.882699 0.877488 0.871798 0.867959 0.862903 0.859302 0.854298 0.849982 0.845994 0.841904 0.837971 0.83433 0.831071 0.826106 0.821763 0.817616 0.813675 0.809109 0.806004 0.802549 0.798443 0.793932 0.788865 0.784551 0.780573 0.775952 0.772763 0.768982 0.7645 0.759684 0.755909 0.752086 0.748255 0.744707 0.741673 0.736079 0.732073 0.726139 0.721239 0.717628 0.714232 0.710197 0.70691 0.704015 0.700168 0.697166 0.693503 0.689326 0.685551 0.681178 0.677347 0.674144 0.670233 0.667298 0.663816 0.659507 0.656797 0.653556 0.649648 0.647491 0.644537 0.640121 0.636229 0.630983 0.626706 0.623669 0.619774 0.616578 0.613087 0.609219 0.605465 0.60181 0.597871 0.594498 0.590008 0.585243 0.582153 0.579311 0.575533 0.572827 0.569127 0.565669 0.562122 0.558799 0.555428 0.552827 0.549403 0.546219 0.541889 0.538294 0.534661 0.531506 0.527994 0.524283 0.520874 0.516521 0.512783 0.50856 0.505484 0.501552 0.498508 0.496221 0.492345 0.488857 0.485429 0.482379 0.479151 0.476411 0.473155 0.469765 0.467361 0.463225 0.459291 0.4553 0.452032 0.449323 0.446632 0.442315 0.438988 0.435493 0.432194 0.42947 0.426217 0.423369 0.419979 0.416765 0.413263 0.410487 0.408053 0.404539 0.401699 0.397751 0.393934 0.390443 0.387421 0.385227 0.382428 0.379511 0.37682 0.374564 0.370812 0.367676 0.364684 0.361716 0.358403 0.354581 0.351949 0.34872 0.346444 0.343332 0.340951 0.336408 0.332868 0.329127 0.326994 0.323784 0.321295 0.318298 0.315296 0.310694 0.307841 0.303969 0.3009 0.298147 0.295857 0.291881 0.287188 0.28406 0.282061 0.278258 0.275266 0.272809 0.270346 0.267362 0.264118 0.260483 0.258392 0.255454 0.25376 0.251428 0.248611 0.245976 0.243266 0.240806 0.238434 0.235592 0.232532 0.229826 0.226501 0.223743 0.220898 0.217362 0.214521 0.211689 0.209863 0.206667 0.203676 0.200453 0.198296 0.194695 0.192717 0.189463 0.186314 0.183929 0.180683 0.17777 0.175336 0.170536 0.167102 0.163917 0.161377 0.157459 0.154084 0.151517 0.149277 0.145694 0.141652 0.138548 0.135181 0.131462 0.129 0.125292 0.121681 0.119053 0.114946 0.111446 0.107 0.10357 0.0997843 0.0964035 0.0937066 0.0899941 0.0869969 0.081519 0.0782556 0.0743779 0.0708962 ];
FPR_DRFI = [1 0.765343 0.646859 0.568201 0.512337 0.469939 0.435702 0.40826 0.38311 0.361827 0.342957 0.327204 0.311759 0.299135 0.287597 0.276777 0.266103 0.257485 0.248588 0.240315 0.231767 0.224862 0.218222 0.212603 0.206511 0.200923 0.195232 0.189428 0.184268 0.179456 0.174271 0.169637 0.165186 0.161526 0.15781 0.154166 0.149848 0.146305 0.142913 0.139856 0.137074 0.134582 0.131537 0.129018 0.125916 0.123601 0.121364 0.119172 0.11655 0.114006 0.112099 0.109888 0.107748 0.10582 0.103884 0.101674 0.099771 0.0976667 0.0961803 0.0942956 0.0923498 0.0909574 0.0883812 0.0866662 0.0852879 0.0836107 0.0824218 0.0808616 0.079431 0.0783576 0.0769938 0.0759104 0.0744247 0.0733659 0.0720415 0.0707722 0.0695323 0.0685353 0.0674513 0.0664735 0.0652554 0.0641364 0.0630811 0.0618973 0.0607848 0.0595963 0.0587353 0.0578266 0.0570255 0.0563249 0.0553967 0.0540035 0.0531244 0.0521209 0.0513326 0.0504649 0.0497796 0.0490136 0.0483257 0.0475472 0.0467824 0.0458817 0.0450102 0.0443311 0.0437924 0.0431198 0.0423767 0.0415154 0.0408532 0.0398467 0.0392239 0.038702 0.0380421 0.0370298 0.0365373 0.035748 0.0353458 0.0348307 0.0344285 0.0337975 0.0333072 0.0329055 0.0325431 0.0320691 0.0316735 0.03116 0.0306216 0.0302486 0.0297448 0.0292438 0.028812 0.0284642 0.0281247 0.0275985 0.0271798 0.0267694 0.026393 0.0260518 0.0256625 0.0252233 0.0247439 0.0243198 0.0239955 0.0236245 0.0232691 0.0229102 0.0224239 0.0220857 0.0218391 0.0216175 0.0212793 0.0209951 0.0205348 0.0201915 0.0198813 0.0196641 0.0192711 0.0189461 0.0187211 0.0181202 0.0178001 0.017533 0.0172403 0.017023 0.0166331 0.0164008 0.0161824 0.0159209 0.0157486 0.015377 0.0150764 0.014875 0.0145429 0.0143553 0.0139924 0.0136926 0.0135284 0.0132718 0.0129857 0.0127947 0.0126524 0.0123942 0.0121682 0.0116967 0.0115184 0.011085 0.0108675 0.0106823 0.010367 0.0100824 0.00990097 0.00972347 0.00951401 0.00939268 0.00912936 0.00902185 0.00883534 0.00867931 0.00855482 0.00839693 0.00821988 0.00810256 0.00799191 0.00784757 0.00772076 0.00757775 0.00746846 0.00735077 0.00723857 0.00691437 0.00673614 0.00659066 0.00650024 0.00636065 0.00619826 0.00603601 0.00594893 0.00584268 0.00571214 0.00556649 0.00544894 0.0052952 0.00519217 0.00509319 0.00495191 0.00489523 0.00474969 0.00462303 0.00452889 0.00444779 0.00435787 0.00429194 0.00414355 0.00405929 0.00392247 0.00383924 0.00372166 0.00365711 0.00346806 0.00335366 0.00310394 0.00299569 0.00291295 0.00281593 0.00274592 0.002599 0.00253002 0.00243333 0.00239597 0.00232209 0.00227189 0.00221183 0.00217199 0.00208476 0.00194706 0.00183576 ];
plot(Recall_DRFI, Precision_DRFI, 'b--', 'linewidth', 2);
Recall_DSR = [0.992941 0.968455 0.943493 0.926796 0.912962 0.900178 0.888719 0.877398 0.866844 0.856889 0.847699 0.839499 0.831471 0.82365 0.816133 0.808886 0.801981 0.795304 0.788697 0.782612 0.776596 0.770695 0.765144 0.759655 0.754176 0.748955 0.743695 0.73869 0.733891 0.72912 0.72426 0.719596 0.715174 0.710716 0.706205 0.701678 0.697154 0.692714 0.688395 0.684106 0.679685 0.675199 0.670879 0.666577 0.66238 0.658253 0.654182 0.650251 0.646201 0.642331 0.638507 0.63477 0.630952 0.627065 0.623229 0.61938 0.615556 0.611811 0.608265 0.604775 0.601163 0.597594 0.594089 0.590637 0.587241 0.58392 0.580708 0.577366 0.574061 0.570881 0.567795 0.564648 0.561571 0.558427 0.555332 0.552239 0.54922 0.546273 0.543322 0.540364 0.537432 0.534435 0.531459 0.528512 0.525472 0.522437 0.519468 0.516523 0.513501 0.510461 0.507363 0.504385 0.501549 0.498748 0.495888 0.492927 0.489999 0.487109 0.484301 0.481574 0.478858 0.476139 0.473329 0.470436 0.467596 0.464806 0.461969 0.459168 0.456465 0.453794 0.451228 0.44873 0.446302 0.443874 0.441388 0.438859 0.436247 0.433513 0.430822 0.428287 0.425801 0.423306 0.420828 0.418373 0.415978 0.413623 0.411272 0.408924 0.40659 0.404316 0.402148 0.399985 0.397794 0.395624 0.393456 0.39133 0.389212 0.38709 0.384954 0.382854 0.380742 0.378603 0.376563 0.37457 0.372548 0.370514 0.368358 0.366247 0.364119 0.361901 0.359719 0.357619 0.3555 0.353413 0.351308 0.349169 0.347109 0.345022 0.342879 0.340821 0.338798 0.336789 0.334768 0.332722 0.330657 0.328601 0.326508 0.324391 0.322235 0.320155 0.318054 0.315865 0.313705 0.311528 0.309345 0.307157 0.305048 0.302977 0.300855 0.298623 0.296323 0.294125 0.291969 0.289745 0.287408 0.285119 0.282974 0.280733 0.278489 0.276301 0.274079 0.271896 0.269725 0.267436 0.265111 0.262702 0.260374 0.258101 0.255831 0.253532 0.251226 0.248797 0.246464 0.244023 0.241547 0.239105 0.236634 0.234173 0.231662 0.229126 0.226591 0.224029 0.221445 0.218781 0.216304 0.213791 0.21119 0.208655 0.206128 0.203669 0.201215 0.198676 0.196072 0.193478 0.190808 0.188077 0.185428 0.182813 0.180187 0.177264 0.174321 0.171461 0.168766 0.165821 0.162797 0.159668 0.156287 0.152944 0.149605 0.146131 0.142489 0.138531 0.134328 0.129998 0.125359 0.120356 0.115289 0.109823 0.103989 0.097567 0.0906481 0.0828788 0.0738075 0.0637468 0.0501847 0.0302993 ];
Precision_DSR = [0.240625 0.341277 0.387218 0.410662 0.427169 0.440527 0.452009 0.462204 0.471323 0.479688 0.487404 0.494766 0.501569 0.508091 0.514041 0.519677 0.52521 0.530445 0.535526 0.540303 0.54465 0.548941 0.55311 0.557153 0.561037 0.564851 0.568455 0.572026 0.575534 0.578808 0.581921 0.584898 0.587929 0.590974 0.59393 0.596735 0.599488 0.602192 0.604786 0.607289 0.609776 0.612286 0.614838 0.617206 0.619575 0.62191 0.624279 0.626549 0.628519 0.630448 0.632423 0.634444 0.636411 0.638407 0.640466 0.642738 0.644909 0.646976 0.648905 0.65084 0.652748 0.654629 0.65648 0.658286 0.660037 0.661703 0.663317 0.664931 0.666634 0.668334 0.670034 0.671733 0.673407 0.675141 0.676789 0.678411 0.679972 0.68147 0.682945 0.68445 0.686041 0.687712 0.689164 0.690494 0.691651 0.692836 0.693939 0.695088 0.696191 0.697288 0.698388 0.699507 0.700592 0.701677 0.702631 0.703475 0.70441 0.70542 0.706443 0.707372 0.708214 0.709158 0.710109 0.710996 0.711852 0.712605 0.713335 0.713978 0.714624 0.715551 0.716468 0.717205 0.717927 0.718608 0.719311 0.720024 0.720742 0.721418 0.72216 0.722874 0.72355 0.724195 0.724736 0.725317 0.72607 0.726889 0.727674 0.728415 0.729148 0.73001 0.730789 0.731632 0.732409 0.733246 0.733929 0.734587 0.735218 0.735828 0.736468 0.737228 0.73805 0.739003 0.739926 0.74073 0.74139 0.7419 0.742355 0.742877 0.743314 0.74374 0.744284 0.744774 0.745266 0.745626 0.746088 0.746499 0.746923 0.74727 0.747587 0.747989 0.748381 0.74877 0.74927 0.749727 0.7501 0.750491 0.750789 0.751104 0.751288 0.751457 0.751448 0.751409 0.751568 0.75186 0.75216 0.752448 0.752745 0.753264 0.753759 0.754124 0.754523 0.755001 0.755519 0.756049 0.756469 0.756765 0.757205 0.757829 0.758453 0.75907 0.75955 0.760071 0.760774 0.761434 0.762076 0.762713 0.763293 0.763683 0.764354 0.764925 0.765173 0.765252 0.765837 0.766463 0.767107 0.767807 0.768622 0.76936 0.769928 0.770437 0.771128 0.771687 0.771826 0.771837 0.772147 0.772675 0.773205 0.77359 0.774013 0.774643 0.775351 0.775796 0.776325 0.776828 0.776913 0.776799 0.776845 0.777336 0.777771 0.778032 0.778106 0.778545 0.779193 0.779533 0.7796 0.78003 0.780306 0.780875 0.781576 0.78158 0.782011 0.782688 0.783212 0.783402 0.782485 0.783128 0.783109 0.783226 0.782249 0.780312 0.780348 0.779772 0.777643 0.776443 0.774338 0.774656 ];
TPR_DSR = [1 0.975514 0.950552 0.933854 0.92002 0.907236 0.895778 0.884457 0.873903 0.863948 0.854758 0.846558 0.83853 0.830709 0.823192 0.815945 0.80904 0.802363 0.795756 0.789671 0.783655 0.777754 0.772203 0.766714 0.761235 0.756014 0.750753 0.745749 0.74095 0.736179 0.731319 0.726655 0.722233 0.717775 0.713264 0.708737 0.704213 0.699773 0.695454 0.691165 0.686743 0.682258 0.677938 0.673636 0.669439 0.665312 0.661241 0.65731 0.65326 0.64939 0.645566 0.641829 0.638011 0.634124 0.630287 0.626439 0.622615 0.618869 0.615324 0.611834 0.608222 0.604653 0.601148 0.597696 0.5943 0.590979 0.587767 0.584425 0.58112 0.57794 0.574854 0.571707 0.568629 0.565485 0.562391 0.559298 0.556279 0.553332 0.550381 0.547423 0.54449 0.541494 0.538518 0.535571 0.53253 0.529496 0.526527 0.523581 0.52056 0.51752 0.514422 0.511444 0.508608 0.505807 0.502946 0.499986 0.497058 0.494168 0.491359 0.488633 0.485917 0.483198 0.480388 0.477495 0.474655 0.471864 0.469028 0.466227 0.463524 0.460852 0.458286 0.455789 0.453361 0.450932 0.448447 0.445918 0.443306 0.440572 0.437881 0.435345 0.432859 0.430365 0.427887 0.425432 0.423037 0.420682 0.418331 0.415983 0.413649 0.411375 0.409206 0.407043 0.404853 0.402683 0.400515 0.398388 0.396271 0.394148 0.392013 0.389913 0.387801 0.385662 0.383622 0.381629 0.379607 0.377572 0.375417 0.373306 0.371177 0.36896 0.366778 0.364678 0.362559 0.360472 0.358367 0.356228 0.354168 0.35208 0.349938 0.34788 0.345856 0.343848 0.341827 0.339781 0.337716 0.33566 0.333567 0.33145 0.329294 0.327214 0.325113 0.322924 0.320764 0.318587 0.316404 0.314216 0.312107 0.310036 0.307914 0.305682 0.303382 0.301184 0.299028 0.296803 0.294466 0.292178 0.290033 0.287792 0.285547 0.283359 0.281138 0.278955 0.276784 0.274495 0.27217 0.269761 0.267433 0.265159 0.26289 0.260591 0.258285 0.255856 0.253523 0.251082 0.248606 0.246164 0.243693 0.241232 0.238721 0.236185 0.233649 0.231087 0.228504 0.22584 0.223363 0.22085 0.218248 0.215714 0.213186 0.210728 0.208274 0.205735 0.203131 0.200537 0.197867 0.195135 0.192487 0.189872 0.187246 0.184323 0.18138 0.17852 0.175825 0.17288 0.169856 0.166727 0.163346 0.160003 0.156664 0.15319 0.149548 0.14559 0.141387 0.137056 0.132418 0.127415 0.122348 0.116881 0.111048 0.104626 0.0977069 0.0899376 0.0808663 0.0708057 0.0572435 0.0373582 ];
FPR_DSR = [1 0.643806 0.50657 0.44534 0.405423 0.375153 0.350778 0.330151 0.312473 0.297022 0.28314 0.270544 0.259323 0.248998 0.239626 0.23106 0.223106 0.21563 0.208631 0.202339 0.196581 0.191161 0.186056 0.18124 0.176599 0.172169 0.168015 0.164018 0.160226 0.156656 0.153269 0.150015 0.146917 0.143927 0.141051 0.138287 0.135566 0.132898 0.130367 0.127951 0.125586 0.123263 0.121004 0.118831 0.116699 0.11465 0.112655 0.1107 0.108794 0.106963 0.105175 0.103426 0.101732 0.100067 0.0983979 0.0967625 0.0951637 0.0936211 0.0921506 0.090725 0.0893121 0.0879306 0.0865906 0.0852655 0.0839768 0.082747 0.0815577 0.0803944 0.0792562 0.0781332 0.077034 0.0759779 0.074949 0.0739091 0.0728608 0.0718362 0.0708203 0.0698422 0.0688944 0.0679566 0.0670224 0.0661038 0.0652125 0.0643425 0.0634743 0.0626071 0.0617826 0.060984 0.0602129 0.0594348 0.0586726 0.0579202 0.0571851 0.0564571 0.0557304 0.0550205 0.0543271 0.0536307 0.0529418 0.0522708 0.0516306 0.0509906 0.0503403 0.049707 0.0490841 0.0484723 0.0478689 0.0472771 0.0467101 0.046136 0.0455718 0.0450161 0.0444685 0.0439265 0.04339 0.0428656 0.0423452 0.0418254 0.0413047 0.040784 0.0402655 0.0397464 0.0392378 0.0387416 0.0382421 0.0377502 0.0372596 0.0367939 0.0363384 0.0358734 0.0354189 0.0349804 0.0345669 0.0341553 0.0337564 0.0333722 0.03299 0.0326075 0.0322094 0.0318086 0.0314194 0.0310332 0.0306625 0.0302999 0.0299472 0.0296116 0.0292725 0.0289292 0.0285994 0.0282736 0.0279347 0.0275955 0.0272634 0.0269356 0.0265985 0.0262705 0.0259483 0.0256304 0.0253155 0.0250009 0.0246933 0.0243846 0.0240664 0.0237485 0.0234387 0.0231273 0.0228186 0.0225143 0.0222186 0.0219262 0.0216439 0.0213626 0.0210763 0.0207831 0.02049 0.0201903 0.0199014 0.0196226 0.019342 0.0190673 0.0187967 0.0185291 0.0182552 0.0179801 0.0177124 0.0174547 0.0171844 0.0168966 0.0166152 0.0163319 0.0160637 0.0158102 0.0155458 0.0152791 0.0150079 0.0147452 0.0144979 0.0142535 0.0140031 0.013753 0.0135219 0.0132754 0.0130152 0.0127637 0.0125154 0.012272 0.0120168 0.0117552 0.0115094 0.011279 0.0110371 0.0107966 0.0105692 0.010346 0.0101296 0.00991905 0.00970322 0.00948657 0.00927301 0.00906272 0.00884423 0.00863501 0.00843076 0.00821749 0.00799811 0.00779048 0.00758287 0.00738438 0.00719827 0.00699368 0.0067826 0.00658026 0.00637716 0.00615879 0.00595406 0.0057482 0.0055404 0.00531155 0.00509023 0.00487746 0.00465584 0.00441956 0.00418403 0.00394715 0.00369064 0.00343681 0.00317366 0.00292135 0.00268463 0.0024424 0.00218135 0.00189749 0.00160823 0.00128201 0.000877925 0.000383367 ];
plot(Recall_DSR, Precision_DSR, 'm', 'linewidth', 2);
Recall_GMR = [0.992941 0.985615 0.973638 0.964424 0.955821 0.94804 0.941104 0.934494 0.928485 0.922274 0.916658 0.911128 0.905989 0.901535 0.895611 0.89069 0.886026 0.881584 0.877128 0.87318 0.868983 0.86484 0.86079 0.856684 0.852679 0.848661 0.844823 0.841177 0.837596 0.83436 0.830366 0.826417 0.822567 0.818936 0.815484 0.811647 0.808347 0.803986 0.800762 0.797452 0.794292 0.790633 0.78669 0.782298 0.77845 0.774937 0.771602 0.768324 0.765344 0.762376 0.759225 0.755772 0.752705 0.749015 0.745538 0.742394 0.73929 0.736498 0.733698 0.730732 0.727835 0.724832 0.721835 0.718787 0.715435 0.712291 0.709026 0.705913 0.702467 0.699088 0.695593 0.692099 0.688675 0.68557 0.682381 0.67938 0.676459 0.67373 0.670872 0.667364 0.664255 0.661481 0.658658 0.655327 0.652058 0.648985 0.64601 0.642929 0.64034 0.637475 0.634252 0.630854 0.627735 0.624882 0.621967 0.619042 0.616033 0.612526 0.609274 0.605886 0.602635 0.599323 0.596003 0.592309 0.589032 0.585936 0.582073 0.578706 0.575094 0.572289 0.569244 0.56634 0.563508 0.560575 0.557341 0.554136 0.551209 0.548318 0.545254 0.541953 0.539003 0.535205 0.532107 0.529088 0.526186 0.52257 0.519269 0.515977 0.51247 0.509475 0.506155 0.502762 0.499359 0.495997 0.492657 0.489138 0.485795 0.481859 0.47746 0.474203 0.471064 0.467752 0.464556 0.461449 0.458105 0.455293 0.452494 0.449699 0.446691 0.443755 0.440833 0.437269 0.434365 0.431382 0.428286 0.424496 0.421706 0.418689 0.415593 0.41249 0.408619 0.405478 0.402646 0.39958 0.395889 0.392028 0.38857 0.385398 0.382323 0.379134 0.375754 0.372142 0.368933 0.365559 0.362193 0.359012 0.355602 0.352232 0.348807 0.34544 0.342033 0.338733 0.335148 0.331745 0.328359 0.324397 0.321044 0.317349 0.313794 0.310551 0.307156 0.303973 0.300697 0.297617 0.294021 0.290366 0.286646 0.282907 0.279182 0.275644 0.272088 0.269113 0.265437 0.261542 0.258085 0.254755 0.251695 0.24842 0.244738 0.241206 0.237522 0.234127 0.230472 0.22716 0.223495 0.219728 0.216013 0.212299 0.208666 0.204947 0.20134 0.19737 0.193795 0.190075 0.185758 0.181636 0.177623 0.173697 0.169686 0.165978 0.162236 0.158002 0.153616 0.149376 0.144371 0.139624 0.134575 0.129952 0.125608 0.120693 0.11643 0.111859 0.106906 0.101631 0.0967397 0.0910943 0.0860615 0.0799705 0.0751954 0.06954 0.0637402 0.0565708 0.0488654 0.0404352 0.0303562 0.0187649 ];
Precision_GMR = [0.240625 0.2723 0.306632 0.329623 0.348136 0.363691 0.376724 0.388118 0.398349 0.40759 0.416409 0.424613 0.43254 0.440161 0.447754 0.454774 0.46133 0.467356 0.473504 0.479477 0.485163 0.491417 0.496914 0.501794 0.506316 0.511031 0.515229 0.520536 0.524587 0.528783 0.532628 0.536492 0.540193 0.54362 0.547298 0.550631 0.554367 0.557542 0.560797 0.564227 0.567099 0.569698 0.572763 0.575568 0.578361 0.580147 0.58286 0.585215 0.58905 0.591594 0.594077 0.596304 0.598631 0.600773 0.602997 0.605277 0.607281 0.609459 0.611661 0.613485 0.615735 0.618209 0.620334 0.621979 0.624047 0.625981 0.627581 0.629334 0.630969 0.633089 0.634932 0.636387 0.638291 0.640206 0.641762 0.643198 0.645449 0.64726 0.649083 0.651215 0.653162 0.654841 0.656988 0.659143 0.660983 0.662526 0.664413 0.665873 0.667713 0.669373 0.671004 0.67256 0.674063 0.675737 0.677197 0.678815 0.679954 0.681527 0.682657 0.683375 0.684735 0.685739 0.687163 0.688344 0.689307 0.690686 0.691877 0.692858 0.694272 0.695642 0.697739 0.69918 0.700416 0.701832 0.702723 0.703702 0.70464 0.705533 0.706478 0.706068 0.706392 0.707079 0.707981 0.708828 0.710006 0.711105 0.71181 0.712516 0.712506 0.713524 0.714603 0.715389 0.716154 0.716857 0.7171 0.718191 0.718907 0.719705 0.720268 0.721086 0.722136 0.722983 0.723606 0.725076 0.725793 0.726674 0.72784 0.729049 0.730137 0.731054 0.731848 0.732765 0.734227 0.734976 0.735743 0.736105 0.736966 0.738247 0.739517 0.739968 0.740481 0.741683 0.742905 0.743729 0.744962 0.745707 0.746571 0.746875 0.747776 0.748309 0.74819 0.748551 0.748883 0.749965 0.749889 0.74998 0.750324 0.751188 0.75177 0.752552 0.753374 0.754347 0.755503 0.756518 0.756384 0.757149 0.75733 0.758364 0.758662 0.759169 0.759145 0.759398 0.759666 0.760099 0.760309 0.760781 0.761225 0.762054 0.763013 0.764223 0.764269 0.764907 0.765443 0.766078 0.766749 0.766592 0.767198 0.767752 0.768282 0.768505 0.768411 0.769325 0.769694 0.770886 0.771703 0.772409 0.772297 0.773064 0.773123 0.773396 0.773977 0.774856 0.775386 0.776026 0.775532 0.775672 0.776318 0.776332 0.776029 0.776624 0.77701 0.776519 0.776453 0.777758 0.777898 0.778643 0.777999 0.777541 0.775898 0.776507 0.777758 0.778403 0.778072 0.777913 0.777725 0.776836 0.775834 0.77648 0.775586 0.775426 0.774483 0.776521 0.776836 0.775282 0.776844 0.777118 ];
TPR_GMR = [1 0.992674 0.980697 0.971483 0.962879 0.955099 0.948163 0.941553 0.935544 0.929333 0.923717 0.918187 0.913048 0.908594 0.90267 0.897749 0.893085 0.888642 0.884187 0.880239 0.876042 0.871899 0.867849 0.863743 0.859738 0.85572 0.851882 0.848236 0.844655 0.841418 0.837425 0.833476 0.829625 0.825995 0.822543 0.818705 0.815405 0.811045 0.80782 0.804511 0.801351 0.797692 0.793749 0.789357 0.785509 0.781995 0.778661 0.775383 0.772403 0.769435 0.766284 0.762831 0.759764 0.756074 0.752597 0.749453 0.746349 0.743557 0.740757 0.737791 0.734893 0.731891 0.728893 0.725846 0.722493 0.71935 0.716085 0.712972 0.709525 0.706147 0.702652 0.699158 0.695734 0.692629 0.68944 0.686439 0.683517 0.680788 0.677931 0.674423 0.671314 0.66854 0.665716 0.662386 0.659117 0.656044 0.653068 0.649988 0.647399 0.644534 0.64131 0.637913 0.634793 0.631941 0.629026 0.626101 0.623092 0.619585 0.616333 0.612945 0.609694 0.606381 0.603062 0.599368 0.596091 0.592995 0.589132 0.585765 0.582153 0.579348 0.576303 0.573399 0.570566 0.567634 0.5644 0.561195 0.558268 0.555377 0.552313 0.549012 0.546062 0.542263 0.539166 0.536147 0.533244 0.529628 0.526328 0.523036 0.519528 0.516534 0.513214 0.509821 0.506418 0.503056 0.499716 0.496197 0.492853 0.488918 0.484519 0.481262 0.478123 0.474811 0.471615 0.468508 0.465164 0.462351 0.459553 0.456758 0.45375 0.450814 0.447892 0.444328 0.441424 0.43844 0.435345 0.431555 0.428765 0.425748 0.422652 0.419549 0.415678 0.412537 0.409704 0.406639 0.402948 0.399086 0.395629 0.392457 0.389382 0.386193 0.382813 0.379201 0.375992 0.372617 0.369251 0.36607 0.362661 0.359291 0.355866 0.352499 0.349092 0.345792 0.342207 0.338803 0.335417 0.331456 0.328103 0.324408 0.320853 0.31761 0.314214 0.311032 0.307756 0.304676 0.30108 0.297425 0.293704 0.289966 0.286241 0.282703 0.279147 0.276172 0.272496 0.268601 0.265144 0.261814 0.258754 0.255479 0.251797 0.248264 0.244581 0.241186 0.23753 0.234219 0.230553 0.226787 0.223072 0.219358 0.215725 0.212005 0.208399 0.204428 0.200853 0.197134 0.192817 0.188694 0.184682 0.180755 0.176745 0.173037 0.169295 0.165061 0.160675 0.156435 0.15143 0.146683 0.141634 0.137011 0.132667 0.127752 0.123488 0.118918 0.113965 0.10869 0.103799 0.0981531 0.0931203 0.0870293 0.0822542 0.0765988 0.070799 0.0636296 0.0559242 0.047494 0.0374151 0.0258237 ];
FPR_GMR = [1 0.863885 0.738112 0.666163 0.613623 0.574487 0.541598 0.514095 0.490519 0.469051 0.449801 0.432591 0.416508 0.401231 0.387447 0.374636 0.363094 0.352022 0.341759 0.332411 0.323658 0.314776 0.306717 0.298927 0.291603 0.283936 0.277381 0.271127 0.26522 0.259456 0.253968 0.248202 0.243049 0.238036 0.233113 0.228712 0.224372 0.22032 0.216431 0.212623 0.209002 0.205564 0.201908 0.198482 0.195038 0.191857 0.188962 0.185998 0.182964 0.180288 0.177571 0.174832 0.172276 0.169731 0.167283 0.164869 0.16255 0.160107 0.157671 0.155388 0.153086 0.150891 0.1487 0.146625 0.144702 0.142802 0.140677 0.138695 0.136894 0.135019 0.13309 0.131296 0.129379 0.127457 0.125766 0.124104 0.122494 0.120968 0.119373 0.117666 0.116089 0.114645 0.113093 0.111637 0.110137 0.108663 0.107232 0.105895 0.104539 0.103221 0.10188 0.100679 0.0993849 0.0981095 0.0969193 0.0957034 0.0946143 0.0934095 0.0922905 0.0910903 0.0899877 0.0888366 0.0875887 0.0865447 0.0854769 0.0843601 0.08319 0.0821524 0.0811311 0.0802686 0.0791675 0.078193 0.0772486 0.076263 0.0752905 0.0743277 0.0733312 0.0723299 0.0714296 0.0706229 0.0696998 0.0688807 0.0679615 0.0671928 0.0663179 0.0654484 0.0646507 0.0637238 0.0629369 0.0621102 0.06127 0.0605314 0.0597484 0.0589691 0.0582121 0.0574317 0.0566653 0.0559118 0.0551823 0.0543734 0.0536522 0.0528907 0.0522149 0.0514846 0.0507459 0.0500366 0.0494139 0.0486375 0.0479088 0.0472141 0.0465123 0.0457974 0.0450055 0.044348 0.0437042 0.0430938 0.042367 0.0416377 0.0409693 0.040429 0.0397339 0.0389924 0.0383337 0.0377372 0.0371142 0.0365341 0.0359745 0.0354764 0.034883 0.0342622 0.033763 0.0331656 0.0326337 0.0320491 0.0315219 0.0310168 0.0305205 0.0300443 0.0296019 0.0290338 0.0285787 0.0281175 0.0275884 0.0271291 0.0267023 0.0262315 0.025832 0.0253494 0.0248846 0.0244857 0.0240084 0.0235375 0.0231381 0.0227251 0.0223078 0.0219191 0.0214712 0.0209951 0.0205061 0.0200154 0.0196381 0.0192012 0.0187169 0.0182321 0.0178052 0.017404 0.0169767 0.0165876 0.0162066 0.0158314 0.0154524 0.0150578 0.0146566 0.0142643 0.0139178 0.0135252 0.0131591 0.012704 0.0123671 0.0119762 0.0116444 0.0112716 0.0108774 0.0105026 0.0101909 0.00989548 0.00954935 0.00924002 0.0089253 0.00856255 0.00825826 0.00797888 0.00768099 0.00737068 0.00705146 0.00671195 0.00642524 0.00615329 0.0058362 0.00552271 0.00522247 0.00492421 0.00462605 0.0043739 0.00413301 0.00390347 0.00365755 0.00336741 0.00306173 0.00279787 0.00250922 0.00220919 0.00192787 0.00160817 0.0011889 0.000719595 ];
plot(Recall_GMR, Precision_GMR, 'c', 'linewidth', 2);
Recall_HDCT = [0.992941 0.952907 0.935617 0.923262 0.912272 0.902431 0.893436 0.885457 0.877404 0.869902 0.862727 0.855594 0.848754 0.841841 0.83517 0.828439 0.822404 0.81639 0.809868 0.804041 0.798148 0.792657 0.787273 0.78197 0.775994 0.770335 0.764831 0.759135 0.754404 0.749102 0.744194 0.739221 0.733957 0.728514 0.722485 0.717574 0.712455 0.707339 0.702436 0.697876 0.693117 0.688615 0.683875 0.679244 0.674068 0.669546 0.664864 0.660232 0.655916 0.651016 0.646861 0.642182 0.638155 0.633883 0.62901 0.624622 0.61988 0.614922 0.610636 0.606037 0.601716 0.597745 0.593706 0.588956 0.584629 0.580596 0.576827 0.572744 0.569031 0.56488 0.560357 0.556824 0.553111 0.548921 0.545185 0.541633 0.538153 0.534286 0.530956 0.527828 0.524457 0.521038 0.517311 0.514479 0.511096 0.507941 0.504872 0.50157 0.498214 0.494975 0.491979 0.489351 0.486209 0.483131 0.479829 0.476946 0.473605 0.470652 0.467646 0.464444 0.460935 0.458707 0.455871 0.452117 0.449484 0.446172 0.443359 0.4407 0.437817 0.435101 0.432681 0.430664 0.428084 0.425356 0.422776 0.419835 0.417527 0.415058 0.412845 0.410336 0.407876 0.405846 0.403663 0.401201 0.399054 0.396662 0.394358 0.392313 0.390042 0.388215 0.385532 0.383194 0.380537 0.378023 0.375698 0.373409 0.371 0.368585 0.366518 0.364057 0.361448 0.359217 0.356888 0.354542 0.352262 0.350192 0.348185 0.345554 0.343696 0.341819 0.339568 0.337574 0.335804 0.33335 0.331011 0.328732 0.326693 0.324437 0.322283 0.320213 0.318073 0.31626 0.314238 0.312268 0.310321 0.308184 0.306187 0.30429 0.302072 0.3002 0.297859 0.296022 0.293511 0.291389 0.289677 0.28771 0.285685 0.283384 0.281073 0.279012 0.276902 0.274738 0.272387 0.270201 0.268318 0.266381 0.264234 0.261813 0.259535 0.257324 0.25538 0.252648 0.250635 0.248359 0.246121 0.243648 0.240856 0.238337 0.235741 0.232765 0.229473 0.227288 0.224534 0.221997 0.219664 0.217427 0.214662 0.212302 0.209773 0.207207 0.204326 0.201619 0.198688 0.195696 0.193148 0.190171 0.187215 0.18376 0.181085 0.177978 0.174205 0.171415 0.168298 0.16479 0.16014 0.156576 0.153032 0.148571 0.144056 0.139901 0.135475 0.131092 0.126297 0.121886 0.117577 0.11264 0.108502 0.103173 0.0981435 0.0935664 0.0888327 0.0826672 0.0769466 0.0712535 0.0651839 0.0595718 0.0539177 0.0478959 0.0424371 0.0355607 0.0305763 0.0256918 0.0208842 0.0165014 0.0127457 0.00989845 ];
Precision_HDCT = [0.240625 0.252324 0.263453 0.273306 0.282958 0.292083 0.300871 0.30952 0.317563 0.325461 0.333024 0.340055 0.347014 0.35345 0.359954 0.365806 0.371664 0.377603 0.38313 0.388714 0.394316 0.399922 0.405376 0.410841 0.416052 0.421116 0.426342 0.431037 0.436004 0.441047 0.446221 0.450853 0.455405 0.460075 0.464218 0.468822 0.473432 0.478237 0.482507 0.486998 0.491178 0.495385 0.49926 0.503487 0.507769 0.511798 0.515456 0.519311 0.523122 0.526645 0.530435 0.534163 0.538413 0.542046 0.546118 0.550012 0.553584 0.55696 0.560227 0.56401 0.568113 0.571711 0.575284 0.57943 0.582772 0.586439 0.58946 0.592339 0.595817 0.598813 0.602134 0.605787 0.608513 0.610619 0.613518 0.616407 0.618924 0.621135 0.623853 0.626648 0.62921 0.631413 0.633318 0.635357 0.636859 0.638621 0.640677 0.642557 0.644633 0.645848 0.647388 0.648866 0.650407 0.65146 0.652489 0.654004 0.655391 0.656366 0.657197 0.658389 0.658768 0.660002 0.660965 0.661567 0.662326 0.662906 0.663533 0.664486 0.665276 0.666751 0.668166 0.669393 0.670266 0.671068 0.671946 0.67244 0.673105 0.674505 0.675309 0.676045 0.676951 0.678419 0.679049 0.679506 0.680267 0.681275 0.681793 0.68273 0.683409 0.684061 0.684837 0.685109 0.686149 0.686421 0.68648 0.68746 0.687839 0.687877 0.688295 0.688954 0.689849 0.690361 0.691063 0.690994 0.692346 0.692868 0.693103 0.693797 0.694332 0.694605 0.69549 0.695931 0.696791 0.696828 0.69731 0.697562 0.697858 0.698051 0.698285 0.69892 0.699399 0.699852 0.700134 0.700134 0.700039 0.70018 0.700807 0.701105 0.701595 0.702158 0.702577 0.703169 0.703752 0.704394 0.705016 0.7049 0.705218 0.70568 0.705655 0.706385 0.706977 0.70768 0.707919 0.70808 0.708533 0.708905 0.709638 0.710476 0.710998 0.711681 0.712035 0.712582 0.71359 0.714089 0.71415 0.715132 0.715296 0.715368 0.715826 0.71614 0.716532 0.716888 0.717454 0.717351 0.718376 0.718782 0.719636 0.720078 0.720249 0.720819 0.721348 0.721806 0.722747 0.72407 0.725109 0.725565 0.726315 0.72721 0.727871 0.728604 0.729603 0.729698 0.7301 0.730262 0.730103 0.728995 0.729678 0.730521 0.730546 0.731359 0.728816 0.730618 0.730666 0.731572 0.73137 0.731296 0.730971 0.730948 0.732526 0.733332 0.733993 0.732926 0.731099 0.73263 0.733901 0.73298 0.733674 0.735271 0.734358 0.73246 0.732109 0.73102 0.734025 0.731592 0.730621 0.728254 ];
TPR_HDCT = [1 0.959965 0.942675 0.930321 0.919331 0.90949 0.900494 0.892516 0.884463 0.876961 0.869786 0.862653 0.855812 0.8489 0.842229 0.835498 0.829463 0.823449 0.816927 0.8111 0.805207 0.799715 0.794331 0.789028 0.783052 0.777394 0.77189 0.766194 0.761463 0.756161 0.751253 0.74628 0.741016 0.735573 0.729544 0.724633 0.719513 0.714398 0.709495 0.704935 0.700175 0.695673 0.690933 0.686303 0.681127 0.676605 0.671923 0.66729 0.662975 0.658075 0.65392 0.649241 0.645214 0.640942 0.636068 0.631681 0.626939 0.621981 0.617695 0.613096 0.608775 0.604803 0.600765 0.596015 0.591688 0.587655 0.583886 0.579803 0.57609 0.571939 0.567416 0.563882 0.56017 0.55598 0.552244 0.548692 0.545212 0.541345 0.538015 0.534887 0.531515 0.528097 0.52437 0.521538 0.518155 0.515 0.511931 0.508629 0.505273 0.502034 0.499038 0.49641 0.493268 0.49019 0.486888 0.484005 0.480664 0.477711 0.474705 0.471503 0.467994 0.465766 0.46293 0.459176 0.456543 0.453231 0.450418 0.447758 0.444876 0.442159 0.43974 0.437723 0.435143 0.432414 0.429835 0.426893 0.424586 0.422117 0.419904 0.417395 0.414935 0.412905 0.410722 0.408259 0.406113 0.403721 0.401417 0.399372 0.397101 0.395274 0.39259 0.390253 0.387596 0.385082 0.382757 0.380468 0.378059 0.375644 0.373577 0.371116 0.368507 0.366275 0.363947 0.361601 0.35932 0.357251 0.355244 0.352613 0.350754 0.348878 0.346626 0.344633 0.342863 0.340409 0.33807 0.33579 0.333751 0.331496 0.329342 0.327272 0.325132 0.323318 0.321297 0.319327 0.31738 0.315243 0.313245 0.311348 0.30913 0.307259 0.304917 0.303081 0.30057 0.298447 0.296736 0.294769 0.292743 0.290443 0.288131 0.286071 0.283961 0.281797 0.279445 0.27726 0.275377 0.273439 0.271293 0.268872 0.266594 0.264383 0.262439 0.259707 0.257694 0.255418 0.25318 0.250706 0.247915 0.245396 0.2428 0.239824 0.236532 0.234346 0.231593 0.229056 0.226723 0.224486 0.221721 0.21936 0.216832 0.214266 0.211385 0.208678 0.205746 0.202755 0.200207 0.19723 0.194274 0.190819 0.188143 0.185036 0.181264 0.178474 0.175357 0.171848 0.167199 0.163635 0.16009 0.15563 0.151115 0.14696 0.142534 0.13815 0.133356 0.128945 0.124636 0.119698 0.115561 0.110232 0.105202 0.100625 0.0958916 0.089726 0.0840054 0.0783123 0.0722428 0.0666306 0.0609766 0.0549547 0.0494959 0.0426195 0.0376351 0.0327506 0.027943 0.0235602 0.0198045 0.0169573 ];
FPR_HDCT = [1 0.876503 0.795119 0.7361 0.686697 0.644262 0.607747 0.575297 0.546631 0.520418 0.496957 0.475363 0.455587 0.437488 0.420273 0.404938 0.390496 0.376763 0.363767 0.351441 0.339829 0.328589 0.317997 0.307961 0.298297 0.288941 0.280272 0.271967 0.263967 0.256164 0.248739 0.241667 0.234982 0.228347 0.222329 0.216298 0.210362 0.204584 0.199212 0.193971 0.189051 0.184349 0.179913 0.17527 0.170602 0.166426 0.162289 0.158258 0.154516 0.150775 0.147144 0.143638 0.140114 0.136975 0.133634 0.130434 0.127392 0.124388 0.121437 0.118468 0.115346 0.112603 0.109953 0.107314 0.104883 0.102471 0.100249 0.0981137 0.0959857 0.09395 0.0919275 0.090036 0.0883205 0.0865711 0.0848438 0.0830913 0.0815841 0.0800124 0.0785333 0.0771019 0.0755594 0.0742307 0.0729981 0.0717659 0.070555 0.0694012 0.0682093 0.0671218 0.0661628 0.0650237 0.0640561 0.063032 0.0621122 0.0612163 0.0602679 0.059358 0.0584821 0.0577035 0.056933 0.0561668 0.055284 0.0544747 0.0536969 0.0528796 0.0522015 0.0514764 0.0507667 0.0500182 0.0493118 0.0486057 0.0478347 0.0472018 0.0466001 0.0459972 0.0454343 0.044888 0.0442581 0.043608 0.0430546 0.0424827 0.0419517 0.0414347 0.0409549 0.040409 0.0398787 0.0393755 0.0388986 0.0383535 0.0379146 0.0373865 0.0368794 0.0364817 0.035962 0.0355027 0.0351073 0.0346553 0.034201 0.0338111 0.0334151 0.0330076 0.0325397 0.0321597 0.0318021 0.0314415 0.0310353 0.0306176 0.0303037 0.0299589 0.0295948 0.0292221 0.028834 0.0284686 0.0281077 0.0277519 0.0274186 0.027128 0.02679 0.0264978 0.0261868 0.0258674 0.025563 0.0252632 0.0249815 0.0246839 0.0243734 0.0240837 0.0236962 0.0233742 0.0231123 0.0227884 0.0225334 0.0221885 0.0218752 0.0215888 0.0213574 0.0211122 0.0208883 0.020535 0.0202631 0.019932 0.0196914 0.019448 0.0192012 0.018966 0.0187315 0.018441 0.0181187 0.0177986 0.017528 0.0172695 0.0169892 0.0167374 0.016455 0.0162184 0.0159411 0.0156518 0.0153612 0.0151425 0.0148513 0.0145957 0.0143339 0.0140894 0.0138285 0.0136147 0.0133204 0.0130779 0.0128269 0.0125369 0.0123057 0.0120867 0.0118061 0.011533 0.0112617 0.010961 0.010702 0.010433 0.0101865 0.00993214 0.00969093 0.00945913 0.00918398 0.00892353 0.00866858 0.00840777 0.00812646 0.00789354 0.0076386 0.00739714 0.00716454 0.00693428 0.00669417 0.00642455 0.00616414 0.00593019 0.00564453 0.0053906 0.00517326 0.00488345 0.0046689 0.00441222 0.0041706 0.00395013 0.00369339 0.00341096 0.00313515 0.00284706 0.00257499 0.00232185 0.00204122 0.00178543 0.0015591 0.00131877 0.00109323 0.000932413 0.000758406 0.000625036 ];
plot(Recall_HDCT, Precision_HDCT, 'y', 'linewidth', 2, 'Color', orange);
Recall_HS = [0.992941 0.98136 0.98136 0.98136 0.973863 0.973113 0.969397 0.967952 0.967738 0.963798 0.960982 0.958852 0.955067 0.954325 0.949416 0.94743 0.94631 0.942032 0.940295 0.93864 0.936417 0.935101 0.932094 0.930139 0.928406 0.925325 0.923561 0.920531 0.917934 0.916004 0.913943 0.910654 0.909001 0.905624 0.902597 0.900396 0.896474 0.89388 0.890994 0.88731 0.883718 0.880635 0.877238 0.874492 0.870007 0.867608 0.864408 0.860257 0.857268 0.854996 0.850066 0.846687 0.845303 0.84087 0.836688 0.831589 0.828561 0.824818 0.819653 0.81664 0.814107 0.808877 0.805397 0.800016 0.797342 0.792648 0.789446 0.78578 0.781532 0.778448 0.775215 0.77133 0.768503 0.765021 0.761855 0.758233 0.754727 0.750815 0.7479 0.743596 0.739988 0.736927 0.73199 0.72833 0.722792 0.720367 0.717421 0.712862 0.710455 0.706776 0.704036 0.699424 0.695261 0.69172 0.688302 0.684151 0.680453 0.676696 0.672789 0.670212 0.668211 0.662879 0.660324 0.658983 0.654191 0.651483 0.648453 0.645568 0.640903 0.63741 0.633626 0.630888 0.627903 0.623935 0.620797 0.616314 0.613094 0.610101 0.606641 0.603564 0.600853 0.597643 0.594175 0.590336 0.585023 0.583305 0.579701 0.575046 0.573718 0.569744 0.564345 0.561392 0.560256 0.555867 0.552776 0.549113 0.546648 0.543378 0.539853 0.535524 0.533006 0.529328 0.525213 0.520935 0.516791 0.514177 0.510354 0.506191 0.503129 0.499969 0.496083 0.493017 0.490379 0.486297 0.48492 0.480605 0.477365 0.474024 0.471269 0.467361 0.463644 0.460112 0.45667 0.454296 0.451305 0.447241 0.44346 0.440339 0.434898 0.432541 0.428974 0.4253 0.423311 0.419405 0.416358 0.412373 0.408101 0.4056 0.401891 0.398806 0.394312 0.39156 0.385956 0.383545 0.380858 0.377189 0.373354 0.370182 0.367482 0.364314 0.361171 0.358748 0.354947 0.352822 0.347405 0.345629 0.342424 0.339503 0.336198 0.332655 0.329895 0.327085 0.322679 0.319807 0.315692 0.313761 0.310115 0.307163 0.303284 0.30085 0.298245 0.29467 0.292494 0.289296 0.284654 0.281387 0.278838 0.276071 0.272579 0.269154 0.265445 0.260971 0.256833 0.253435 0.250054 0.246573 0.242923 0.239458 0.236296 0.230801 0.226861 0.223207 0.217211 0.213752 0.209914 0.204317 0.202893 0.198317 0.195087 0.192136 0.185906 0.184495 0.179318 0.173062 0.171861 0.1616 0.159399 0.155208 0.141987 0.141021 0.134739 0.121274 0.120069 0.0845822 0.0845822 0.0845822 ];
Precision_HS = [0.240625 0.285321 0.285321 0.285321 0.299506 0.30038 0.311658 0.314923 0.315781 0.327127 0.32946 0.333338 0.341726 0.343378 0.349256 0.35437 0.355958 0.363059 0.365743 0.371038 0.375635 0.378311 0.384584 0.388479 0.391907 0.397655 0.399984 0.405829 0.409762 0.411651 0.416097 0.423261 0.42684 0.432403 0.436821 0.440694 0.445406 0.449214 0.451542 0.454465 0.457928 0.460995 0.463434 0.467496 0.470954 0.473007 0.477433 0.480736 0.485721 0.489029 0.492946 0.496514 0.497613 0.501122 0.503279 0.505708 0.508394 0.510595 0.512529 0.516115 0.518769 0.523227 0.524467 0.527591 0.529658 0.532324 0.53467 0.537011 0.53916 0.541919 0.544072 0.546042 0.548197 0.550107 0.552509 0.554551 0.557255 0.558626 0.561414 0.564047 0.566257 0.568697 0.571702 0.573202 0.574998 0.57775 0.579651 0.582693 0.585123 0.587253 0.588812 0.59058 0.592985 0.595629 0.597098 0.59893 0.60146 0.60341 0.606391 0.608086 0.609968 0.611417 0.613617 0.614948 0.616902 0.618532 0.619986 0.621516 0.622647 0.623203 0.625825 0.62701 0.6281 0.630605 0.631935 0.634154 0.636609 0.638512 0.640473 0.642113 0.643334 0.644997 0.645913 0.647401 0.648779 0.649985 0.652424 0.655051 0.65544 0.65823 0.660821 0.662458 0.663985 0.665222 0.666946 0.667818 0.66898 0.669265 0.670794 0.672264 0.67273 0.673644 0.675848 0.677009 0.678366 0.679199 0.680541 0.682464 0.682741 0.685199 0.686017 0.687486 0.688319 0.689398 0.690112 0.690814 0.694147 0.694944 0.69597 0.698024 0.698987 0.69993 0.701665 0.703103 0.703461 0.704749 0.706026 0.70694 0.707621 0.707939 0.710796 0.710694 0.711919 0.713366 0.713756 0.71509 0.71678 0.717322 0.717587 0.717885 0.718541 0.719056 0.71917 0.719725 0.721797 0.722619 0.723323 0.724546 0.724984 0.726412 0.7265 0.726828 0.727623 0.729557 0.730227 0.731075 0.731322 0.73203 0.732507 0.734158 0.733921 0.733657 0.735609 0.735708 0.736648 0.73695 0.738121 0.739324 0.740359 0.741737 0.742787 0.743576 0.744348 0.744459 0.743941 0.744391 0.745678 0.746037 0.747755 0.74878 0.749777 0.750367 0.750184 0.749802 0.751372 0.749897 0.750058 0.750032 0.748992 0.749629 0.749582 0.751397 0.752223 0.75351 0.75385 0.754515 0.755548 0.755929 0.756381 0.757352 0.759689 0.758811 0.760349 0.761052 0.760265 0.763022 0.763407 0.763901 0.763553 0.764084 0.767115 0.768847 0.769975 0.769725 0.769725 0.769725 ];
TPR_HS = [1 0.988419 0.988419 0.988419 0.980922 0.980171 0.976456 0.975011 0.974797 0.970856 0.968041 0.965911 0.962126 0.961384 0.956475 0.954489 0.953369 0.949091 0.947354 0.945698 0.943475 0.94216 0.939153 0.937198 0.935465 0.932384 0.93062 0.92759 0.924992 0.923063 0.921002 0.917712 0.91606 0.912682 0.909656 0.907455 0.903533 0.900938 0.898053 0.894369 0.890777 0.887694 0.884297 0.881551 0.877066 0.874667 0.871467 0.867316 0.864326 0.862054 0.857125 0.853746 0.852362 0.847928 0.843747 0.838648 0.83562 0.831877 0.826712 0.823699 0.821166 0.815935 0.812456 0.807075 0.804401 0.799707 0.796505 0.792839 0.788591 0.785507 0.782274 0.778389 0.775562 0.77208 0.768914 0.765292 0.761786 0.757874 0.754959 0.750655 0.747047 0.743986 0.739049 0.735389 0.729851 0.727426 0.72448 0.719921 0.717514 0.713835 0.711095 0.706483 0.70232 0.698779 0.695361 0.69121 0.687512 0.683754 0.679848 0.677271 0.67527 0.669938 0.667382 0.666042 0.66125 0.658542 0.655512 0.652627 0.647962 0.644469 0.640685 0.637947 0.634962 0.630994 0.627856 0.623373 0.620153 0.61716 0.6137 0.610622 0.607911 0.604702 0.601233 0.597395 0.592082 0.590363 0.58676 0.582105 0.580777 0.576803 0.571404 0.568451 0.567315 0.562926 0.559835 0.556172 0.553707 0.550437 0.546912 0.542583 0.540065 0.536387 0.532272 0.527994 0.52385 0.521235 0.517413 0.513249 0.510188 0.507027 0.503142 0.500076 0.497438 0.493356 0.491979 0.487663 0.484424 0.481083 0.478328 0.47442 0.470702 0.467171 0.463728 0.461355 0.458364 0.4543 0.450519 0.447398 0.441957 0.4396 0.436033 0.432359 0.430369 0.426463 0.423417 0.419431 0.415159 0.412659 0.40895 0.405865 0.401371 0.398619 0.393015 0.390604 0.387917 0.384247 0.380412 0.377241 0.374541 0.371373 0.36823 0.365807 0.362005 0.359881 0.354464 0.352687 0.349482 0.346562 0.343256 0.339714 0.336953 0.334144 0.329738 0.326866 0.322751 0.32082 0.317173 0.314221 0.310342 0.307909 0.305304 0.301729 0.299553 0.296355 0.291713 0.288446 0.285897 0.28313 0.279638 0.276212 0.272504 0.268029 0.263892 0.260494 0.257113 0.253632 0.249982 0.246517 0.243355 0.237859 0.23392 0.230265 0.22427 0.220811 0.216973 0.211376 0.209952 0.205375 0.202146 0.199195 0.192965 0.191554 0.186377 0.180121 0.17892 0.168659 0.166458 0.162267 0.149045 0.14808 0.141798 0.128333 0.127128 0.091641 0.091641 0.091641 ];
FPR_HS = [1 0.873961 0.873961 0.873961 0.816319 0.813262 0.78037 0.768331 0.765192 0.735787 0.727532 0.718375 0.692203 0.686693 0.668695 0.653924 0.648964 0.630504 0.62267 0.612267 0.598498 0.592428 0.578151 0.567941 0.559126 0.545218 0.537677 0.524998 0.51455 0.509733 0.501329 0.48622 0.478885 0.468384 0.458863 0.451398 0.442208 0.434018 0.428846 0.421911 0.415314 0.409063 0.403207 0.39618 0.389152 0.384217 0.377663 0.371226 0.36437 0.359044 0.352288 0.345965 0.342665 0.33616 0.331633 0.326006 0.320996 0.315731 0.311625 0.304946 0.30136 0.294689 0.292076 0.287207 0.283774 0.27827 0.274382 0.270471 0.266088 0.26248 0.258609 0.254936 0.251104 0.247663 0.24448 0.240911 0.237282 0.234427 0.231028 0.226779 0.22305 0.219794 0.215816 0.21268 0.209769 0.207284 0.204516 0.20113 0.198329 0.195682 0.19302 0.189817 0.186726 0.183837 0.181692 0.179051 0.175095 0.172336 0.169451 0.166943 0.164713 0.162386 0.159309 0.157612 0.154949 0.152873 0.150812 0.148913 0.147185 0.145666 0.142665 0.14097 0.139433 0.137432 0.135773 0.133345 0.130543 0.128282 0.126464 0.124377 0.122932 0.121293 0.119602 0.117968 0.115744 0.114316 0.112163 0.109675 0.109338 0.107314 0.105033 0.103465 0.102591 0.100817 0.0992219 0.097779 0.0965603 0.0954612 0.0939546 0.0927111 0.0914449 0.0902274 0.0885911 0.0870915 0.0853193 0.0844939 0.0832596 0.0815299 0.0805488 0.0791755 0.0778531 0.0763418 0.0752667 0.0738508 0.07333 0.072294 0.0703204 0.0694713 0.0688233 0.0671043 0.0658202 0.0648435 0.0635674 0.0628325 0.062192 0.0612 0.0602145 0.0595716 0.0585097 0.057957 0.0568015 0.0560035 0.0550835 0.0539974 0.0532861 0.0525251 0.050959 0.0503602 0.0495987 0.0490635 0.0481451 0.0475689 0.0464339 0.0458406 0.0447017 0.043581 0.0427824 0.0419996 0.0414032 0.040605 0.0399382 0.0395629 0.038751 0.0377598 0.0370396 0.0366609 0.0357851 0.0351464 0.0346656 0.0337848 0.0333771 0.0328839 0.031864 0.0314124 0.030878 0.0305767 0.0300157 0.0296282 0.0285191 0.0279119 0.0274034 0.0268091 0.0264617 0.0261901 0.0255594 0.0250754 0.0246404 0.0242298 0.0235907 0.0229252 0.0220825 0.0214902 0.0211938 0.0208359 0.0203735 0.0201162 0.0196289 0.0193495 0.0191664 0.0185202 0.0182499 0.0178292 0.0172311 0.0169323 0.0165551 0.0160156 0.0153982 0.0150542 0.0146554 0.0142524 0.0137357 0.0134235 0.012698 0.0122555 0.0120579 0.0110028 0.0108595 0.010371 0.00943026 0.00932328 0.00864257 0.0072371 0.00716649 0.0050863 0.0050863 0.0050863 ];
plot(Recall_HS, Precision_HS, ':k', 'linewidth', 2);

hold off;
xlabel('Recall');
ylabel('Precision')

legend({'Ours', 'DSBR', 'MCDL', 'MDF', 'LEGS', 'DRFI', 'DSR', 'GMR', 'HDCT', 'HS'}, 'Location', 'southwest', 'FontSize', 16);
grid on;
axis([0 1 0 1]);


%%
%  DDE: AUC = 0.927, MeanF = 0.746, MaxF = 0.771, MAE = 0.121
% DSBR: AUC = 0.959, MeanF = 0.680, MaxF = 0.805, MAE = 0.146
% MCDL: AUC = 0.909, MeanF = 0.704, MaxF = 0.737, MAE = 0.142
%  MDF: AUC = 0.906, MeanF = 0.730, MaxF = 0.759, MAE = 0.142
% LEGS: AUC = 0.893, MeanF = 0.708, MaxF = 0.749, MAE = 0.155
% DRFI: AUC = 0.903, MeanF = 0.581, MaxF = 0.692, MAE = 0.196
%  DSR: AUC = 0.873, MeanF = 0.560, MaxF = 0.645, MAE = 0.205
%  GMR: AUC = 0.869, MeanF = 0.563, MaxF = 0.664, MAE = 0.217
% HDCT: AUC = 0.815, MeanF = 0.494, MaxF = 0.604, MAE = 0.229
%   HS: AUC = 0.839, MeanF = 0.550, MaxF = 0.637, MAE = 0.262
AUC = [0.926547 0.959194 0.909403 0.905819 0.892689 0.903024 0.872653 0.868538 0.814501 0.839394 ];
MeanFMeasure = [0.746078 0.679936 0.70415 0.729961 0.707894 0.5806 0.559686 0.562557 0.494325 0.549605 ];
MaxFMeasure = [0.771414 0.804589 0.736938 0.758769 0.749294 0.692085 0.645021 0.664259 0.60369 0.636778 ];
MAE = [0.120617 0.145686  0.142282 0.142037 0.154706 0.196449 0.2045 0.217257 0.229021 0.262457 ];
methodLabels = {'Ours ', 'DSBR ', 'MCDL ', 'MDF ', 'LEGS ', 'DRFI ', 'DSR ', 'GMR ', 'HDCT ', 'HS '};

f2=figure(2);
hold on
bar(1, MAE(1), 'FaceColor', 'r');
bar(2:10,MAE(2:10), 'FaceColor', 'b');
grid on;
xlim([0 11]);xticklabel_rotate(1:10,90, methodLabels,'interpreter','none','Fontsize',16);


==> images/analysis/compared/graph/pascal_Results_excluded.m <==
clear;
close all;
clc;
purple = [128 1 209] ./ 255;
pink  = [247 109 148] ./ 255;
green = [7 145 47] ./ 255;
orange =  [252 135 72] ./ 255;
tree =  [112 128 144] ./ 255;
%%
figure(1);
hold on;
Threshold = [0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 65 66 67 68 69 70 71 72 73 74 75 76 77 78 79 80 81 82 83 84 85 86 87 88 89 90 91 92 93 94 95 96 97 98 99 100 101 102 103 104 105 106 107 108 109 110 111 112 113 114 115 116 117 118 119 120 121 122 123 124 125 126 127 128 129 130 131 132 133 134 135 136 137 138 139 140 141 142 143 144 145 146 147 148 149 150 151 152 153 154 155 156 157 158 159 160 161 162 163 164 165 166 167 168 169 170 171 172 173 174 175 176 177 178 179 180 181 182 183 184 185 186 187 188 189 190 191 192 193 194 195 196 197 198 199 200 201 202 203 204 205 206 207 208 209 210 211 212 213 214 215 216 217 218 219 220 221 222 223 224 225 226 227 228 229 230 231 232 233 234 235 236 237 238 239 240 241 242 243 244 245 246 247 248 249 250 251 252 253 254 255 ];
Recall_DDE = [0.992941 0.917894 0.904723 0.897172 0.891096 0.885937 0.881881 0.878645 0.875578 0.872833 0.869843 0.867618 0.865771 0.863189 0.861149 0.859431 0.85701 0.855473 0.854001 0.852602 0.850986 0.849197 0.847738 0.846194 0.844711 0.843438 0.842154 0.841065 0.839814 0.83868 0.837629 0.836589 0.835431 0.834154 0.833229 0.832388 0.83153 0.830503 0.82951 0.828606 0.827639 0.8267 0.825851 0.824903 0.823967 0.823106 0.82232 0.821448 0.820538 0.819657 0.818596 0.817871 0.816939 0.81603 0.815459 0.814628 0.81383 0.812937 0.811965 0.811032 0.810284 0.809407 0.808372 0.807454 0.80683 0.806107 0.805233 0.804556 0.803833 0.80331 0.802608 0.80196 0.801383 0.800747 0.800097 0.799485 0.79888 0.798067 0.797252 0.796569 0.795937 0.795351 0.7948 0.794099 0.793287 0.792629 0.792054 0.791415 0.790686 0.789995 0.789311 0.788247 0.787594 0.786986 0.78617 0.785537 0.784919 0.784293 0.783741 0.782961 0.782282 0.781571 0.780961 0.780461 0.779533 0.778929 0.777713 0.777088 0.776236 0.775596 0.775027 0.774384 0.773359 0.772668 0.771965 0.771311 0.770734 0.769974 0.769242 0.768673 0.768097 0.767514 0.766867 0.766234 0.765242 0.764543 0.764032 0.763634 0.763446 0.762786 0.761994 0.761332 0.760852 0.760282 0.759571 0.758747 0.758212 0.75762 0.756749 0.756171 0.755394 0.754775 0.754149 0.753471 0.752782 0.752049 0.75143 0.75047 0.750115 0.749332 0.748681 0.747956 0.746993 0.746326 0.745628 0.744957 0.744137 0.743267 0.742586 0.741657 0.740975 0.740279 0.739575 0.738681 0.737722 0.736879 0.735887 0.73503 0.733865 0.732893 0.731845 0.731124 0.730369 0.72944 0.728128 0.726896 0.726031 0.725355 0.724407 0.723386 0.722429 0.721621 0.720418 0.719611 0.718601 0.717886 0.717213 0.715958 0.714946 0.713625 0.712567 0.711462 0.710446 0.709621 0.708288 0.707202 0.706316 0.705217 0.704139 0.703094 0.701723 0.700652 0.699444 0.69836 0.697337 0.695951 0.694644 0.693459 0.692262 0.691136 0.689974 0.68861 0.687006 0.685575 0.68433 0.682528 0.680991 0.679614 0.677901 0.676293 0.674604 0.67268 0.670663 0.667878 0.665964 0.663782 0.66188 0.65998 0.65775 0.654944 0.652544 0.650152 0.647436 0.644848 0.641452 0.638994 0.635511 0.63268 0.629448 0.62538 0.620387 0.616057 0.611487 0.606479 0.600434 0.594003 0.587422 0.580119 0.572118 0.562815 0.551072 0.536486 0.518336 0.496946 0.467115 0.415186 ];
Precision_DDE = [0.240625 0.585302 0.608584 0.621722 0.631115 0.63807 0.643492 0.647931 0.652054 0.655605 0.65857 0.661359 0.664104 0.666626 0.66888 0.671177 0.673139 0.67498 0.676862 0.678645 0.680258 0.681609 0.683092 0.684481 0.685846 0.686966 0.688322 0.68946 0.690712 0.69184 0.692978 0.694162 0.695261 0.696239 0.697387 0.698388 0.699226 0.700139 0.700805 0.701871 0.702759 0.703613 0.704533 0.705215 0.706019 0.706948 0.70771 0.70847 0.709217 0.709821 0.710657 0.711457 0.712085 0.712844 0.713583 0.714229 0.714875 0.715398 0.715945 0.716524 0.717346 0.718008 0.718631 0.719209 0.719585 0.720067 0.720639 0.721169 0.721842 0.722539 0.723135 0.723782 0.724388 0.725042 0.725421 0.725778 0.726473 0.726827 0.727381 0.727702 0.728237 0.728907 0.729374 0.730041 0.730316 0.730807 0.731288 0.732135 0.732775 0.733316 0.733836 0.734541 0.735021 0.735496 0.735976 0.736512 0.737152 0.737881 0.738206 0.73856 0.739074 0.739456 0.73986 0.740355 0.741073 0.741641 0.742168 0.742687 0.74324 0.743715 0.7442 0.744669 0.744963 0.745476 0.745991 0.746585 0.746997 0.747527 0.748038 0.748676 0.749159 0.749768 0.750129 0.750665 0.751013 0.751729 0.752157 0.752525 0.752888 0.753359 0.753882 0.754309 0.754863 0.755284 0.755784 0.756267 0.756617 0.7572 0.757338 0.757744 0.75842 0.758886 0.75945 0.760088 0.76055 0.761059 0.761485 0.761949 0.762371 0.762963 0.76376 0.764341 0.764839 0.765255 0.7656 0.766116 0.766467 0.766931 0.767542 0.768093 0.768528 0.76914 0.769608 0.770158 0.7706 0.771155 0.771687 0.772228 0.772715 0.773128 0.773495 0.773939 0.774371 0.774838 0.775125 0.775526 0.77614 0.776872 0.777233 0.777656 0.778202 0.778663 0.779061 0.77963 0.780307 0.780882 0.781463 0.781912 0.782088 0.782743 0.783322 0.784081 0.784492 0.785021 0.786361 0.786799 0.7875 0.788157 0.788818 0.789587 0.790225 0.790789 0.79147 0.79225 0.792747 0.793194 0.794232 0.79508 0.796065 0.796654 0.797447 0.798209 0.79886 0.799588 0.800199 0.800731 0.801596 0.802953 0.804181 0.805119 0.805842 0.806523 0.807468 0.808002 0.808888 0.810268 0.810888 0.812138 0.812797 0.814502 0.815684 0.816788 0.818107 0.819605 0.820844 0.822552 0.824024 0.825655 0.826887 0.828267 0.829289 0.830982 0.832203 0.833851 0.835061 0.836165 0.83809 0.841043 0.843347 0.846567 0.848371 0.851725 0.855426 0.86029 0.865454 0.872688 ];
TPR_DDE = [1 0.924953 0.911782 0.904231 0.898155 0.892996 0.88894 0.885704 0.882636 0.879892 0.876902 0.874677 0.87283 0.870247 0.868208 0.86649 0.864068 0.862531 0.86106 0.859661 0.858045 0.856256 0.854797 0.853253 0.85177 0.850496 0.849213 0.848124 0.846873 0.845739 0.844688 0.843647 0.84249 0.841213 0.840288 0.839447 0.838589 0.837561 0.836569 0.835664 0.834698 0.833759 0.83291 0.831962 0.831026 0.830164 0.829379 0.828507 0.827597 0.826716 0.825654 0.82493 0.823997 0.823089 0.822518 0.821687 0.820889 0.819996 0.819024 0.81809 0.817343 0.816466 0.815431 0.814513 0.813889 0.813166 0.812292 0.811615 0.810892 0.810369 0.809667 0.809019 0.808441 0.807806 0.807155 0.806544 0.805939 0.805126 0.804311 0.803628 0.802996 0.802409 0.801858 0.801158 0.800346 0.799688 0.799113 0.798473 0.797745 0.797054 0.79637 0.795306 0.794653 0.794045 0.793229 0.792596 0.791978 0.791352 0.790799 0.79002 0.789341 0.788629 0.788019 0.787519 0.786591 0.785988 0.784772 0.784147 0.783295 0.782654 0.782085 0.781443 0.780418 0.779727 0.779024 0.778369 0.777793 0.777033 0.776301 0.775732 0.775156 0.774573 0.773925 0.773293 0.7723 0.771602 0.771091 0.770693 0.770505 0.769845 0.769053 0.768391 0.76791 0.767341 0.76663 0.765806 0.765271 0.764679 0.763807 0.76323 0.762453 0.761833 0.761208 0.76053 0.759841 0.759107 0.758489 0.757529 0.757174 0.756391 0.75574 0.755015 0.754052 0.753385 0.752687 0.752016 0.751196 0.750326 0.749645 0.748715 0.748033 0.747338 0.746633 0.74574 0.744781 0.743937 0.742946 0.742089 0.740924 0.739952 0.738904 0.738182 0.737428 0.736499 0.735187 0.733955 0.73309 0.732414 0.731466 0.730445 0.729488 0.72868 0.727477 0.726669 0.72566 0.724944 0.724272 0.723017 0.722004 0.720684 0.719625 0.718521 0.717504 0.71668 0.715347 0.714261 0.713375 0.712275 0.711198 0.710153 0.708782 0.707711 0.706503 0.705419 0.704396 0.70301 0.701703 0.700518 0.69932 0.698195 0.697033 0.695669 0.694065 0.692633 0.691389 0.689587 0.68805 0.686673 0.68496 0.683351 0.681663 0.679738 0.677722 0.674937 0.673023 0.670841 0.668939 0.667039 0.664809 0.662002 0.659603 0.657211 0.654495 0.651907 0.648511 0.646053 0.64257 0.639739 0.636507 0.632439 0.627445 0.623116 0.618546 0.613538 0.607493 0.601061 0.59448 0.587178 0.579177 0.569874 0.558131 0.543545 0.525394 0.504004 0.474174 0.422245 ];
FPR_DDE = [1 0.188554 0.165067 0.152896 0.14452 0.138331 0.13388 0.13007 0.126616 0.123712 0.121127 0.118856 0.116689 0.114807 0.112998 0.111395 0.10975 0.108374 0.107049 0.105789 0.104549 0.103396 0.102299 0.10123 0.100295 0.0993801 0.0984407 0.0975963 0.0966873 0.0958968 0.0950787 0.094322 0.0935444 0.0928247 0.0920828 0.0914367 0.0908404 0.0901175 0.0895625 0.0888808 0.0882815 0.0877004 0.0870918 0.0866323 0.0861101 0.0855628 0.0850572 0.0845254 0.084032 0.0835865 0.0830252 0.0825956 0.082133 0.0816701 0.0812061 0.0807658 0.0803419 0.0799973 0.0796262 0.0792087 0.0787985 0.0784168 0.0780198 0.077635 0.0772466 0.0769309 0.0765152 0.0761444 0.075756 0.0753878 0.0750423 0.074648 0.0742954 0.0739374 0.0735891 0.0733026 0.0728816 0.0726206 0.072267 0.0720363 0.0717226 0.0713777 0.0710902 0.0708038 0.0705991 0.0703098 0.0700246 0.0696393 0.069334 0.0690285 0.0686858 0.0683348 0.0680161 0.0676976 0.0673829 0.0670988 0.0668024 0.0665184 0.0662943 0.0660634 0.0657301 0.0654621 0.0652059 0.0649461 0.0645635 0.0642727 0.0640025 0.0637046 0.0634217 0.063143 0.0629193 0.0627025 0.0624348 0.0621654 0.0619087 0.0615938 0.0613777 0.0611608 0.0608738 0.0605772 0.0603423 0.0600304 0.0597663 0.0594936 0.0592631 0.0589708 0.0587434 0.0585326 0.058504 0.0582785 0.0579901 0.0577493 0.0575313 0.057286 0.0570498 0.0568071 0.0566125 0.0563455 0.0561325 0.0559028 0.0556001 0.055377 0.0551278 0.0548125 0.0545551 0.0543219 0.054118 0.053866 0.0536323 0.0533735 0.0531564 0.0529142 0.0526677 0.0524276 0.0522175 0.0519624 0.0517238 0.0514834 0.0512025 0.0509533 0.0507046 0.0504387 0.050217 0.0499167 0.0496953 0.0494251 0.0491324 0.0488827 0.0486928 0.0484747 0.0482617 0.0480394 0.0478211 0.0476118 0.0473419 0.0471112 0.0468579 0.0465637 0.0463627 0.0461514 0.0459315 0.0456841 0.0454509 0.0452578 0.044974 0.0447085 0.0444797 0.0442529 0.0440098 0.0437087 0.0434736 0.0431691 0.0429261 0.0426862 0.0424278 0.0421676 0.041841 0.0415018 0.0412598 0.040974 0.040667 0.0403608 0.0400903 0.0397708 0.0395098 0.03925 0.0389121 0.0386228 0.0382643 0.0379975 0.0376821 0.037365 0.0369912 0.0366774 0.0363792 0.0360442 0.03564 0.0353024 0.034868 0.034559 0.0342117 0.0338854 0.0334744 0.0331001 0.0327581 0.0323602 0.0320399 0.0316181 0.031222 0.0308177 0.0304067 0.0299765 0.0294709 0.0290269 0.0285627 0.0280918 0.0275738 0.0269639 0.0264654 0.025838 0.0253632 0.0248079 0.0242608 0.0236754 0.0230214 0.022287 0.0215727 0.020696 0.0197085 0.0186709 0.0176934 0.0165373 0.0151544 0.0135856 0.0116956 0.00885337 ];
plot(Recall_DDE, Precision_DDE, 'k', 'linewidth', 2);
Recall_MCDL = [0.992941 0.905653 0.88234 0.867571 0.855539 0.846587 0.839998 0.833452 0.827062 0.820434 0.814581 0.809575 0.804865 0.800732 0.798019 0.795005 0.791678 0.788545 0.785353 0.782603 0.779683 0.776161 0.77377 0.771346 0.768127 0.765405 0.763282 0.761408 0.759026 0.756521 0.756264 0.756159 0.756114 0.755878 0.755797 0.755756 0.754468 0.754144 0.753997 0.753723 0.753563 0.753436 0.752966 0.752566 0.752321 0.75219 0.751594 0.751502 0.751064 0.750388 0.749879 0.749441 0.748334 0.747568 0.747137 0.746584 0.746177 0.745241 0.744695 0.744092 0.743342 0.742449 0.741643 0.739993 0.739294 0.738032 0.736418 0.735314 0.734003 0.732236 0.731259 0.728794 0.72624 0.725478 0.724094 0.722929 0.721104 0.720108 0.718902 0.717235 0.715732 0.714264 0.712531 0.710834 0.708881 0.70745 0.705299 0.703983 0.702147 0.699441 0.696807 0.694203 0.692678 0.690951 0.688626 0.686114 0.684347 0.682849 0.680698 0.678521 0.676414 0.67446 0.672462 0.670422 0.668337 0.665951 0.664801 0.662839 0.660729 0.658939 0.656114 0.654078 0.652228 0.649929 0.647727 0.645874 0.64359 0.641776 0.63977 0.638681 0.636792 0.635299 0.633637 0.631895 0.630484 0.629334 0.627735 0.625629 0.624415 0.62264 0.621269 0.619413 0.617965 0.616312 0.614578 0.613203 0.61185 0.610605 0.608999 0.606729 0.60506 0.603189 0.601898 0.600545 0.598679 0.596714 0.595037 0.594174 0.592748 0.591679 0.590263 0.588787 0.587561 0.586457 0.584878 0.583649 0.582298 0.581061 0.579426 0.578407 0.577203 0.576156 0.574982 0.574078 0.57298 0.572611 0.571859 0.570832 0.570428 0.569741 0.568951 0.568412 0.567506 0.567043 0.566349 0.565402 0.564558 0.562659 0.560423 0.557778 0.55578 0.553198 0.550405 0.548567 0.546652 0.544153 0.542082 0.539681 0.53698 0.534922 0.532853 0.531082 0.529697 0.527901 0.525689 0.52364 0.521182 0.518183 0.515857 0.513356 0.511137 0.508824 0.50701 0.504543 0.502476 0.500336 0.498198 0.496009 0.493738 0.490345 0.488072 0.485669 0.482447 0.479325 0.476318 0.473486 0.47085 0.468048 0.464309 0.460912 0.457273 0.454 0.450743 0.447162 0.443956 0.440386 0.43759 0.434084 0.431225 0.427279 0.423883 0.420386 0.417009 0.412608 0.408099 0.403047 0.397842 0.392408 0.386653 0.381462 0.374271 0.367626 0.360468 0.353048 0.342212 0.33333 0.32592 0.316799 0.307523 0.296977 0.282765 0.268547 0.249054 0.224744 0.194055 0.152915 ];
Precision_MCDL = [0.240625 0.54276 0.576086 0.594491 0.607913 0.617562 0.625512 0.633593 0.639049 0.642991 0.647054 0.651705 0.656064 0.659419 0.662633 0.665771 0.669006 0.671149 0.673196 0.675608 0.678147 0.680151 0.681912 0.68423 0.685974 0.687789 0.689663 0.691975 0.693692 0.695265 0.695726 0.695845 0.696203 0.696574 0.696778 0.697026 0.697015 0.697274 0.697383 0.698016 0.698515 0.699102 0.699632 0.700114 0.700751 0.700983 0.701434 0.701859 0.702451 0.702744 0.70329 0.703921 0.704877 0.705616 0.706252 0.706992 0.707501 0.708044 0.709103 0.709587 0.710546 0.711468 0.712622 0.713367 0.714336 0.715609 0.716477 0.717278 0.718555 0.720161 0.721202 0.722389 0.723395 0.724842 0.725961 0.726931 0.727373 0.72841 0.729668 0.730404 0.731481 0.733183 0.734085 0.735472 0.736507 0.737709 0.738766 0.740067 0.741074 0.742125 0.742763 0.744179 0.745385 0.746482 0.748054 0.749046 0.750254 0.751087 0.752104 0.752728 0.753628 0.754239 0.755064 0.756012 0.756838 0.758238 0.759239 0.760131 0.760748 0.762024 0.762505 0.763226 0.764203 0.765824 0.767028 0.768252 0.768832 0.769714 0.770322 0.77129 0.772472 0.773834 0.774728 0.77541 0.776079 0.776755 0.777516 0.777869 0.778094 0.778343 0.779217 0.779852 0.780147 0.780526 0.780957 0.781297 0.781547 0.781856 0.782902 0.783576 0.784258 0.784612 0.785338 0.786047 0.786173 0.786627 0.786817 0.786674 0.7872 0.787785 0.787935 0.787921 0.788184 0.788867 0.789176 0.78908 0.789031 0.789093 0.789253 0.789504 0.789634 0.78972 0.789582 0.789928 0.789616 0.789968 0.789811 0.78956 0.789584 0.78962 0.789743 0.789826 0.789813 0.789829 0.789793 0.789642 0.789592 0.789498 0.789989 0.790225 0.791589 0.79263 0.792196 0.792951 0.793361 0.793899 0.794342 0.794333 0.794602 0.795104 0.795391 0.79559 0.796884 0.79759 0.798328 0.799643 0.800411 0.800057 0.800775 0.801061 0.801337 0.80161 0.802648 0.803297 0.804347 0.80552 0.806663 0.807149 0.808 0.807916 0.808341 0.808869 0.809331 0.810464 0.811757 0.812838 0.813229 0.813788 0.814401 0.81482 0.815472 0.815498 0.815435 0.816117 0.816763 0.817461 0.818778 0.819855 0.820745 0.822145 0.824059 0.825288 0.826954 0.827525 0.82901 0.828894 0.829062 0.830088 0.830775 0.832316 0.833122 0.833689 0.833302 0.83355 0.834433 0.836247 0.836496 0.838179 0.839437 0.840369 0.841634 0.844235 0.843958 0.845367 0.847188 0.84773 ];
TPR_MCDL = [1 0.912712 0.889399 0.874629 0.862598 0.853646 0.847056 0.840511 0.834121 0.827493 0.821639 0.816633 0.811924 0.807791 0.805078 0.802064 0.798736 0.795604 0.792411 0.789662 0.786742 0.78322 0.780829 0.778405 0.775186 0.772464 0.77034 0.768467 0.766085 0.76358 0.763323 0.763218 0.763173 0.762937 0.762856 0.762815 0.761527 0.761203 0.761056 0.760781 0.760621 0.760495 0.760025 0.759625 0.75938 0.759249 0.758653 0.758561 0.758122 0.757447 0.756938 0.7565 0.755393 0.754627 0.754196 0.753643 0.753236 0.7523 0.751754 0.751151 0.750401 0.749508 0.748702 0.747052 0.746353 0.745091 0.743477 0.742373 0.741062 0.739295 0.738318 0.735852 0.733298 0.732537 0.731152 0.729987 0.728162 0.727167 0.72596 0.724294 0.722791 0.721323 0.71959 0.717892 0.71594 0.714509 0.712358 0.711042 0.709206 0.7065 0.703866 0.701262 0.699737 0.69801 0.695685 0.693172 0.691405 0.689908 0.687757 0.68558 0.683473 0.681518 0.679521 0.677481 0.675396 0.673009 0.67186 0.669898 0.667788 0.665998 0.663173 0.661136 0.659287 0.656988 0.654786 0.652933 0.650649 0.648835 0.646829 0.64574 0.643851 0.642358 0.640695 0.638954 0.637543 0.636393 0.634794 0.632688 0.631474 0.629699 0.628328 0.626472 0.625024 0.623371 0.621637 0.620262 0.618909 0.617663 0.616058 0.613788 0.612119 0.610247 0.608957 0.607603 0.605738 0.603773 0.602095 0.601232 0.599807 0.598738 0.597322 0.595846 0.59462 0.593516 0.591937 0.590708 0.589357 0.58812 0.586485 0.585466 0.584262 0.583215 0.582041 0.581137 0.580039 0.579669 0.578918 0.577891 0.577487 0.576799 0.57601 0.57547 0.574565 0.574102 0.573408 0.572461 0.571616 0.569718 0.567482 0.564837 0.562839 0.560257 0.557464 0.555626 0.553711 0.551212 0.549141 0.54674 0.544039 0.541981 0.539912 0.538141 0.536755 0.53496 0.532748 0.530699 0.528241 0.525242 0.522916 0.520415 0.518196 0.515883 0.514069 0.511601 0.509535 0.507395 0.505256 0.503068 0.500797 0.497404 0.495131 0.492728 0.489506 0.486384 0.483377 0.480545 0.477908 0.475107 0.471367 0.467971 0.464332 0.461059 0.457802 0.454221 0.451015 0.447445 0.444649 0.441143 0.438284 0.434338 0.430942 0.427445 0.424067 0.419667 0.415157 0.410106 0.404901 0.399467 0.393712 0.388521 0.38133 0.374685 0.367526 0.360107 0.349271 0.340389 0.332979 0.323858 0.314582 0.304036 0.289824 0.275606 0.256113 0.231803 0.201113 0.159974 ];
FPR_MCDL = [1 0.223585 0.185336 0.166454 0.15289 0.143849 0.137541 0.131525 0.126979 0.122979 0.119502 0.116326 0.11317 0.110484 0.108165 0.105834 0.103712 0.102026 0.100489 0.0987252 0.0971955 0.0955878 0.0941762 0.0926899 0.0913382 0.0900846 0.0889958 0.0878379 0.0866104 0.0854473 0.0852008 0.0851264 0.0850051 0.0848925 0.0847501 0.0846159 0.0845363 0.0843945 0.0842893 0.0840434 0.0838553 0.0836266 0.0833833 0.0831578 0.0829641 0.0828577 0.0825195 0.0822164 0.0819346 0.0816961 0.0813873 0.0811074 0.0806667 0.0802007 0.0798841 0.0794774 0.0791618 0.0787909 0.0782939 0.0779609 0.077426 0.0769429 0.076322 0.0757748 0.0752475 0.0745277 0.0738848 0.0733065 0.0727239 0.0720465 0.0715867 0.0710421 0.0704186 0.0695839 0.0689771 0.0684016 0.0679362 0.067322 0.0666674 0.0661636 0.0655552 0.0648675 0.0643923 0.0636513 0.063064 0.0624404 0.0617766 0.0611145 0.0605441 0.0599725 0.0594108 0.0588161 0.0580541 0.0574206 0.0567848 0.0561459 0.0555359 0.0551565 0.0546221 0.0540603 0.0534297 0.0530829 0.0526007 0.0520784 0.0515522 0.0508574 0.0503333 0.0497482 0.0493234 0.0487161 0.0482965 0.0478888 0.047452 0.0468942 0.0464449 0.0459719 0.0455121 0.0450491 0.0446012 0.0442583 0.0437564 0.0432843 0.0428059 0.0425087 0.0421577 0.0417742 0.0414599 0.0411332 0.0408743 0.0406325 0.0402423 0.0399622 0.0397418 0.039505 0.0392018 0.0389368 0.0387366 0.0385481 0.0381612 0.0378313 0.0376591 0.037395 0.037131 0.0368644 0.0366718 0.0364052 0.0362336 0.0361378 0.0358971 0.0356932 0.0354875 0.0353147 0.0351019 0.0348358 0.0346236 0.034504 0.034429 0.0343448 0.0342151 0.0340794 0.0339622 0.0338577 0.0337171 0.0335391 0.0333936 0.0333094 0.0332364 0.0332138 0.0331545 0.0330748 0.0330096 0.0329459 0.0328887 0.0328331 0.0327908 0.0327459 0.0326747 0.0325004 0.0322002 0.0319595 0.0316074 0.0311986 0.0310352 0.0307447 0.0305002 0.0302713 0.0300087 0.0297589 0.0294981 0.0292764 0.0290005 0.0287891 0.0285536 0.0282953 0.0280671 0.0278892 0.0276454 0.0273901 0.0271405 0.0268989 0.0266407 0.0263268 0.0260614 0.0257261 0.0254068 0.0250963 0.0247803 0.0245228 0.0242422 0.0240272 0.0237604 0.0234692 0.0231025 0.0228008 0.0222988 0.0219195 0.0216384 0.0214139 0.021095 0.0208513 0.0205505 0.020285 0.0200907 0.019787 0.0194997 0.0192097 0.018901 0.0185426 0.0181988 0.0178377 0.0173545 0.0171022 0.0167113 0.0163778 0.0159058 0.0156288 0.0151921 0.0148736 0.0144842 0.0140918 0.0136834 0.0132404 0.0128835 0.0125455 0.0120937 0.011559 0.0109728 0.0103872 0.00975926 0.00904819 0.00836882 0.00761434 0.00682957 0.00583471 0.00480019 0.00346091 ];
plot(Recall_MCDL, Precision_MCDL, 'b', 'linewidth', 2, 'Color', green);
Recall_MDF = [0.992941 0.882438 0.829387 0.80522 0.789343 0.776241 0.764724 0.756963 0.749722 0.740328 0.734109 0.729375 0.722026 0.717069 0.714101 0.709974 0.70559 0.702948 0.69819 0.695826 0.693695 0.689537 0.687247 0.68471 0.682675 0.680486 0.677654 0.675369 0.672393 0.670181 0.66845 0.666188 0.663933 0.6615 0.658767 0.65643 0.654429 0.654429 0.652413 0.649938 0.647662 0.647662 0.645768 0.643518 0.643518 0.641287 0.639347 0.639347 0.636803 0.635216 0.635216 0.63316 0.630392 0.630392 0.628516 0.628516 0.626126 0.624066 0.624066 0.621026 0.621026 0.618704 0.618704 0.616844 0.616844 0.614895 0.614895 0.612748 0.612748 0.610461 0.610461 0.608487 0.608487 0.606788 0.606788 0.604884 0.604884 0.602544 0.602544 0.600676 0.600676 0.598505 0.598505 0.598505 0.596001 0.596001 0.593896 0.593896 0.591803 0.591803 0.589093 0.589093 0.589093 0.587324 0.587324 0.584961 0.584961 0.582685 0.582685 0.582685 0.580032 0.580032 0.577644 0.577644 0.577644 0.575786 0.575786 0.573266 0.573266 0.573266 0.571187 0.571187 0.568412 0.568412 0.568412 0.56584 0.56584 0.563681 0.563681 0.563681 0.56166 0.56166 0.558876 0.558876 0.558876 0.556678 0.556678 0.554139 0.554139 0.554139 0.552393 0.552393 0.550255 0.550255 0.550255 0.547755 0.547755 0.545662 0.545662 0.545662 0.543686 0.543686 0.541597 0.541597 0.541597 0.538915 0.538915 0.536616 0.536616 0.536616 0.534441 0.534441 0.532309 0.532309 0.532309 0.529476 0.529476 0.527491 0.527491 0.527491 0.52467 0.52467 0.522275 0.522275 0.520273 0.520273 0.520273 0.517505 0.517505 0.515048 0.515048 0.512909 0.512909 0.510969 0.510969 0.510969 0.508656 0.508656 0.505543 0.505543 0.502691 0.502691 0.499849 0.499849 0.497873 0.497873 0.495476 0.495476 0.493231 0.493231 0.490703 0.490703 0.488722 0.488722 0.485911 0.485911 0.483246 0.483246 0.480775 0.480775 0.478445 0.476396 0.476396 0.474216 0.474216 0.471979 0.469592 0.469592 0.466725 0.464323 0.464323 0.461342 0.459112 0.459112 0.456021 0.453272 0.453272 0.450234 0.447479 0.44486 0.44486 0.442377 0.438985 0.436342 0.433785 0.431057 0.428163 0.42575 0.423508 0.420786 0.418257 0.415413 0.413102 0.40995 0.407417 0.404924 0.398238 0.395493 0.39251 0.386753 0.383681 0.378084 0.372665 0.369369 0.363667 0.354945 0.348619 0.342686 0.332131 0.320313 0.310144 0.294967 0.276295 0.254803 0.220546 0.152039 ];
Precision_MDF = [0.240625 0.614313 0.67181 0.694361 0.709439 0.72208 0.730614 0.735616 0.741793 0.746559 0.749744 0.753486 0.75874 0.76183 0.76321 0.766265 0.769097 0.770531 0.772931 0.774339 0.775505 0.778248 0.779431 0.780895 0.78243 0.783618 0.784632 0.785604 0.786359 0.787158 0.788346 0.789828 0.791086 0.792209 0.793069 0.7942 0.795226 0.795226 0.796848 0.797701 0.799044 0.799044 0.800141 0.800824 0.800824 0.801958 0.803812 0.803812 0.804515 0.805301 0.805301 0.806458 0.807627 0.807627 0.808233 0.808233 0.809145 0.809854 0.809854 0.810587 0.810587 0.811755 0.811755 0.812941 0.812941 0.81383 0.81383 0.815142 0.815142 0.816026 0.816026 0.816973 0.816973 0.817907 0.817907 0.818859 0.818859 0.819765 0.819765 0.820859 0.820859 0.821422 0.821422 0.821422 0.821958 0.821958 0.822783 0.822783 0.82343 0.82343 0.823927 0.823927 0.823927 0.82474 0.82474 0.825669 0.825669 0.826526 0.826526 0.826526 0.827255 0.827255 0.827728 0.827728 0.827728 0.828618 0.828618 0.828967 0.828967 0.828967 0.829718 0.829718 0.830367 0.830367 0.830367 0.830873 0.830873 0.831597 0.831597 0.831597 0.832219 0.832219 0.833251 0.833251 0.833251 0.833563 0.833563 0.834163 0.834163 0.834163 0.834624 0.834624 0.835561 0.835561 0.835561 0.836061 0.836061 0.836772 0.836772 0.836772 0.83713 0.83713 0.837666 0.837666 0.837666 0.837406 0.837406 0.837691 0.837691 0.837691 0.838901 0.838901 0.839674 0.839674 0.839674 0.839945 0.839945 0.839854 0.839854 0.839854 0.840487 0.840487 0.841081 0.841081 0.841696 0.841696 0.841696 0.841914 0.841914 0.843021 0.843021 0.843869 0.843869 0.844538 0.844538 0.844538 0.845391 0.845391 0.846066 0.846066 0.846846 0.846846 0.845926 0.845926 0.846272 0.846272 0.847151 0.847151 0.847726 0.847726 0.847727 0.847727 0.848243 0.848243 0.84883 0.84883 0.84906 0.84906 0.849177 0.849177 0.849755 0.850201 0.850201 0.850951 0.850951 0.851999 0.852186 0.852186 0.852606 0.853226 0.853226 0.853452 0.854024 0.854024 0.853779 0.854377 0.854377 0.854772 0.855225 0.85627 0.85627 0.857021 0.857308 0.857736 0.858425 0.859424 0.859506 0.859949 0.860765 0.861585 0.86179 0.863196 0.863674 0.863944 0.86436 0.864732 0.866208 0.866505 0.866587 0.867957 0.868395 0.86963 0.870751 0.871775 0.873247 0.873469 0.873188 0.873782 0.875733 0.877 0.878174 0.879599 0.881409 0.883507 0.890063 0.893646 ];
TPR_MDF = [1 0.889497 0.836446 0.812279 0.796401 0.7833 0.771782 0.764022 0.756781 0.747387 0.741168 0.736434 0.729085 0.724128 0.72116 0.717032 0.712648 0.710006 0.705249 0.702884 0.700753 0.696596 0.694306 0.691769 0.689734 0.687545 0.684713 0.682428 0.679452 0.67724 0.675509 0.673246 0.670992 0.668558 0.665826 0.663489 0.661488 0.661488 0.659472 0.656997 0.654721 0.654721 0.652826 0.650576 0.650576 0.648346 0.646406 0.646406 0.643862 0.642274 0.642274 0.640218 0.637451 0.637451 0.635575 0.635575 0.633184 0.631124 0.631124 0.628085 0.628085 0.625763 0.625763 0.623903 0.623903 0.621954 0.621954 0.619806 0.619806 0.61752 0.61752 0.615546 0.615546 0.613847 0.613847 0.611943 0.611943 0.609602 0.609602 0.607735 0.607735 0.605564 0.605564 0.605564 0.60306 0.60306 0.600955 0.600955 0.598862 0.598862 0.596152 0.596152 0.596152 0.594383 0.594383 0.59202 0.59202 0.589744 0.589744 0.589744 0.587091 0.587091 0.584703 0.584703 0.584703 0.582844 0.582844 0.580325 0.580325 0.580325 0.578246 0.578246 0.575471 0.575471 0.575471 0.572899 0.572899 0.57074 0.57074 0.57074 0.568719 0.568719 0.565934 0.565934 0.565934 0.563736 0.563736 0.561198 0.561198 0.561198 0.559452 0.559452 0.557314 0.557314 0.557314 0.554814 0.554814 0.552721 0.552721 0.552721 0.550745 0.550745 0.548656 0.548656 0.548656 0.545974 0.545974 0.543674 0.543674 0.543674 0.5415 0.5415 0.539368 0.539368 0.539368 0.536535 0.536535 0.53455 0.53455 0.53455 0.531729 0.531729 0.529334 0.529334 0.527331 0.527331 0.527331 0.524564 0.524564 0.522107 0.522107 0.519968 0.519968 0.518028 0.518028 0.518028 0.515715 0.515715 0.512602 0.512602 0.509749 0.509749 0.506908 0.506908 0.504931 0.504931 0.502535 0.502535 0.50029 0.50029 0.497762 0.497762 0.49578 0.49578 0.49297 0.49297 0.490305 0.490305 0.487833 0.487833 0.485504 0.483454 0.483454 0.481275 0.481275 0.479038 0.476651 0.476651 0.473784 0.471382 0.471382 0.468401 0.466171 0.466171 0.46308 0.460331 0.460331 0.457292 0.454537 0.451919 0.451919 0.449436 0.446044 0.443401 0.440844 0.438116 0.435222 0.432809 0.430567 0.427845 0.425316 0.422472 0.42016 0.417009 0.414476 0.411983 0.405297 0.402552 0.399568 0.393811 0.390739 0.385143 0.379724 0.376428 0.370726 0.362004 0.355678 0.349745 0.33919 0.327372 0.317203 0.302026 0.283354 0.261862 0.227604 0.159098 ];
FPR_MDF = [1 0.174766 0.124633 0.10646 0.0959413 0.0881633 0.0827711 0.0794389 0.0758727 0.0725477 0.070196 0.0683266 0.0650135 0.0633929 0.0626923 0.0612005 0.0598386 0.058906 0.0575406 0.0568439 0.0562104 0.0545906 0.0539405 0.0530896 0.0524852 0.0516437 0.050873 0.0502679 0.0495577 0.0489278 0.0483299 0.0475622 0.0470276 0.0465752 0.0461507 0.0456355 0.0450568 0.0450568 0.0443015 0.043744 0.0432195 0.0432195 0.0427741 0.0422925 0.0422925 0.041893 0.0411898 0.0411898 0.0407608 0.0403535 0.0403535 0.0397979 0.0391241 0.0391241 0.0386812 0.0386812 0.0382432 0.0378868 0.0378868 0.0375323 0.0375323 0.0370178 0.0370178 0.0366461 0.0366461 0.0362067 0.0362067 0.0357857 0.0357857 0.0353928 0.0353928 0.0349804 0.0349804 0.0346107 0.0346107 0.0342553 0.0342553 0.0338952 0.0338952 0.033487 0.033487 0.0331823 0.0331823 0.0331823 0.0328628 0.0328628 0.0324469 0.0324469 0.0321205 0.0321205 0.0317905 0.0317905 0.0317905 0.0314334 0.0314334 0.0310565 0.0310565 0.0306349 0.0306349 0.0306349 0.0303345 0.0303345 0.0300347 0.0300347 0.0300347 0.0297204 0.0297204 0.0294711 0.0294711 0.0294711 0.0291031 0.0291031 0.0287798 0.0287798 0.0287798 0.0284919 0.0284919 0.0282744 0.0282744 0.0282744 0.0279735 0.0279735 0.0276761 0.0276761 0.0276761 0.0274349 0.0274349 0.0271444 0.0271444 0.0271444 0.0268936 0.0268936 0.0265651 0.0265651 0.0265651 0.0263297 0.0263297 0.0259414 0.0259414 0.0259414 0.0256974 0.0256974 0.0254626 0.0254626 0.0254626 0.0251923 0.0251923 0.0249323 0.0249323 0.0249323 0.0245122 0.0245122 0.0242241 0.0242241 0.0242241 0.0240168 0.0240168 0.0237768 0.0237768 0.0237768 0.0234949 0.0234949 0.0231017 0.0231017 0.0228461 0.0228461 0.0228461 0.0225779 0.0225779 0.0212222 0.0212222 0.0209288 0.0209288 0.0206552 0.0206552 0.0206552 0.0204008 0.0204008 0.0200235 0.0200235 0.0197134 0.0197134 0.0195077 0.0195077 0.0193522 0.0193522 0.0190178 0.0190178 0.0188052 0.0188052 0.0185887 0.0185887 0.0183226 0.0183226 0.0180779 0.0180779 0.0178748 0.0178748 0.0175764 0.0175764 0.0172867 0.0169942 0.0169942 0.0167064 0.0167064 0.0164721 0.0162888 0.0162888 0.0161162 0.0158785 0.0158785 0.0156243 0.0154314 0.0154314 0.0152895 0.0150576 0.0150576 0.0148521 0.0146452 0.0144194 0.0144194 0.0142038 0.0140389 0.0138753 0.0135946 0.0134428 0.0133067 0.0130867 0.0128866 0.0127299 0.0125731 0.0123452 0.0121455 0.0119599 0.0118115 0.011675 0.0113061 0.0111578 0.01102 0.0106833 0.0105148 0.0101449 0.00983801 0.00965281 0.00916498 0.00874773 0.00844674 0.00819099 0.00769098 0.00707402 0.00652699 0.00583567 0.00507596 0.00443303 0.00327719 0.0015897 ];
plot(Recall_MDF, Precision_MDF, 'r', 'linewidth', 2);
Recall_LEGS = [0.992941 0.872411 0.871571 0.871047 0.87057 0.870122 0.869681 0.869262 0.868838 0.868449 0.868035 0.867606 0.867185 0.866756 0.866291 0.865813 0.8653 0.864745 0.864105 0.863324 0.862356 0.86085 0.83382 0.831496 0.827854 0.827106 0.82568 0.824668 0.824248 0.823364 0.822962 0.822576 0.822173 0.82163 0.821235 0.820823 0.820375 0.819902 0.81937 0.818741 0.817955 0.817108 0.815864 0.80754 0.79112 0.78874 0.787618 0.784774 0.784138 0.783639 0.783216 0.782799 0.781574 0.781174 0.780771 0.780381 0.779935 0.779491 0.778757 0.778248 0.777666 0.777059 0.776288 0.775182 0.773501 0.752978 0.751511 0.750526 0.749653 0.748823 0.748169 0.745854 0.745357 0.744907 0.744489 0.744042 0.743591 0.742755 0.741439 0.740933 0.740375 0.739776 0.739138 0.738299 0.737197 0.735614 0.711812 0.710069 0.708891 0.70792 0.70716 0.706429 0.705671 0.70506 0.702284 0.701741 0.701254 0.700735 0.70026 0.699773 0.699255 0.698682 0.69805 0.695813 0.69489 0.6939 0.692454 0.669739 0.667727 0.666438 0.665494 0.664711 0.663798 0.663133 0.662197 0.661499 0.660898 0.657825 0.657258 0.656697 0.656167 0.655637 0.655065 0.654486 0.653794 0.653013 0.652059 0.65064 0.643653 0.62441 0.622951 0.621932 0.621095 0.620352 0.619691 0.618999 0.618232 0.617621 0.61697 0.616305 0.61183 0.611159 0.610457 0.608699 0.608034 0.607269 0.606487 0.605473 0.604128 0.601896 0.576727 0.575045 0.573942 0.572987 0.570792 0.570071 0.569407 0.568802 0.568206 0.56758 0.565953 0.565297 0.56465 0.561109 0.560342 0.559495 0.558688 0.557776 0.556315 0.554953 0.552838 0.524784 0.522897 0.521545 0.520512 0.519652 0.518873 0.518145 0.517467 0.516589 0.514559 0.513952 0.513352 0.51271 0.512068 0.511411 0.50741 0.506488 0.505463 0.504342 0.502984 0.500832 0.469161 0.466644 0.464944 0.463724 0.462792 0.461633 0.460861 0.459758 0.45909 0.458444 0.457806 0.457149 0.456473 0.454134 0.453418 0.452742 0.451991 0.450989 0.446708 0.445002 0.442532 0.426252 0.400121 0.397969 0.396465 0.395331 0.394294 0.393411 0.392607 0.391838 0.391111 0.390394 0.389515 0.388858 0.388173 0.387398 0.386381 0.38561 0.383207 0.381123 0.379691 0.371944 0.366868 0.312362 0.30901 0.306914 0.305251 0.303876 0.302699 0.301645 0.300676 0.299761 0.298912 0.298031 0.297194 0.29632 0.295462 0.294594 0.293694 0.292741 0.291727 0.290672 0.289513 0.287083 ];
Precision_LEGS = [0.240625 0.616168 0.618004 0.618861 0.619609 0.620291 0.620954 0.621544 0.622132 0.622686 0.623228 0.623755 0.624293 0.62483 0.625366 0.625935 0.626531 0.627152 0.627835 0.628627 0.629579 0.631009 0.664281 0.668271 0.673021 0.674039 0.675359 0.676509 0.67699 0.677708 0.678072 0.67845 0.678803 0.679157 0.679536 0.6799 0.680265 0.680665 0.681093 0.681567 0.682104 0.682727 0.683589 0.689662 0.70326 0.704757 0.705969 0.708765 0.709423 0.709906 0.710259 0.710652 0.711476 0.711792 0.712099 0.712405 0.712715 0.713034 0.713308 0.713647 0.71401 0.714411 0.714875 0.715485 0.716383 0.732612 0.733955 0.734871 0.735646 0.736419 0.736931 0.738376 0.738731 0.739043 0.73931 0.739607 0.739877 0.740302 0.741016 0.741301 0.741601 0.74191 0.742219 0.742589 0.743009 0.743598 0.753957 0.754963 0.755694 0.756315 0.756807 0.757269 0.757788 0.758123 0.759703 0.760034 0.760322 0.760847 0.761093 0.761343 0.761608 0.761869 0.762143 0.764132 0.764483 0.764885 0.765419 0.774232 0.775258 0.775964 0.776542 0.77701 0.777418 0.777811 0.778386 0.778809 0.779101 0.781505 0.781933 0.782307 0.782583 0.782843 0.783084 0.783335 0.783613 0.783914 0.784231 0.784661 0.786738 0.793831 0.794596 0.795133 0.795573 0.795988 0.796316 0.79662 0.796959 0.797294 0.797625 0.798038 0.799598 0.799902 0.80019 0.800444 0.80069 0.800978 0.801243 0.801549 0.801902 0.802476 0.808578 0.80926 0.809734 0.810144 0.811412 0.811761 0.812102 0.812396 0.812686 0.812949 0.813201 0.813435 0.813633 0.814189 0.814418 0.814681 0.814914 0.815151 0.815633 0.815937 0.816361 0.823084 0.823743 0.824245 0.824636 0.824973 0.825271 0.825529 0.825799 0.826092 0.826632 0.826884 0.827129 0.827424 0.827645 0.827865 0.829488 0.829786 0.830057 0.830285 0.830573 0.830936 0.836192 0.836889 0.837434 0.837869 0.838202 0.838667 0.838957 0.839224 0.839489 0.839755 0.839994 0.840209 0.840443 0.841218 0.841557 0.841814 0.842024 0.842231 0.842457 0.842661 0.842975 0.844413 0.846936 0.847469 0.847867 0.84821 0.848518 0.848811 0.849039 0.849289 0.849529 0.849726 0.849816 0.849973 0.850263 0.850485 0.850437 0.850633 0.85085 0.850705 0.850683 0.849038 0.849117 0.853893 0.854466 0.85497 0.855499 0.855985 0.856364 0.856672 0.856982 0.857299 0.857628 0.857928 0.858269 0.858521 0.85878 0.859198 0.859479 0.859697 0.860057 0.860269 0.860507 0.860871 ];
TPR_LEGS = [1 0.87947 0.878629 0.878106 0.877629 0.877181 0.87674 0.876321 0.875897 0.875508 0.875094 0.874665 0.874244 0.873815 0.87335 0.872872 0.872359 0.871804 0.871164 0.870383 0.869415 0.867909 0.840879 0.838555 0.834913 0.834165 0.832739 0.831727 0.831307 0.830423 0.830021 0.829635 0.829232 0.828689 0.828294 0.827882 0.827434 0.826961 0.826429 0.8258 0.825014 0.824167 0.822922 0.814598 0.798179 0.795799 0.794677 0.791832 0.791197 0.790698 0.790275 0.789858 0.788632 0.788233 0.78783 0.787439 0.786994 0.78655 0.785816 0.785307 0.784725 0.784118 0.783346 0.782241 0.780559 0.760037 0.75857 0.757585 0.756712 0.755882 0.755227 0.752913 0.752416 0.751966 0.751548 0.751101 0.75065 0.749814 0.748498 0.747992 0.747434 0.746835 0.746197 0.745357 0.744256 0.742673 0.718871 0.717128 0.71595 0.714979 0.714219 0.713487 0.71273 0.712119 0.709343 0.7088 0.708313 0.707794 0.707319 0.706832 0.706314 0.705741 0.705109 0.702872 0.701949 0.700958 0.699513 0.676798 0.674785 0.673497 0.672553 0.67177 0.670857 0.670192 0.669256 0.668558 0.667956 0.664883 0.664317 0.663756 0.663226 0.662696 0.662123 0.661545 0.660852 0.660072 0.659118 0.657699 0.650712 0.631468 0.63001 0.62899 0.628154 0.627411 0.62675 0.626058 0.625291 0.62468 0.624029 0.623364 0.618889 0.618218 0.617516 0.615758 0.615092 0.614328 0.613546 0.612532 0.611187 0.608954 0.583786 0.582104 0.581 0.580046 0.577851 0.577129 0.576466 0.57586 0.575265 0.574639 0.573012 0.572356 0.571708 0.568167 0.567401 0.566553 0.565747 0.564835 0.563374 0.562012 0.559897 0.531842 0.529956 0.528604 0.527571 0.526711 0.525931 0.525203 0.524526 0.523648 0.521618 0.521011 0.520411 0.519769 0.519127 0.51847 0.514469 0.513547 0.512521 0.511401 0.510043 0.507891 0.47622 0.473703 0.472003 0.470783 0.469851 0.468692 0.46792 0.466816 0.466148 0.465503 0.464865 0.464208 0.463532 0.461193 0.460477 0.4598 0.45905 0.458048 0.453767 0.452061 0.449591 0.433311 0.407179 0.405027 0.403524 0.40239 0.401353 0.40047 0.399666 0.398896 0.398169 0.397453 0.396574 0.395917 0.395232 0.394457 0.39344 0.392669 0.390266 0.388182 0.38675 0.379003 0.373927 0.319421 0.316069 0.313973 0.312309 0.310934 0.309758 0.308704 0.307735 0.30682 0.305971 0.30509 0.304253 0.303379 0.302521 0.301653 0.300753 0.2998 0.298786 0.297731 0.296572 0.294141 ];
FPR_LEGS = [1 0.18769 0.186514 0.185888 0.18534 0.184839 0.18437 0.183937 0.183506 0.183101 0.182703 0.182304 0.181898 0.181496 0.181084 0.180656 0.180184 0.179697 0.179155 0.178511 0.177729 0.176502 0.146252 0.143974 0.137709 0.137048 0.135437 0.134457 0.134136 0.13265 0.132394 0.132139 0.131908 0.131355 0.131108 0.130866 0.130618 0.130355 0.130071 0.129753 0.12907 0.128633 0.127992 0.123066 0.113124 0.112063 0.111393 0.107964 0.10757 0.107272 0.107042 0.106653 0.105545 0.105342 0.105147 0.104959 0.104765 0.104563 0.104135 0.103919 0.103682 0.103426 0.103111 0.10268 0.101831 0.0904714 0.0898207 0.0893873 0.0890174 0.0886532 0.0883639 0.0866476 0.0864467 0.0862802 0.0861294 0.0856113 0.0854485 0.085012 0.0842691 0.0840976 0.0838872 0.0837107 0.0835259 0.0832983 0.0830154 0.0826179 0.0745642 0.0740741 0.0736084 0.0732758 0.0730448 0.0728257 0.0725839 0.0723855 0.0700557 0.0698906 0.0697368 0.0694236 0.0692913 0.0691587 0.0690178 0.0688682 0.0687073 0.0673496 0.0671176 0.0668854 0.0665475 0.0602017 0.0597252 0.0593763 0.0591205 0.0589217 0.0585546 0.0583443 0.0580126 0.0578339 0.0576823 0.056193 0.0560457 0.0559143 0.0557999 0.0556849 0.0555674 0.0554498 0.0553137 0.0551636 0.054986 0.0547202 0.0531786 0.0482288 0.0479127 0.0476991 0.0475267 0.0473703 0.0472356 0.0470977 0.0467583 0.0466217 0.0464819 0.0459856 0.0449274 0.0448062 0.0446878 0.0444883 0.0443813 0.0442601 0.0441427 0.0439931 0.0437985 0.0434852 0.0395172 0.0392434 0.039062 0.0389075 0.0383425 0.0382226 0.0381083 0.0380051 0.0379068 0.0378051 0.0375511 0.0374519 0.0373595 0.0369119 0.0368144 0.0363563 0.036246 0.036133 0.0356945 0.0355268 0.0352757 0.0312754 0.0310213 0.0308432 0.0307022 0.0305885 0.030487 0.0303889 0.0302993 0.0301807 0.0298515 0.0297713 0.0296919 0.0296035 0.0293934 0.0293031 0.028231 0.0281235 0.028016 0.0279092 0.0277766 0.0275844 0.0236181 0.0233574 0.0231792 0.0230045 0.0229046 0.0227408 0.0226514 0.0225693 0.0224963 0.0224253 0.022359 0.0222941 0.0222283 0.0220366 0.0219586 0.0218343 0.0217695 0.0215302 0.0206848 0.0205577 0.0203842 0.0193082 0.0175383 0.0173694 0.0172521 0.0171573 0.0170753 0.0170042 0.0169383 0.0168757 0.0168163 0.0167603 0.0166976 0.0166452 0.0165441 0.0164898 0.0164273 0.0163639 0.0161463 0.0159844 0.0157774 0.015373 0.01513 0.0117093 0.0115114 0.0113886 0.0112915 0.0112146 0.0111446 0.011082 0.0110251 0.0109716 0.0109175 0.0108661 0.0108151 0.0107646 0.0107177 0.010664 0.0106128 0.0105628 0.0105043 0.0104518 0.0103944 0.0102937 ];
plot(Recall_LEGS, Precision_LEGS, 'b', 'linewidth', 2, 'Color', tree);

Recall_DRFI = [0.992941 0.981802 0.973784 0.964372 0.957088 0.950134 0.943328 0.937193 0.932462 0.927451 0.920974 0.915039 0.911063 0.906438 0.900502 0.89414 0.890066 0.884713 0.880166 0.87564 0.870429 0.864739 0.8609 0.855844 0.852243 0.847239 0.842924 0.838936 0.834845 0.830912 0.827271 0.824013 0.819047 0.814705 0.810558 0.806616 0.80205 0.798946 0.795491 0.791384 0.786873 0.781806 0.777492 0.773514 0.768894 0.765704 0.761923 0.757441 0.752625 0.74885 0.745027 0.741196 0.737648 0.734615 0.72902 0.725014 0.719081 0.71418 0.710569 0.707173 0.703138 0.699851 0.696956 0.693109 0.690107 0.686444 0.682267 0.678492 0.674119 0.670288 0.667086 0.663174 0.660239 0.656757 0.652448 0.649738 0.646498 0.642589 0.640432 0.637478 0.633062 0.62917 0.623924 0.619647 0.61661 0.612715 0.609519 0.606028 0.60216 0.598406 0.594751 0.590812 0.587439 0.582949 0.578184 0.575094 0.572252 0.568475 0.565768 0.562068 0.55861 0.555063 0.55174 0.548369 0.545769 0.542344 0.53916 0.53483 0.531236 0.527602 0.524448 0.520935 0.517224 0.513815 0.509462 0.505725 0.501501 0.498425 0.494493 0.491449 0.489162 0.485286 0.481798 0.47837 0.47532 0.472092 0.469352 0.466096 0.462706 0.460302 0.456166 0.452232 0.448241 0.444973 0.442264 0.439573 0.435257 0.431929 0.428434 0.425135 0.422411 0.419158 0.416311 0.41292 0.409706 0.406204 0.403429 0.400994 0.39748 0.39464 0.390692 0.386875 0.383384 0.380363 0.378168 0.37537 0.372452 0.369761 0.367506 0.363753 0.360617 0.357625 0.354657 0.351344 0.347523 0.344891 0.341661 0.339385 0.336273 0.333892 0.329349 0.325809 0.322069 0.319935 0.316725 0.314236 0.311239 0.308237 0.303635 0.300782 0.29691 0.293841 0.291088 0.288798 0.284822 0.280129 0.277001 0.275002 0.271199 0.268207 0.26575 0.263287 0.260303 0.257059 0.253424 0.251333 0.248395 0.246701 0.24437 0.241553 0.238917 0.236207 0.233748 0.231375 0.228533 0.225474 0.222767 0.219442 0.216684 0.213839 0.210304 0.207462 0.20463 0.202805 0.199608 0.196617 0.193394 0.191237 0.187636 0.185659 0.182404 0.179255 0.17687 0.173625 0.170711 0.168277 0.163477 0.160043 0.156858 0.154318 0.1504 0.147026 0.144458 0.142218 0.138635 0.134593 0.131489 0.128122 0.124403 0.121941 0.118233 0.114622 0.111994 0.107887 0.104387 0.0999411 0.0965107 0.0927255 0.0893447 0.0866477 0.0829352 0.0799381 0.0744602 0.0711968 0.0673191 0.0638374 ];
Precision_DRFI = [0.240625 0.305338 0.341207 0.366834 0.387413 0.404385 0.419588 0.432333 0.444827 0.456117 0.465787 0.474153 0.484645 0.492753 0.500017 0.5063 0.513083 0.518638 0.524323 0.529644 0.535466 0.540268 0.545641 0.549838 0.554756 0.559992 0.565032 0.570271 0.57474 0.579135 0.583577 0.588014 0.592154 0.596116 0.599378 0.602895 0.60785 0.610842 0.614104 0.617504 0.620328 0.62223 0.625128 0.628017 0.63085 0.633915 0.636468 0.638626 0.642575 0.645431 0.647537 0.65027 0.653447 0.656192 0.658159 0.661005 0.662547 0.664746 0.666517 0.669419 0.671367 0.673562 0.677124 0.679979 0.681908 0.683836 0.685356 0.687173 0.688939 0.690628 0.693624 0.694703 0.69776 0.699143 0.700151 0.701954 0.70392 0.705093 0.707173 0.709667 0.711567 0.713489 0.715069 0.716144 0.717695 0.719992 0.721213 0.722082 0.72367 0.724453 0.726435 0.7288 0.730464 0.73181 0.732562 0.733541 0.734849 0.736312 0.737695 0.738549 0.739498 0.740601 0.741956 0.742035 0.742983 0.743446 0.745201 0.747188 0.748139 0.750849 0.752254 0.75369 0.754769 0.756588 0.758082 0.75884 0.758914 0.760571 0.76205 0.763654 0.76501 0.766229 0.766582 0.767512 0.768314 0.769615 0.77112 0.771307 0.77114 0.772308 0.773142 0.773468 0.773575 0.774962 0.77566 0.777005 0.777705 0.778114 0.778325 0.779878 0.780991 0.782043 0.782238 0.783508 0.784198 0.784871 0.785661 0.786861 0.787032 0.78745 0.788614 0.789044 0.789768 0.790567 0.790943 0.790585 0.792597 0.792934 0.793403 0.794326 0.794795 0.795106 0.795845 0.796209 0.795626 0.795888 0.796646 0.797799 0.796598 0.797666 0.796796 0.797209 0.797527 0.798055 0.798017 0.799092 0.799421 0.799168 0.799216 0.799545 0.800708 0.802128 0.803619 0.805179 0.805373 0.80612 0.805666 0.805471 0.806949 0.808091 0.808295 0.808857 0.807784 0.807576 0.808612 0.809307 0.810712 0.811165 0.811701 0.812167 0.812193 0.812207 0.812415 0.811663 0.811316 0.810515 0.811254 0.811887 0.811902 0.813492 0.813472 0.813525 0.814299 0.813962 0.814205 0.815317 0.816007 0.816516 0.816716 0.81717 0.817874 0.818698 0.820033 0.819869 0.820776 0.820534 0.821517 0.822188 0.822887 0.821395 0.821009 0.820629 0.821882 0.822301 0.821093 0.820084 0.821235 0.821619 0.823546 0.823104 0.82303 0.822703 0.824182 0.824198 0.82455 0.824005 0.823362 0.821581 0.821769 0.822099 0.823089 0.823622 0.824735 0.824123 0.825046 0.823651 ];
TPR_DRFI = [1 0.988861 0.980843 0.97143 0.964147 0.957193 0.950387 0.944252 0.939521 0.93451 0.928033 0.922098 0.918122 0.913497 0.907561 0.901199 0.897125 0.891772 0.887225 0.882699 0.877488 0.871798 0.867959 0.862903 0.859302 0.854298 0.849982 0.845994 0.841904 0.837971 0.83433 0.831071 0.826106 0.821763 0.817616 0.813675 0.809109 0.806004 0.802549 0.798443 0.793932 0.788865 0.784551 0.780573 0.775952 0.772763 0.768982 0.7645 0.759684 0.755909 0.752086 0.748255 0.744707 0.741673 0.736079 0.732073 0.726139 0.721239 0.717628 0.714232 0.710197 0.70691 0.704015 0.700168 0.697166 0.693503 0.689326 0.685551 0.681178 0.677347 0.674144 0.670233 0.667298 0.663816 0.659507 0.656797 0.653556 0.649648 0.647491 0.644537 0.640121 0.636229 0.630983 0.626706 0.623669 0.619774 0.616578 0.613087 0.609219 0.605465 0.60181 0.597871 0.594498 0.590008 0.585243 0.582153 0.579311 0.575533 0.572827 0.569127 0.565669 0.562122 0.558799 0.555428 0.552827 0.549403 0.546219 0.541889 0.538294 0.534661 0.531506 0.527994 0.524283 0.520874 0.516521 0.512783 0.50856 0.505484 0.501552 0.498508 0.496221 0.492345 0.488857 0.485429 0.482379 0.479151 0.476411 0.473155 0.469765 0.467361 0.463225 0.459291 0.4553 0.452032 0.449323 0.446632 0.442315 0.438988 0.435493 0.432194 0.42947 0.426217 0.423369 0.419979 0.416765 0.413263 0.410487 0.408053 0.404539 0.401699 0.397751 0.393934 0.390443 0.387421 0.385227 0.382428 0.379511 0.37682 0.374564 0.370812 0.367676 0.364684 0.361716 0.358403 0.354581 0.351949 0.34872 0.346444 0.343332 0.340951 0.336408 0.332868 0.329127 0.326994 0.323784 0.321295 0.318298 0.315296 0.310694 0.307841 0.303969 0.3009 0.298147 0.295857 0.291881 0.287188 0.28406 0.282061 0.278258 0.275266 0.272809 0.270346 0.267362 0.264118 0.260483 0.258392 0.255454 0.25376 0.251428 0.248611 0.245976 0.243266 0.240806 0.238434 0.235592 0.232532 0.229826 0.226501 0.223743 0.220898 0.217362 0.214521 0.211689 0.209863 0.206667 0.203676 0.200453 0.198296 0.194695 0.192717 0.189463 0.186314 0.183929 0.180683 0.17777 0.175336 0.170536 0.167102 0.163917 0.161377 0.157459 0.154084 0.151517 0.149277 0.145694 0.141652 0.138548 0.135181 0.131462 0.129 0.125292 0.121681 0.119053 0.114946 0.111446 0.107 0.10357 0.0997843 0.0964035 0.0937066 0.0899941 0.0869969 0.081519 0.0782556 0.0743779 0.0708962 ];
FPR_DRFI = [1 0.765343 0.646859 0.568201 0.512337 0.469939 0.435702 0.40826 0.38311 0.361827 0.342957 0.327204 0.311759 0.299135 0.287597 0.276777 0.266103 0.257485 0.248588 0.240315 0.231767 0.224862 0.218222 0.212603 0.206511 0.200923 0.195232 0.189428 0.184268 0.179456 0.174271 0.169637 0.165186 0.161526 0.15781 0.154166 0.149848 0.146305 0.142913 0.139856 0.137074 0.134582 0.131537 0.129018 0.125916 0.123601 0.121364 0.119172 0.11655 0.114006 0.112099 0.109888 0.107748 0.10582 0.103884 0.101674 0.099771 0.0976667 0.0961803 0.0942956 0.0923498 0.0909574 0.0883812 0.0866662 0.0852879 0.0836107 0.0824218 0.0808616 0.079431 0.0783576 0.0769938 0.0759104 0.0744247 0.0733659 0.0720415 0.0707722 0.0695323 0.0685353 0.0674513 0.0664735 0.0652554 0.0641364 0.0630811 0.0618973 0.0607848 0.0595963 0.0587353 0.0578266 0.0570255 0.0563249 0.0553967 0.0540035 0.0531244 0.0521209 0.0513326 0.0504649 0.0497796 0.0490136 0.0483257 0.0475472 0.0467824 0.0458817 0.0450102 0.0443311 0.0437924 0.0431198 0.0423767 0.0415154 0.0408532 0.0398467 0.0392239 0.038702 0.0380421 0.0370298 0.0365373 0.035748 0.0353458 0.0348307 0.0344285 0.0337975 0.0333072 0.0329055 0.0325431 0.0320691 0.0316735 0.03116 0.0306216 0.0302486 0.0297448 0.0292438 0.028812 0.0284642 0.0281247 0.0275985 0.0271798 0.0267694 0.026393 0.0260518 0.0256625 0.0252233 0.0247439 0.0243198 0.0239955 0.0236245 0.0232691 0.0229102 0.0224239 0.0220857 0.0218391 0.0216175 0.0212793 0.0209951 0.0205348 0.0201915 0.0198813 0.0196641 0.0192711 0.0189461 0.0187211 0.0181202 0.0178001 0.017533 0.0172403 0.017023 0.0166331 0.0164008 0.0161824 0.0159209 0.0157486 0.015377 0.0150764 0.014875 0.0145429 0.0143553 0.0139924 0.0136926 0.0135284 0.0132718 0.0129857 0.0127947 0.0126524 0.0123942 0.0121682 0.0116967 0.0115184 0.011085 0.0108675 0.0106823 0.010367 0.0100824 0.00990097 0.00972347 0.00951401 0.00939268 0.00912936 0.00902185 0.00883534 0.00867931 0.00855482 0.00839693 0.00821988 0.00810256 0.00799191 0.00784757 0.00772076 0.00757775 0.00746846 0.00735077 0.00723857 0.00691437 0.00673614 0.00659066 0.00650024 0.00636065 0.00619826 0.00603601 0.00594893 0.00584268 0.00571214 0.00556649 0.00544894 0.0052952 0.00519217 0.00509319 0.00495191 0.00489523 0.00474969 0.00462303 0.00452889 0.00444779 0.00435787 0.00429194 0.00414355 0.00405929 0.00392247 0.00383924 0.00372166 0.00365711 0.00346806 0.00335366 0.00310394 0.00299569 0.00291295 0.00281593 0.00274592 0.002599 0.00253002 0.00243333 0.00239597 0.00232209 0.00227189 0.00221183 0.00217199 0.00208476 0.00194706 0.00183576 ];
plot(Recall_DRFI, Precision_DRFI, 'b--', 'linewidth', 2);
Recall_DSR = [0.992941 0.968455 0.943493 0.926796 0.912962 0.900178 0.888719 0.877398 0.866844 0.856889 0.847699 0.839499 0.831471 0.82365 0.816133 0.808886 0.801981 0.795304 0.788697 0.782612 0.776596 0.770695 0.765144 0.759655 0.754176 0.748955 0.743695 0.73869 0.733891 0.72912 0.72426 0.719596 0.715174 0.710716 0.706205 0.701678 0.697154 0.692714 0.688395 0.684106 0.679685 0.675199 0.670879 0.666577 0.66238 0.658253 0.654182 0.650251 0.646201 0.642331 0.638507 0.63477 0.630952 0.627065 0.623229 0.61938 0.615556 0.611811 0.608265 0.604775 0.601163 0.597594 0.594089 0.590637 0.587241 0.58392 0.580708 0.577366 0.574061 0.570881 0.567795 0.564648 0.561571 0.558427 0.555332 0.552239 0.54922 0.546273 0.543322 0.540364 0.537432 0.534435 0.531459 0.528512 0.525472 0.522437 0.519468 0.516523 0.513501 0.510461 0.507363 0.504385 0.501549 0.498748 0.495888 0.492927 0.489999 0.487109 0.484301 0.481574 0.478858 0.476139 0.473329 0.470436 0.467596 0.464806 0.461969 0.459168 0.456465 0.453794 0.451228 0.44873 0.446302 0.443874 0.441388 0.438859 0.436247 0.433513 0.430822 0.428287 0.425801 0.423306 0.420828 0.418373 0.415978 0.413623 0.411272 0.408924 0.40659 0.404316 0.402148 0.399985 0.397794 0.395624 0.393456 0.39133 0.389212 0.38709 0.384954 0.382854 0.380742 0.378603 0.376563 0.37457 0.372548 0.370514 0.368358 0.366247 0.364119 0.361901 0.359719 0.357619 0.3555 0.353413 0.351308 0.349169 0.347109 0.345022 0.342879 0.340821 0.338798 0.336789 0.334768 0.332722 0.330657 0.328601 0.326508 0.324391 0.322235 0.320155 0.318054 0.315865 0.313705 0.311528 0.309345 0.307157 0.305048 0.302977 0.300855 0.298623 0.296323 0.294125 0.291969 0.289745 0.287408 0.285119 0.282974 0.280733 0.278489 0.276301 0.274079 0.271896 0.269725 0.267436 0.265111 0.262702 0.260374 0.258101 0.255831 0.253532 0.251226 0.248797 0.246464 0.244023 0.241547 0.239105 0.236634 0.234173 0.231662 0.229126 0.226591 0.224029 0.221445 0.218781 0.216304 0.213791 0.21119 0.208655 0.206128 0.203669 0.201215 0.198676 0.196072 0.193478 0.190808 0.188077 0.185428 0.182813 0.180187 0.177264 0.174321 0.171461 0.168766 0.165821 0.162797 0.159668 0.156287 0.152944 0.149605 0.146131 0.142489 0.138531 0.134328 0.129998 0.125359 0.120356 0.115289 0.109823 0.103989 0.097567 0.0906481 0.0828788 0.0738075 0.0637468 0.0501847 0.0302993 ];
Precision_DSR = [0.240625 0.341277 0.387218 0.410662 0.427169 0.440527 0.452009 0.462204 0.471323 0.479688 0.487404 0.494766 0.501569 0.508091 0.514041 0.519677 0.52521 0.530445 0.535526 0.540303 0.54465 0.548941 0.55311 0.557153 0.561037 0.564851 0.568455 0.572026 0.575534 0.578808 0.581921 0.584898 0.587929 0.590974 0.59393 0.596735 0.599488 0.602192 0.604786 0.607289 0.609776 0.612286 0.614838 0.617206 0.619575 0.62191 0.624279 0.626549 0.628519 0.630448 0.632423 0.634444 0.636411 0.638407 0.640466 0.642738 0.644909 0.646976 0.648905 0.65084 0.652748 0.654629 0.65648 0.658286 0.660037 0.661703 0.663317 0.664931 0.666634 0.668334 0.670034 0.671733 0.673407 0.675141 0.676789 0.678411 0.679972 0.68147 0.682945 0.68445 0.686041 0.687712 0.689164 0.690494 0.691651 0.692836 0.693939 0.695088 0.696191 0.697288 0.698388 0.699507 0.700592 0.701677 0.702631 0.703475 0.70441 0.70542 0.706443 0.707372 0.708214 0.709158 0.710109 0.710996 0.711852 0.712605 0.713335 0.713978 0.714624 0.715551 0.716468 0.717205 0.717927 0.718608 0.719311 0.720024 0.720742 0.721418 0.72216 0.722874 0.72355 0.724195 0.724736 0.725317 0.72607 0.726889 0.727674 0.728415 0.729148 0.73001 0.730789 0.731632 0.732409 0.733246 0.733929 0.734587 0.735218 0.735828 0.736468 0.737228 0.73805 0.739003 0.739926 0.74073 0.74139 0.7419 0.742355 0.742877 0.743314 0.74374 0.744284 0.744774 0.745266 0.745626 0.746088 0.746499 0.746923 0.74727 0.747587 0.747989 0.748381 0.74877 0.74927 0.749727 0.7501 0.750491 0.750789 0.751104 0.751288 0.751457 0.751448 0.751409 0.751568 0.75186 0.75216 0.752448 0.752745 0.753264 0.753759 0.754124 0.754523 0.755001 0.755519 0.756049 0.756469 0.756765 0.757205 0.757829 0.758453 0.75907 0.75955 0.760071 0.760774 0.761434 0.762076 0.762713 0.763293 0.763683 0.764354 0.764925 0.765173 0.765252 0.765837 0.766463 0.767107 0.767807 0.768622 0.76936 0.769928 0.770437 0.771128 0.771687 0.771826 0.771837 0.772147 0.772675 0.773205 0.77359 0.774013 0.774643 0.775351 0.775796 0.776325 0.776828 0.776913 0.776799 0.776845 0.777336 0.777771 0.778032 0.778106 0.778545 0.779193 0.779533 0.7796 0.78003 0.780306 0.780875 0.781576 0.78158 0.782011 0.782688 0.783212 0.783402 0.782485 0.783128 0.783109 0.783226 0.782249 0.780312 0.780348 0.779772 0.777643 0.776443 0.774338 0.774656 ];
TPR_DSR = [1 0.975514 0.950552 0.933854 0.92002 0.907236 0.895778 0.884457 0.873903 0.863948 0.854758 0.846558 0.83853 0.830709 0.823192 0.815945 0.80904 0.802363 0.795756 0.789671 0.783655 0.777754 0.772203 0.766714 0.761235 0.756014 0.750753 0.745749 0.74095 0.736179 0.731319 0.726655 0.722233 0.717775 0.713264 0.708737 0.704213 0.699773 0.695454 0.691165 0.686743 0.682258 0.677938 0.673636 0.669439 0.665312 0.661241 0.65731 0.65326 0.64939 0.645566 0.641829 0.638011 0.634124 0.630287 0.626439 0.622615 0.618869 0.615324 0.611834 0.608222 0.604653 0.601148 0.597696 0.5943 0.590979 0.587767 0.584425 0.58112 0.57794 0.574854 0.571707 0.568629 0.565485 0.562391 0.559298 0.556279 0.553332 0.550381 0.547423 0.54449 0.541494 0.538518 0.535571 0.53253 0.529496 0.526527 0.523581 0.52056 0.51752 0.514422 0.511444 0.508608 0.505807 0.502946 0.499986 0.497058 0.494168 0.491359 0.488633 0.485917 0.483198 0.480388 0.477495 0.474655 0.471864 0.469028 0.466227 0.463524 0.460852 0.458286 0.455789 0.453361 0.450932 0.448447 0.445918 0.443306 0.440572 0.437881 0.435345 0.432859 0.430365 0.427887 0.425432 0.423037 0.420682 0.418331 0.415983 0.413649 0.411375 0.409206 0.407043 0.404853 0.402683 0.400515 0.398388 0.396271 0.394148 0.392013 0.389913 0.387801 0.385662 0.383622 0.381629 0.379607 0.377572 0.375417 0.373306 0.371177 0.36896 0.366778 0.364678 0.362559 0.360472 0.358367 0.356228 0.354168 0.35208 0.349938 0.34788 0.345856 0.343848 0.341827 0.339781 0.337716 0.33566 0.333567 0.33145 0.329294 0.327214 0.325113 0.322924 0.320764 0.318587 0.316404 0.314216 0.312107 0.310036 0.307914 0.305682 0.303382 0.301184 0.299028 0.296803 0.294466 0.292178 0.290033 0.287792 0.285547 0.283359 0.281138 0.278955 0.276784 0.274495 0.27217 0.269761 0.267433 0.265159 0.26289 0.260591 0.258285 0.255856 0.253523 0.251082 0.248606 0.246164 0.243693 0.241232 0.238721 0.236185 0.233649 0.231087 0.228504 0.22584 0.223363 0.22085 0.218248 0.215714 0.213186 0.210728 0.208274 0.205735 0.203131 0.200537 0.197867 0.195135 0.192487 0.189872 0.187246 0.184323 0.18138 0.17852 0.175825 0.17288 0.169856 0.166727 0.163346 0.160003 0.156664 0.15319 0.149548 0.14559 0.141387 0.137056 0.132418 0.127415 0.122348 0.116881 0.111048 0.104626 0.0977069 0.0899376 0.0808663 0.0708057 0.0572435 0.0373582 ];
FPR_DSR = [1 0.643806 0.50657 0.44534 0.405423 0.375153 0.350778 0.330151 0.312473 0.297022 0.28314 0.270544 0.259323 0.248998 0.239626 0.23106 0.223106 0.21563 0.208631 0.202339 0.196581 0.191161 0.186056 0.18124 0.176599 0.172169 0.168015 0.164018 0.160226 0.156656 0.153269 0.150015 0.146917 0.143927 0.141051 0.138287 0.135566 0.132898 0.130367 0.127951 0.125586 0.123263 0.121004 0.118831 0.116699 0.11465 0.112655 0.1107 0.108794 0.106963 0.105175 0.103426 0.101732 0.100067 0.0983979 0.0967625 0.0951637 0.0936211 0.0921506 0.090725 0.0893121 0.0879306 0.0865906 0.0852655 0.0839768 0.082747 0.0815577 0.0803944 0.0792562 0.0781332 0.077034 0.0759779 0.074949 0.0739091 0.0728608 0.0718362 0.0708203 0.0698422 0.0688944 0.0679566 0.0670224 0.0661038 0.0652125 0.0643425 0.0634743 0.0626071 0.0617826 0.060984 0.0602129 0.0594348 0.0586726 0.0579202 0.0571851 0.0564571 0.0557304 0.0550205 0.0543271 0.0536307 0.0529418 0.0522708 0.0516306 0.0509906 0.0503403 0.049707 0.0490841 0.0484723 0.0478689 0.0472771 0.0467101 0.046136 0.0455718 0.0450161 0.0444685 0.0439265 0.04339 0.0428656 0.0423452 0.0418254 0.0413047 0.040784 0.0402655 0.0397464 0.0392378 0.0387416 0.0382421 0.0377502 0.0372596 0.0367939 0.0363384 0.0358734 0.0354189 0.0349804 0.0345669 0.0341553 0.0337564 0.0333722 0.03299 0.0326075 0.0322094 0.0318086 0.0314194 0.0310332 0.0306625 0.0302999 0.0299472 0.0296116 0.0292725 0.0289292 0.0285994 0.0282736 0.0279347 0.0275955 0.0272634 0.0269356 0.0265985 0.0262705 0.0259483 0.0256304 0.0253155 0.0250009 0.0246933 0.0243846 0.0240664 0.0237485 0.0234387 0.0231273 0.0228186 0.0225143 0.0222186 0.0219262 0.0216439 0.0213626 0.0210763 0.0207831 0.02049 0.0201903 0.0199014 0.0196226 0.019342 0.0190673 0.0187967 0.0185291 0.0182552 0.0179801 0.0177124 0.0174547 0.0171844 0.0168966 0.0166152 0.0163319 0.0160637 0.0158102 0.0155458 0.0152791 0.0150079 0.0147452 0.0144979 0.0142535 0.0140031 0.013753 0.0135219 0.0132754 0.0130152 0.0127637 0.0125154 0.012272 0.0120168 0.0117552 0.0115094 0.011279 0.0110371 0.0107966 0.0105692 0.010346 0.0101296 0.00991905 0.00970322 0.00948657 0.00927301 0.00906272 0.00884423 0.00863501 0.00843076 0.00821749 0.00799811 0.00779048 0.00758287 0.00738438 0.00719827 0.00699368 0.0067826 0.00658026 0.00637716 0.00615879 0.00595406 0.0057482 0.0055404 0.00531155 0.00509023 0.00487746 0.00465584 0.00441956 0.00418403 0.00394715 0.00369064 0.00343681 0.00317366 0.00292135 0.00268463 0.0024424 0.00218135 0.00189749 0.00160823 0.00128201 0.000877925 0.000383367 ];
plot(Recall_DSR, Precision_DSR, 'm', 'linewidth', 2);
Recall_GMR = [0.992941 0.985615 0.973638 0.964424 0.955821 0.94804 0.941104 0.934494 0.928485 0.922274 0.916658 0.911128 0.905989 0.901535 0.895611 0.89069 0.886026 0.881584 0.877128 0.87318 0.868983 0.86484 0.86079 0.856684 0.852679 0.848661 0.844823 0.841177 0.837596 0.83436 0.830366 0.826417 0.822567 0.818936 0.815484 0.811647 0.808347 0.803986 0.800762 0.797452 0.794292 0.790633 0.78669 0.782298 0.77845 0.774937 0.771602 0.768324 0.765344 0.762376 0.759225 0.755772 0.752705 0.749015 0.745538 0.742394 0.73929 0.736498 0.733698 0.730732 0.727835 0.724832 0.721835 0.718787 0.715435 0.712291 0.709026 0.705913 0.702467 0.699088 0.695593 0.692099 0.688675 0.68557 0.682381 0.67938 0.676459 0.67373 0.670872 0.667364 0.664255 0.661481 0.658658 0.655327 0.652058 0.648985 0.64601 0.642929 0.64034 0.637475 0.634252 0.630854 0.627735 0.624882 0.621967 0.619042 0.616033 0.612526 0.609274 0.605886 0.602635 0.599323 0.596003 0.592309 0.589032 0.585936 0.582073 0.578706 0.575094 0.572289 0.569244 0.56634 0.563508 0.560575 0.557341 0.554136 0.551209 0.548318 0.545254 0.541953 0.539003 0.535205 0.532107 0.529088 0.526186 0.52257 0.519269 0.515977 0.51247 0.509475 0.506155 0.502762 0.499359 0.495997 0.492657 0.489138 0.485795 0.481859 0.47746 0.474203 0.471064 0.467752 0.464556 0.461449 0.458105 0.455293 0.452494 0.449699 0.446691 0.443755 0.440833 0.437269 0.434365 0.431382 0.428286 0.424496 0.421706 0.418689 0.415593 0.41249 0.408619 0.405478 0.402646 0.39958 0.395889 0.392028 0.38857 0.385398 0.382323 0.379134 0.375754 0.372142 0.368933 0.365559 0.362193 0.359012 0.355602 0.352232 0.348807 0.34544 0.342033 0.338733 0.335148 0.331745 0.328359 0.324397 0.321044 0.317349 0.313794 0.310551 0.307156 0.303973 0.300697 0.297617 0.294021 0.290366 0.286646 0.282907 0.279182 0.275644 0.272088 0.269113 0.265437 0.261542 0.258085 0.254755 0.251695 0.24842 0.244738 0.241206 0.237522 0.234127 0.230472 0.22716 0.223495 0.219728 0.216013 0.212299 0.208666 0.204947 0.20134 0.19737 0.193795 0.190075 0.185758 0.181636 0.177623 0.173697 0.169686 0.165978 0.162236 0.158002 0.153616 0.149376 0.144371 0.139624 0.134575 0.129952 0.125608 0.120693 0.11643 0.111859 0.106906 0.101631 0.0967397 0.0910943 0.0860615 0.0799705 0.0751954 0.06954 0.0637402 0.0565708 0.0488654 0.0404352 0.0303562 0.0187649 ];
Precision_GMR = [0.240625 0.2723 0.306632 0.329623 0.348136 0.363691 0.376724 0.388118 0.398349 0.40759 0.416409 0.424613 0.43254 0.440161 0.447754 0.454774 0.46133 0.467356 0.473504 0.479477 0.485163 0.491417 0.496914 0.501794 0.506316 0.511031 0.515229 0.520536 0.524587 0.528783 0.532628 0.536492 0.540193 0.54362 0.547298 0.550631 0.554367 0.557542 0.560797 0.564227 0.567099 0.569698 0.572763 0.575568 0.578361 0.580147 0.58286 0.585215 0.58905 0.591594 0.594077 0.596304 0.598631 0.600773 0.602997 0.605277 0.607281 0.609459 0.611661 0.613485 0.615735 0.618209 0.620334 0.621979 0.624047 0.625981 0.627581 0.629334 0.630969 0.633089 0.634932 0.636387 0.638291 0.640206 0.641762 0.643198 0.645449 0.64726 0.649083 0.651215 0.653162 0.654841 0.656988 0.659143 0.660983 0.662526 0.664413 0.665873 0.667713 0.669373 0.671004 0.67256 0.674063 0.675737 0.677197 0.678815 0.679954 0.681527 0.682657 0.683375 0.684735 0.685739 0.687163 0.688344 0.689307 0.690686 0.691877 0.692858 0.694272 0.695642 0.697739 0.69918 0.700416 0.701832 0.702723 0.703702 0.70464 0.705533 0.706478 0.706068 0.706392 0.707079 0.707981 0.708828 0.710006 0.711105 0.71181 0.712516 0.712506 0.713524 0.714603 0.715389 0.716154 0.716857 0.7171 0.718191 0.718907 0.719705 0.720268 0.721086 0.722136 0.722983 0.723606 0.725076 0.725793 0.726674 0.72784 0.729049 0.730137 0.731054 0.731848 0.732765 0.734227 0.734976 0.735743 0.736105 0.736966 0.738247 0.739517 0.739968 0.740481 0.741683 0.742905 0.743729 0.744962 0.745707 0.746571 0.746875 0.747776 0.748309 0.74819 0.748551 0.748883 0.749965 0.749889 0.74998 0.750324 0.751188 0.75177 0.752552 0.753374 0.754347 0.755503 0.756518 0.756384 0.757149 0.75733 0.758364 0.758662 0.759169 0.759145 0.759398 0.759666 0.760099 0.760309 0.760781 0.761225 0.762054 0.763013 0.764223 0.764269 0.764907 0.765443 0.766078 0.766749 0.766592 0.767198 0.767752 0.768282 0.768505 0.768411 0.769325 0.769694 0.770886 0.771703 0.772409 0.772297 0.773064 0.773123 0.773396 0.773977 0.774856 0.775386 0.776026 0.775532 0.775672 0.776318 0.776332 0.776029 0.776624 0.77701 0.776519 0.776453 0.777758 0.777898 0.778643 0.777999 0.777541 0.775898 0.776507 0.777758 0.778403 0.778072 0.777913 0.777725 0.776836 0.775834 0.77648 0.775586 0.775426 0.774483 0.776521 0.776836 0.775282 0.776844 0.777118 ];
TPR_GMR = [1 0.992674 0.980697 0.971483 0.962879 0.955099 0.948163 0.941553 0.935544 0.929333 0.923717 0.918187 0.913048 0.908594 0.90267 0.897749 0.893085 0.888642 0.884187 0.880239 0.876042 0.871899 0.867849 0.863743 0.859738 0.85572 0.851882 0.848236 0.844655 0.841418 0.837425 0.833476 0.829625 0.825995 0.822543 0.818705 0.815405 0.811045 0.80782 0.804511 0.801351 0.797692 0.793749 0.789357 0.785509 0.781995 0.778661 0.775383 0.772403 0.769435 0.766284 0.762831 0.759764 0.756074 0.752597 0.749453 0.746349 0.743557 0.740757 0.737791 0.734893 0.731891 0.728893 0.725846 0.722493 0.71935 0.716085 0.712972 0.709525 0.706147 0.702652 0.699158 0.695734 0.692629 0.68944 0.686439 0.683517 0.680788 0.677931 0.674423 0.671314 0.66854 0.665716 0.662386 0.659117 0.656044 0.653068 0.649988 0.647399 0.644534 0.64131 0.637913 0.634793 0.631941 0.629026 0.626101 0.623092 0.619585 0.616333 0.612945 0.609694 0.606381 0.603062 0.599368 0.596091 0.592995 0.589132 0.585765 0.582153 0.579348 0.576303 0.573399 0.570566 0.567634 0.5644 0.561195 0.558268 0.555377 0.552313 0.549012 0.546062 0.542263 0.539166 0.536147 0.533244 0.529628 0.526328 0.523036 0.519528 0.516534 0.513214 0.509821 0.506418 0.503056 0.499716 0.496197 0.492853 0.488918 0.484519 0.481262 0.478123 0.474811 0.471615 0.468508 0.465164 0.462351 0.459553 0.456758 0.45375 0.450814 0.447892 0.444328 0.441424 0.43844 0.435345 0.431555 0.428765 0.425748 0.422652 0.419549 0.415678 0.412537 0.409704 0.406639 0.402948 0.399086 0.395629 0.392457 0.389382 0.386193 0.382813 0.379201 0.375992 0.372617 0.369251 0.36607 0.362661 0.359291 0.355866 0.352499 0.349092 0.345792 0.342207 0.338803 0.335417 0.331456 0.328103 0.324408 0.320853 0.31761 0.314214 0.311032 0.307756 0.304676 0.30108 0.297425 0.293704 0.289966 0.286241 0.282703 0.279147 0.276172 0.272496 0.268601 0.265144 0.261814 0.258754 0.255479 0.251797 0.248264 0.244581 0.241186 0.23753 0.234219 0.230553 0.226787 0.223072 0.219358 0.215725 0.212005 0.208399 0.204428 0.200853 0.197134 0.192817 0.188694 0.184682 0.180755 0.176745 0.173037 0.169295 0.165061 0.160675 0.156435 0.15143 0.146683 0.141634 0.137011 0.132667 0.127752 0.123488 0.118918 0.113965 0.10869 0.103799 0.0981531 0.0931203 0.0870293 0.0822542 0.0765988 0.070799 0.0636296 0.0559242 0.047494 0.0374151 0.0258237 ];
FPR_GMR = [1 0.863885 0.738112 0.666163 0.613623 0.574487 0.541598 0.514095 0.490519 0.469051 0.449801 0.432591 0.416508 0.401231 0.387447 0.374636 0.363094 0.352022 0.341759 0.332411 0.323658 0.314776 0.306717 0.298927 0.291603 0.283936 0.277381 0.271127 0.26522 0.259456 0.253968 0.248202 0.243049 0.238036 0.233113 0.228712 0.224372 0.22032 0.216431 0.212623 0.209002 0.205564 0.201908 0.198482 0.195038 0.191857 0.188962 0.185998 0.182964 0.180288 0.177571 0.174832 0.172276 0.169731 0.167283 0.164869 0.16255 0.160107 0.157671 0.155388 0.153086 0.150891 0.1487 0.146625 0.144702 0.142802 0.140677 0.138695 0.136894 0.135019 0.13309 0.131296 0.129379 0.127457 0.125766 0.124104 0.122494 0.120968 0.119373 0.117666 0.116089 0.114645 0.113093 0.111637 0.110137 0.108663 0.107232 0.105895 0.104539 0.103221 0.10188 0.100679 0.0993849 0.0981095 0.0969193 0.0957034 0.0946143 0.0934095 0.0922905 0.0910903 0.0899877 0.0888366 0.0875887 0.0865447 0.0854769 0.0843601 0.08319 0.0821524 0.0811311 0.0802686 0.0791675 0.078193 0.0772486 0.076263 0.0752905 0.0743277 0.0733312 0.0723299 0.0714296 0.0706229 0.0696998 0.0688807 0.0679615 0.0671928 0.0663179 0.0654484 0.0646507 0.0637238 0.0629369 0.0621102 0.06127 0.0605314 0.0597484 0.0589691 0.0582121 0.0574317 0.0566653 0.0559118 0.0551823 0.0543734 0.0536522 0.0528907 0.0522149 0.0514846 0.0507459 0.0500366 0.0494139 0.0486375 0.0479088 0.0472141 0.0465123 0.0457974 0.0450055 0.044348 0.0437042 0.0430938 0.042367 0.0416377 0.0409693 0.040429 0.0397339 0.0389924 0.0383337 0.0377372 0.0371142 0.0365341 0.0359745 0.0354764 0.034883 0.0342622 0.033763 0.0331656 0.0326337 0.0320491 0.0315219 0.0310168 0.0305205 0.0300443 0.0296019 0.0290338 0.0285787 0.0281175 0.0275884 0.0271291 0.0267023 0.0262315 0.025832 0.0253494 0.0248846 0.0244857 0.0240084 0.0235375 0.0231381 0.0227251 0.0223078 0.0219191 0.0214712 0.0209951 0.0205061 0.0200154 0.0196381 0.0192012 0.0187169 0.0182321 0.0178052 0.017404 0.0169767 0.0165876 0.0162066 0.0158314 0.0154524 0.0150578 0.0146566 0.0142643 0.0139178 0.0135252 0.0131591 0.012704 0.0123671 0.0119762 0.0116444 0.0112716 0.0108774 0.0105026 0.0101909 0.00989548 0.00954935 0.00924002 0.0089253 0.00856255 0.00825826 0.00797888 0.00768099 0.00737068 0.00705146 0.00671195 0.00642524 0.00615329 0.0058362 0.00552271 0.00522247 0.00492421 0.00462605 0.0043739 0.00413301 0.00390347 0.00365755 0.00336741 0.00306173 0.00279787 0.00250922 0.00220919 0.00192787 0.00160817 0.0011889 0.000719595 ];
plot(Recall_GMR, Precision_GMR, 'c', 'linewidth', 2);
Recall_HDCT = [0.992941 0.952907 0.935617 0.923262 0.912272 0.902431 0.893436 0.885457 0.877404 0.869902 0.862727 0.855594 0.848754 0.841841 0.83517 0.828439 0.822404 0.81639 0.809868 0.804041 0.798148 0.792657 0.787273 0.78197 0.775994 0.770335 0.764831 0.759135 0.754404 0.749102 0.744194 0.739221 0.733957 0.728514 0.722485 0.717574 0.712455 0.707339 0.702436 0.697876 0.693117 0.688615 0.683875 0.679244 0.674068 0.669546 0.664864 0.660232 0.655916 0.651016 0.646861 0.642182 0.638155 0.633883 0.62901 0.624622 0.61988 0.614922 0.610636 0.606037 0.601716 0.597745 0.593706 0.588956 0.584629 0.580596 0.576827 0.572744 0.569031 0.56488 0.560357 0.556824 0.553111 0.548921 0.545185 0.541633 0.538153 0.534286 0.530956 0.527828 0.524457 0.521038 0.517311 0.514479 0.511096 0.507941 0.504872 0.50157 0.498214 0.494975 0.491979 0.489351 0.486209 0.483131 0.479829 0.476946 0.473605 0.470652 0.467646 0.464444 0.460935 0.458707 0.455871 0.452117 0.449484 0.446172 0.443359 0.4407 0.437817 0.435101 0.432681 0.430664 0.428084 0.425356 0.422776 0.419835 0.417527 0.415058 0.412845 0.410336 0.407876 0.405846 0.403663 0.401201 0.399054 0.396662 0.394358 0.392313 0.390042 0.388215 0.385532 0.383194 0.380537 0.378023 0.375698 0.373409 0.371 0.368585 0.366518 0.364057 0.361448 0.359217 0.356888 0.354542 0.352262 0.350192 0.348185 0.345554 0.343696 0.341819 0.339568 0.337574 0.335804 0.33335 0.331011 0.328732 0.326693 0.324437 0.322283 0.320213 0.318073 0.31626 0.314238 0.312268 0.310321 0.308184 0.306187 0.30429 0.302072 0.3002 0.297859 0.296022 0.293511 0.291389 0.289677 0.28771 0.285685 0.283384 0.281073 0.279012 0.276902 0.274738 0.272387 0.270201 0.268318 0.266381 0.264234 0.261813 0.259535 0.257324 0.25538 0.252648 0.250635 0.248359 0.246121 0.243648 0.240856 0.238337 0.235741 0.232765 0.229473 0.227288 0.224534 0.221997 0.219664 0.217427 0.214662 0.212302 0.209773 0.207207 0.204326 0.201619 0.198688 0.195696 0.193148 0.190171 0.187215 0.18376 0.181085 0.177978 0.174205 0.171415 0.168298 0.16479 0.16014 0.156576 0.153032 0.148571 0.144056 0.139901 0.135475 0.131092 0.126297 0.121886 0.117577 0.11264 0.108502 0.103173 0.0981435 0.0935664 0.0888327 0.0826672 0.0769466 0.0712535 0.0651839 0.0595718 0.0539177 0.0478959 0.0424371 0.0355607 0.0305763 0.0256918 0.0208842 0.0165014 0.0127457 0.00989845 ];
Precision_HDCT = [0.240625 0.252324 0.263453 0.273306 0.282958 0.292083 0.300871 0.30952 0.317563 0.325461 0.333024 0.340055 0.347014 0.35345 0.359954 0.365806 0.371664 0.377603 0.38313 0.388714 0.394316 0.399922 0.405376 0.410841 0.416052 0.421116 0.426342 0.431037 0.436004 0.441047 0.446221 0.450853 0.455405 0.460075 0.464218 0.468822 0.473432 0.478237 0.482507 0.486998 0.491178 0.495385 0.49926 0.503487 0.507769 0.511798 0.515456 0.519311 0.523122 0.526645 0.530435 0.534163 0.538413 0.542046 0.546118 0.550012 0.553584 0.55696 0.560227 0.56401 0.568113 0.571711 0.575284 0.57943 0.582772 0.586439 0.58946 0.592339 0.595817 0.598813 0.602134 0.605787 0.608513 0.610619 0.613518 0.616407 0.618924 0.621135 0.623853 0.626648 0.62921 0.631413 0.633318 0.635357 0.636859 0.638621 0.640677 0.642557 0.644633 0.645848 0.647388 0.648866 0.650407 0.65146 0.652489 0.654004 0.655391 0.656366 0.657197 0.658389 0.658768 0.660002 0.660965 0.661567 0.662326 0.662906 0.663533 0.664486 0.665276 0.666751 0.668166 0.669393 0.670266 0.671068 0.671946 0.67244 0.673105 0.674505 0.675309 0.676045 0.676951 0.678419 0.679049 0.679506 0.680267 0.681275 0.681793 0.68273 0.683409 0.684061 0.684837 0.685109 0.686149 0.686421 0.68648 0.68746 0.687839 0.687877 0.688295 0.688954 0.689849 0.690361 0.691063 0.690994 0.692346 0.692868 0.693103 0.693797 0.694332 0.694605 0.69549 0.695931 0.696791 0.696828 0.69731 0.697562 0.697858 0.698051 0.698285 0.69892 0.699399 0.699852 0.700134 0.700134 0.700039 0.70018 0.700807 0.701105 0.701595 0.702158 0.702577 0.703169 0.703752 0.704394 0.705016 0.7049 0.705218 0.70568 0.705655 0.706385 0.706977 0.70768 0.707919 0.70808 0.708533 0.708905 0.709638 0.710476 0.710998 0.711681 0.712035 0.712582 0.71359 0.714089 0.71415 0.715132 0.715296 0.715368 0.715826 0.71614 0.716532 0.716888 0.717454 0.717351 0.718376 0.718782 0.719636 0.720078 0.720249 0.720819 0.721348 0.721806 0.722747 0.72407 0.725109 0.725565 0.726315 0.72721 0.727871 0.728604 0.729603 0.729698 0.7301 0.730262 0.730103 0.728995 0.729678 0.730521 0.730546 0.731359 0.728816 0.730618 0.730666 0.731572 0.73137 0.731296 0.730971 0.730948 0.732526 0.733332 0.733993 0.732926 0.731099 0.73263 0.733901 0.73298 0.733674 0.735271 0.734358 0.73246 0.732109 0.73102 0.734025 0.731592 0.730621 0.728254 ];
TPR_HDCT = [1 0.959965 0.942675 0.930321 0.919331 0.90949 0.900494 0.892516 0.884463 0.876961 0.869786 0.862653 0.855812 0.8489 0.842229 0.835498 0.829463 0.823449 0.816927 0.8111 0.805207 0.799715 0.794331 0.789028 0.783052 0.777394 0.77189 0.766194 0.761463 0.756161 0.751253 0.74628 0.741016 0.735573 0.729544 0.724633 0.719513 0.714398 0.709495 0.704935 0.700175 0.695673 0.690933 0.686303 0.681127 0.676605 0.671923 0.66729 0.662975 0.658075 0.65392 0.649241 0.645214 0.640942 0.636068 0.631681 0.626939 0.621981 0.617695 0.613096 0.608775 0.604803 0.600765 0.596015 0.591688 0.587655 0.583886 0.579803 0.57609 0.571939 0.567416 0.563882 0.56017 0.55598 0.552244 0.548692 0.545212 0.541345 0.538015 0.534887 0.531515 0.528097 0.52437 0.521538 0.518155 0.515 0.511931 0.508629 0.505273 0.502034 0.499038 0.49641 0.493268 0.49019 0.486888 0.484005 0.480664 0.477711 0.474705 0.471503 0.467994 0.465766 0.46293 0.459176 0.456543 0.453231 0.450418 0.447758 0.444876 0.442159 0.43974 0.437723 0.435143 0.432414 0.429835 0.426893 0.424586 0.422117 0.419904 0.417395 0.414935 0.412905 0.410722 0.408259 0.406113 0.403721 0.401417 0.399372 0.397101 0.395274 0.39259 0.390253 0.387596 0.385082 0.382757 0.380468 0.378059 0.375644 0.373577 0.371116 0.368507 0.366275 0.363947 0.361601 0.35932 0.357251 0.355244 0.352613 0.350754 0.348878 0.346626 0.344633 0.342863 0.340409 0.33807 0.33579 0.333751 0.331496 0.329342 0.327272 0.325132 0.323318 0.321297 0.319327 0.31738 0.315243 0.313245 0.311348 0.30913 0.307259 0.304917 0.303081 0.30057 0.298447 0.296736 0.294769 0.292743 0.290443 0.288131 0.286071 0.283961 0.281797 0.279445 0.27726 0.275377 0.273439 0.271293 0.268872 0.266594 0.264383 0.262439 0.259707 0.257694 0.255418 0.25318 0.250706 0.247915 0.245396 0.2428 0.239824 0.236532 0.234346 0.231593 0.229056 0.226723 0.224486 0.221721 0.21936 0.216832 0.214266 0.211385 0.208678 0.205746 0.202755 0.200207 0.19723 0.194274 0.190819 0.188143 0.185036 0.181264 0.178474 0.175357 0.171848 0.167199 0.163635 0.16009 0.15563 0.151115 0.14696 0.142534 0.13815 0.133356 0.128945 0.124636 0.119698 0.115561 0.110232 0.105202 0.100625 0.0958916 0.089726 0.0840054 0.0783123 0.0722428 0.0666306 0.0609766 0.0549547 0.0494959 0.0426195 0.0376351 0.0327506 0.027943 0.0235602 0.0198045 0.0169573 ];
FPR_HDCT = [1 0.876503 0.795119 0.7361 0.686697 0.644262 0.607747 0.575297 0.546631 0.520418 0.496957 0.475363 0.455587 0.437488 0.420273 0.404938 0.390496 0.376763 0.363767 0.351441 0.339829 0.328589 0.317997 0.307961 0.298297 0.288941 0.280272 0.271967 0.263967 0.256164 0.248739 0.241667 0.234982 0.228347 0.222329 0.216298 0.210362 0.204584 0.199212 0.193971 0.189051 0.184349 0.179913 0.17527 0.170602 0.166426 0.162289 0.158258 0.154516 0.150775 0.147144 0.143638 0.140114 0.136975 0.133634 0.130434 0.127392 0.124388 0.121437 0.118468 0.115346 0.112603 0.109953 0.107314 0.104883 0.102471 0.100249 0.0981137 0.0959857 0.09395 0.0919275 0.090036 0.0883205 0.0865711 0.0848438 0.0830913 0.0815841 0.0800124 0.0785333 0.0771019 0.0755594 0.0742307 0.0729981 0.0717659 0.070555 0.0694012 0.0682093 0.0671218 0.0661628 0.0650237 0.0640561 0.063032 0.0621122 0.0612163 0.0602679 0.059358 0.0584821 0.0577035 0.056933 0.0561668 0.055284 0.0544747 0.0536969 0.0528796 0.0522015 0.0514764 0.0507667 0.0500182 0.0493118 0.0486057 0.0478347 0.0472018 0.0466001 0.0459972 0.0454343 0.044888 0.0442581 0.043608 0.0430546 0.0424827 0.0419517 0.0414347 0.0409549 0.040409 0.0398787 0.0393755 0.0388986 0.0383535 0.0379146 0.0373865 0.0368794 0.0364817 0.035962 0.0355027 0.0351073 0.0346553 0.034201 0.0338111 0.0334151 0.0330076 0.0325397 0.0321597 0.0318021 0.0314415 0.0310353 0.0306176 0.0303037 0.0299589 0.0295948 0.0292221 0.028834 0.0284686 0.0281077 0.0277519 0.0274186 0.027128 0.02679 0.0264978 0.0261868 0.0258674 0.025563 0.0252632 0.0249815 0.0246839 0.0243734 0.0240837 0.0236962 0.0233742 0.0231123 0.0227884 0.0225334 0.0221885 0.0218752 0.0215888 0.0213574 0.0211122 0.0208883 0.020535 0.0202631 0.019932 0.0196914 0.019448 0.0192012 0.018966 0.0187315 0.018441 0.0181187 0.0177986 0.017528 0.0172695 0.0169892 0.0167374 0.016455 0.0162184 0.0159411 0.0156518 0.0153612 0.0151425 0.0148513 0.0145957 0.0143339 0.0140894 0.0138285 0.0136147 0.0133204 0.0130779 0.0128269 0.0125369 0.0123057 0.0120867 0.0118061 0.011533 0.0112617 0.010961 0.010702 0.010433 0.0101865 0.00993214 0.00969093 0.00945913 0.00918398 0.00892353 0.00866858 0.00840777 0.00812646 0.00789354 0.0076386 0.00739714 0.00716454 0.00693428 0.00669417 0.00642455 0.00616414 0.00593019 0.00564453 0.0053906 0.00517326 0.00488345 0.0046689 0.00441222 0.0041706 0.00395013 0.00369339 0.00341096 0.00313515 0.00284706 0.00257499 0.00232185 0.00204122 0.00178543 0.0015591 0.00131877 0.00109323 0.000932413 0.000758406 0.000625036 ];
plot(Recall_HDCT, Precision_HDCT, 'y', 'linewidth', 2, 'Color', orange);
Recall_HS = [0.992941 0.98136 0.98136 0.98136 0.973863 0.973113 0.969397 0.967952 0.967738 0.963798 0.960982 0.958852 0.955067 0.954325 0.949416 0.94743 0.94631 0.942032 0.940295 0.93864 0.936417 0.935101 0.932094 0.930139 0.928406 0.925325 0.923561 0.920531 0.917934 0.916004 0.913943 0.910654 0.909001 0.905624 0.902597 0.900396 0.896474 0.89388 0.890994 0.88731 0.883718 0.880635 0.877238 0.874492 0.870007 0.867608 0.864408 0.860257 0.857268 0.854996 0.850066 0.846687 0.845303 0.84087 0.836688 0.831589 0.828561 0.824818 0.819653 0.81664 0.814107 0.808877 0.805397 0.800016 0.797342 0.792648 0.789446 0.78578 0.781532 0.778448 0.775215 0.77133 0.768503 0.765021 0.761855 0.758233 0.754727 0.750815 0.7479 0.743596 0.739988 0.736927 0.73199 0.72833 0.722792 0.720367 0.717421 0.712862 0.710455 0.706776 0.704036 0.699424 0.695261 0.69172 0.688302 0.684151 0.680453 0.676696 0.672789 0.670212 0.668211 0.662879 0.660324 0.658983 0.654191 0.651483 0.648453 0.645568 0.640903 0.63741 0.633626 0.630888 0.627903 0.623935 0.620797 0.616314 0.613094 0.610101 0.606641 0.603564 0.600853 0.597643 0.594175 0.590336 0.585023 0.583305 0.579701 0.575046 0.573718 0.569744 0.564345 0.561392 0.560256 0.555867 0.552776 0.549113 0.546648 0.543378 0.539853 0.535524 0.533006 0.529328 0.525213 0.520935 0.516791 0.514177 0.510354 0.506191 0.503129 0.499969 0.496083 0.493017 0.490379 0.486297 0.48492 0.480605 0.477365 0.474024 0.471269 0.467361 0.463644 0.460112 0.45667 0.454296 0.451305 0.447241 0.44346 0.440339 0.434898 0.432541 0.428974 0.4253 0.423311 0.419405 0.416358 0.412373 0.408101 0.4056 0.401891 0.398806 0.394312 0.39156 0.385956 0.383545 0.380858 0.377189 0.373354 0.370182 0.367482 0.364314 0.361171 0.358748 0.354947 0.352822 0.347405 0.345629 0.342424 0.339503 0.336198 0.332655 0.329895 0.327085 0.322679 0.319807 0.315692 0.313761 0.310115 0.307163 0.303284 0.30085 0.298245 0.29467 0.292494 0.289296 0.284654 0.281387 0.278838 0.276071 0.272579 0.269154 0.265445 0.260971 0.256833 0.253435 0.250054 0.246573 0.242923 0.239458 0.236296 0.230801 0.226861 0.223207 0.217211 0.213752 0.209914 0.204317 0.202893 0.198317 0.195087 0.192136 0.185906 0.184495 0.179318 0.173062 0.171861 0.1616 0.159399 0.155208 0.141987 0.141021 0.134739 0.121274 0.120069 0.0845822 0.0845822 0.0845822 ];
Precision_HS = [0.240625 0.285321 0.285321 0.285321 0.299506 0.30038 0.311658 0.314923 0.315781 0.327127 0.32946 0.333338 0.341726 0.343378 0.349256 0.35437 0.355958 0.363059 0.365743 0.371038 0.375635 0.378311 0.384584 0.388479 0.391907 0.397655 0.399984 0.405829 0.409762 0.411651 0.416097 0.423261 0.42684 0.432403 0.436821 0.440694 0.445406 0.449214 0.451542 0.454465 0.457928 0.460995 0.463434 0.467496 0.470954 0.473007 0.477433 0.480736 0.485721 0.489029 0.492946 0.496514 0.497613 0.501122 0.503279 0.505708 0.508394 0.510595 0.512529 0.516115 0.518769 0.523227 0.524467 0.527591 0.529658 0.532324 0.53467 0.537011 0.53916 0.541919 0.544072 0.546042 0.548197 0.550107 0.552509 0.554551 0.557255 0.558626 0.561414 0.564047 0.566257 0.568697 0.571702 0.573202 0.574998 0.57775 0.579651 0.582693 0.585123 0.587253 0.588812 0.59058 0.592985 0.595629 0.597098 0.59893 0.60146 0.60341 0.606391 0.608086 0.609968 0.611417 0.613617 0.614948 0.616902 0.618532 0.619986 0.621516 0.622647 0.623203 0.625825 0.62701 0.6281 0.630605 0.631935 0.634154 0.636609 0.638512 0.640473 0.642113 0.643334 0.644997 0.645913 0.647401 0.648779 0.649985 0.652424 0.655051 0.65544 0.65823 0.660821 0.662458 0.663985 0.665222 0.666946 0.667818 0.66898 0.669265 0.670794 0.672264 0.67273 0.673644 0.675848 0.677009 0.678366 0.679199 0.680541 0.682464 0.682741 0.685199 0.686017 0.687486 0.688319 0.689398 0.690112 0.690814 0.694147 0.694944 0.69597 0.698024 0.698987 0.69993 0.701665 0.703103 0.703461 0.704749 0.706026 0.70694 0.707621 0.707939 0.710796 0.710694 0.711919 0.713366 0.713756 0.71509 0.71678 0.717322 0.717587 0.717885 0.718541 0.719056 0.71917 0.719725 0.721797 0.722619 0.723323 0.724546 0.724984 0.726412 0.7265 0.726828 0.727623 0.729557 0.730227 0.731075 0.731322 0.73203 0.732507 0.734158 0.733921 0.733657 0.735609 0.735708 0.736648 0.73695 0.738121 0.739324 0.740359 0.741737 0.742787 0.743576 0.744348 0.744459 0.743941 0.744391 0.745678 0.746037 0.747755 0.74878 0.749777 0.750367 0.750184 0.749802 0.751372 0.749897 0.750058 0.750032 0.748992 0.749629 0.749582 0.751397 0.752223 0.75351 0.75385 0.754515 0.755548 0.755929 0.756381 0.757352 0.759689 0.758811 0.760349 0.761052 0.760265 0.763022 0.763407 0.763901 0.763553 0.764084 0.767115 0.768847 0.769975 0.769725 0.769725 0.769725 ];
TPR_HS = [1 0.988419 0.988419 0.988419 0.980922 0.980171 0.976456 0.975011 0.974797 0.970856 0.968041 0.965911 0.962126 0.961384 0.956475 0.954489 0.953369 0.949091 0.947354 0.945698 0.943475 0.94216 0.939153 0.937198 0.935465 0.932384 0.93062 0.92759 0.924992 0.923063 0.921002 0.917712 0.91606 0.912682 0.909656 0.907455 0.903533 0.900938 0.898053 0.894369 0.890777 0.887694 0.884297 0.881551 0.877066 0.874667 0.871467 0.867316 0.864326 0.862054 0.857125 0.853746 0.852362 0.847928 0.843747 0.838648 0.83562 0.831877 0.826712 0.823699 0.821166 0.815935 0.812456 0.807075 0.804401 0.799707 0.796505 0.792839 0.788591 0.785507 0.782274 0.778389 0.775562 0.77208 0.768914 0.765292 0.761786 0.757874 0.754959 0.750655 0.747047 0.743986 0.739049 0.735389 0.729851 0.727426 0.72448 0.719921 0.717514 0.713835 0.711095 0.706483 0.70232 0.698779 0.695361 0.69121 0.687512 0.683754 0.679848 0.677271 0.67527 0.669938 0.667382 0.666042 0.66125 0.658542 0.655512 0.652627 0.647962 0.644469 0.640685 0.637947 0.634962 0.630994 0.627856 0.623373 0.620153 0.61716 0.6137 0.610622 0.607911 0.604702 0.601233 0.597395 0.592082 0.590363 0.58676 0.582105 0.580777 0.576803 0.571404 0.568451 0.567315 0.562926 0.559835 0.556172 0.553707 0.550437 0.546912 0.542583 0.540065 0.536387 0.532272 0.527994 0.52385 0.521235 0.517413 0.513249 0.510188 0.507027 0.503142 0.500076 0.497438 0.493356 0.491979 0.487663 0.484424 0.481083 0.478328 0.47442 0.470702 0.467171 0.463728 0.461355 0.458364 0.4543 0.450519 0.447398 0.441957 0.4396 0.436033 0.432359 0.430369 0.426463 0.423417 0.419431 0.415159 0.412659 0.40895 0.405865 0.401371 0.398619 0.393015 0.390604 0.387917 0.384247 0.380412 0.377241 0.374541 0.371373 0.36823 0.365807 0.362005 0.359881 0.354464 0.352687 0.349482 0.346562 0.343256 0.339714 0.336953 0.334144 0.329738 0.326866 0.322751 0.32082 0.317173 0.314221 0.310342 0.307909 0.305304 0.301729 0.299553 0.296355 0.291713 0.288446 0.285897 0.28313 0.279638 0.276212 0.272504 0.268029 0.263892 0.260494 0.257113 0.253632 0.249982 0.246517 0.243355 0.237859 0.23392 0.230265 0.22427 0.220811 0.216973 0.211376 0.209952 0.205375 0.202146 0.199195 0.192965 0.191554 0.186377 0.180121 0.17892 0.168659 0.166458 0.162267 0.149045 0.14808 0.141798 0.128333 0.127128 0.091641 0.091641 0.091641 ];
FPR_HS = [1 0.873961 0.873961 0.873961 0.816319 0.813262 0.78037 0.768331 0.765192 0.735787 0.727532 0.718375 0.692203 0.686693 0.668695 0.653924 0.648964 0.630504 0.62267 0.612267 0.598498 0.592428 0.578151 0.567941 0.559126 0.545218 0.537677 0.524998 0.51455 0.509733 0.501329 0.48622 0.478885 0.468384 0.458863 0.451398 0.442208 0.434018 0.428846 0.421911 0.415314 0.409063 0.403207 0.39618 0.389152 0.384217 0.377663 0.371226 0.36437 0.359044 0.352288 0.345965 0.342665 0.33616 0.331633 0.326006 0.320996 0.315731 0.311625 0.304946 0.30136 0.294689 0.292076 0.287207 0.283774 0.27827 0.274382 0.270471 0.266088 0.26248 0.258609 0.254936 0.251104 0.247663 0.24448 0.240911 0.237282 0.234427 0.231028 0.226779 0.22305 0.219794 0.215816 0.21268 0.209769 0.207284 0.204516 0.20113 0.198329 0.195682 0.19302 0.189817 0.186726 0.183837 0.181692 0.179051 0.175095 0.172336 0.169451 0.166943 0.164713 0.162386 0.159309 0.157612 0.154949 0.152873 0.150812 0.148913 0.147185 0.145666 0.142665 0.14097 0.139433 0.137432 0.135773 0.133345 0.130543 0.128282 0.126464 0.124377 0.122932 0.121293 0.119602 0.117968 0.115744 0.114316 0.112163 0.109675 0.109338 0.107314 0.105033 0.103465 0.102591 0.100817 0.0992219 0.097779 0.0965603 0.0954612 0.0939546 0.0927111 0.0914449 0.0902274 0.0885911 0.0870915 0.0853193 0.0844939 0.0832596 0.0815299 0.0805488 0.0791755 0.0778531 0.0763418 0.0752667 0.0738508 0.07333 0.072294 0.0703204 0.0694713 0.0688233 0.0671043 0.0658202 0.0648435 0.0635674 0.0628325 0.062192 0.0612 0.0602145 0.0595716 0.0585097 0.057957 0.0568015 0.0560035 0.0550835 0.0539974 0.0532861 0.0525251 0.050959 0.0503602 0.0495987 0.0490635 0.0481451 0.0475689 0.0464339 0.0458406 0.0447017 0.043581 0.0427824 0.0419996 0.0414032 0.040605 0.0399382 0.0395629 0.038751 0.0377598 0.0370396 0.0366609 0.0357851 0.0351464 0.0346656 0.0337848 0.0333771 0.0328839 0.031864 0.0314124 0.030878 0.0305767 0.0300157 0.0296282 0.0285191 0.0279119 0.0274034 0.0268091 0.0264617 0.0261901 0.0255594 0.0250754 0.0246404 0.0242298 0.0235907 0.0229252 0.0220825 0.0214902 0.0211938 0.0208359 0.0203735 0.0201162 0.0196289 0.0193495 0.0191664 0.0185202 0.0182499 0.0178292 0.0172311 0.0169323 0.0165551 0.0160156 0.0153982 0.0150542 0.0146554 0.0142524 0.0137357 0.0134235 0.012698 0.0122555 0.0120579 0.0110028 0.0108595 0.010371 0.00943026 0.00932328 0.00864257 0.0072371 0.00716649 0.0050863 0.0050863 0.0050863 ];
plot(Recall_HS, Precision_HS, ':k', 'linewidth', 2);

hold off;
xlabel('Recall');
ylabel('Precision')

legend({'Ours', 'MCDL', 'MDF', 'LEGS', 'DRFI', 'DSR', 'GMR', 'HDCT', 'HS'}, 'Location', 'southwest', 'FontSize', 16);
grid on;
axis([0 1 0 1]);


%%
%  DDE: AUC = 0.927, MeanF = 0.746, MaxF = 0.771, MAE = 0.121
% DSBR: AUC = 0.959, MeanF = 0.680, MaxF = 0.805, MAE = 0.146
% MCDL: AUC = 0.909, MeanF = 0.704, MaxF = 0.737, MAE = 0.142
%  MDF: AUC = 0.906, MeanF = 0.730, MaxF = 0.759, MAE = 0.142
% LEGS: AUC = 0.893, MeanF = 0.708, MaxF = 0.749, MAE = 0.155
% DRFI: AUC = 0.903, MeanF = 0.581, MaxF = 0.692, MAE = 0.196
%  DSR: AUC = 0.873, MeanF = 0.560, MaxF = 0.645, MAE = 0.205
%  GMR: AUC = 0.869, MeanF = 0.563, MaxF = 0.664, MAE = 0.217
% HDCT: AUC = 0.815, MeanF = 0.494, MaxF = 0.604, MAE = 0.229
%   HS: AUC = 0.839, MeanF = 0.550, MaxF = 0.637, MAE = 0.262
AUC = [0.926547 0.909403 0.905819 0.892689 0.903024 0.872653 0.868538 0.814501 0.839394 ];
MeanFMeasure = [0.746078 0.70415 0.729961 0.707894 0.5806 0.559686 0.562557 0.494325 0.549605 ];
MaxFMeasure = [0.771414 0.736938 0.758769 0.749294 0.692085 0.645021 0.664259 0.60369 0.636778 ];
MAE = [0.120617 0.142282 0.142037 0.154706 0.196449 0.2045 0.217257 0.229021 0.262457 ];
methodLabels = {'Ours ', 'MCDL ', 'MDF ', 'LEGS ', 'DRFI ', 'DSR ', 'GMR ', 'HDCT ', 'HS '};

f2=figure(2);
hold on
bar(1, MAE(1), 'FaceColor', 'r');
bar(2:9,MAE(2:9), 'FaceColor', 'b');
grid on;
xlim([0 10]);xticklabel_rotate(1:9,90, methodLabels,'interpreter','none','Fontsize',16);


==> images/analysis/compared/graph/xticklabel_rotate.m <==
function hText = xticklabel_rotate(XTick,rot,varargin)
%hText = xticklabel_rotate(XTick,rot,XTickLabel,varargin)     Rotate XTickLabel
%
% Syntax: xticklabel_rotate
%
% Input:    
% {opt}     XTick       - vector array of XTick positions & values (numeric) 
%                           uses current XTick values or XTickLabel cell array by
%                           default (if empty) 
% {opt}     rot         - angle of rotation in degrees, 90° by default
% {opt}     XTickLabel  - cell array of label strings
% {opt}     [var]       - "Property-value" pairs passed to text generator
%                           ex: 'interpreter','none'
%                               'Color','m','Fontweight','bold'
%
% Output:   hText       - handle vector to text labels
%
% Example 1:  Rotate existing XTickLabels at their current position by 90°
%    xticklabel_rotate
%
% Example 2:  Rotate existing XTickLabels at their current position by 45° and change
% font size
%    xticklabel_rotate([],45,[],'Fontsize',14)
%
% Example 3:  Set the positions of the XTicks and rotate them 90°
%    figure;  plot([1960:2004],randn(45,1)); xlim([1960 2004]);
%    xticklabel_rotate([1960:2:2004]);
%
% Example 4:  Use text labels at XTick positions rotated 45° without tex interpreter
%    xticklabel_rotate(XTick,45,NameFields,'interpreter','none');
%
% Example 5:  Use text labels rotated 90° at current positions
%    xticklabel_rotate([],90,NameFields);
%
% Example 6:  Multiline labels
%    figure;plot([1:4],[1:4])
%    axis([0.5 4.5 1 4])
%    xticklabel_rotate([1:4],45,{{'aaa' 'AA'};{'bbb' 'AA'};{'ccc' 'BB'};{'ddd' 'BB'}})
%
% Note : you can not RE-RUN xticklabel_rotate on the same graph. 
%



% This is a modified version of xticklabel_rotate90 by Denis Gilbert
% Modifications include Text labels (in the form of cell array)
%                       Arbitrary angle rotation
%                       Output of text handles
%                       Resizing of axes and title/xlabel/ylabel positions to maintain same overall size 
%                           and keep text on plot
%                           (handles small window resizing after, but not well due to proportional placement with 
%                           fixed font size. To fix this would require a serious resize function)
%                       Uses current XTick by default
%                       Uses current XTickLabel is different from XTick values (meaning has been already defined)

% Brian FG Katz
% bfgkatz@hotmail.com
% 23-05-03
% Modified 03-11-06 after user comment
%	Allow for exisiting XTickLabel cell array
% Modified 03-03-2006 
%   Allow for labels top located (after user comment)
%   Allow case for single XTickLabelName (after user comment)
%   Reduced the degree of resizing
% Modified 11-jun-2010
%   Response to numerous suggestions on MatlabCentral to improve certain
%   errors.
% Modified 23-sep-2014
%   Allow for mutliline labels


% Other m-files required: cell2mat
% Subfunctions: none
% MAT-files required: none
%
% See also: xticklabel_rotate90, TEXT,  SET

% Based on xticklabel_rotate90
%   Author: Denis Gilbert, Ph.D., physical oceanography
%   Maurice Lamontagne Institute, Dept. of Fisheries and Oceans Canada
%   email: gilbertd@dfo-mpo.gc.ca  Web: http://www.qc.dfo-mpo.gc.ca/iml/
%   February 1998; Last revision: 24-Mar-2003

% check to see if xticklabel_rotate has already been here (no other reason for this to happen)
if isempty(get(gca,'XTickLabel')),
    error('xticklabel_rotate : can not process, either xticklabel_rotate has already been run or XTickLabel field has been erased')  ;
end

% if no XTickLabel AND no XTick are defined use the current XTickLabel
%if nargin < 3 & (~exist('XTick') | isempty(XTick)),
% Modified with forum comment by "Nathan Pust" allow the current text labels to be used and property value pairs to be changed for those labels
if (nargin < 3 || isempty(varargin{1})) & (~exist('XTick') | isempty(XTick)),
	xTickLabels = get(gca,'XTickLabel')  ; % use current XTickLabel
	if ~iscell(xTickLabels)
		% remove trailing spaces if exist (typical with auto generated XTickLabel)
		temp1 = num2cell(xTickLabels,2)         ;
		for loop = 1:length(temp1),
			temp1{loop} = deblank(temp1{loop})  ;
		end
		xTickLabels = temp1                     ;
	end
varargin = varargin(2:length(varargin));	
end

% if no XTick is defined use the current XTick
if (~exist('XTick') | isempty(XTick)),
    XTick = get(gca,'XTick')        ; % use current XTick 
end

%Make XTick a column vector
XTick = XTick(:);

if ~exist('xTickLabels'),
	% Define the xtickLabels 
	% If XtickLabel is passed as a cell array then use the text
	if (length(varargin)>0) & (iscell(varargin{1})),
        xTickLabels = varargin{1};
        varargin = varargin(2:length(varargin));
	else
        xTickLabels = num2str(XTick);
	end
end    

if length(XTick) ~= length(xTickLabels),
    error('xticklabel_rotate : must have same number of elements in "XTick" and "XTickLabel"')  ;
end

%Set the Xtick locations and set XTicklabel to an empty string
set(gca,'XTick',XTick,'XTickLabel','')

if nargin < 2,
    rot = 90 ;
end

% Determine the location of the labels based on the position
% of the xlabel
hxLabel = get(gca,'XLabel');  % Handle to xlabel
xLabelString = get(hxLabel,'String');

% if ~isempty(xLabelString)
%    warning('You may need to manually reset the XLABEL vertical position')
% end

set(hxLabel,'Units','data');
xLabelPosition = get(hxLabel,'Position');
y = xLabelPosition(2);

%CODE below was modified following suggestions from Urs Schwarz
y=repmat(y,size(XTick,1),1);
% retrieve current axis' fontsize
fs = get(gca,'fontsize');

if ~iscell(xTickLabels)
    % Place the new xTickLabels by creating TEXT objects
    hText = text(XTick, y, xTickLabels,'fontsize',fs);
else
    % Place multi-line text approximately where tick labels belong
    for cnt=1:length(XTick),
       hText(cnt) = text(XTick(cnt),y(cnt),xTickLabels{cnt},...
            'VerticalAlignment','top', 'UserData','xtick');
    end
end

% Rotate the text objects by ROT degrees
%set(hText,'Rotation',rot,'HorizontalAlignment','right',varargin{:})
% Modified with modified forum comment by "Korey Y" to deal with labels at top
% Further edits added for axis position
xAxisLocation = get(gca, 'XAxisLocation');  
if strcmp(xAxisLocation,'bottom')  
    set(hText,'Rotation',rot,'HorizontalAlignment','right',varargin{:})  
else  
    set(hText,'Rotation',rot,'HorizontalAlignment','left',varargin{:})  
end

% Adjust the size of the axis to accomodate for longest label (like if they are text ones)
% This approach keeps the top of the graph at the same place and tries to keep xlabel at the same place
% This approach keeps the right side of the graph at the same place 

set(get(gca,'xlabel'),'units','data')           ;
    labxorigpos_data = get(get(gca,'xlabel'),'position')  ;
set(get(gca,'ylabel'),'units','data')           ;
    labyorigpos_data = get(get(gca,'ylabel'),'position')  ;
set(get(gca,'title'),'units','data')           ;
    labtorigpos_data = get(get(gca,'title'),'position')  ;

set(gca,'units','pixel')                        ;
set(hText,'units','pixel')                      ;
set(get(gca,'xlabel'),'units','pixel')          ;
set(get(gca,'ylabel'),'units','pixel')          ;
% set(gca,'units','normalized')                        ;
% set(hText,'units','normalized')                      ;
% set(get(gca,'xlabel'),'units','normalized')          ;
% set(get(gca,'ylabel'),'units','normalized')          ;

origpos = get(gca,'position')                   ;

% textsizes = cell2mat(get(hText,'extent'))       ;
% Modified with forum comment from "Peter Pan" to deal with case when only one XTickLabelName is given. 
x = get( hText, 'extent' );  
if iscell( x ) == true  
    textsizes = cell2mat( x ) ;  
else  
    textsizes = x;  
end  

largest =  max(textsizes(:,3))                  ;
longest =  max(textsizes(:,4))                  ;

laborigext = get(get(gca,'xlabel'),'extent')    ;
laborigpos = get(get(gca,'xlabel'),'position')  ;

labyorigext = get(get(gca,'ylabel'),'extent')   ;
labyorigpos = get(get(gca,'ylabel'),'position') ;
leftlabdist = labyorigpos(1) + labyorigext(1)   ;

% assume first entry is the farthest left
leftpos = get(hText(1),'position')              ;
leftext = get(hText(1),'extent')                ;
leftdist = leftpos(1) + leftext(1)              ;
if leftdist > 0,    leftdist = 0 ; end          % only correct for off screen problems

% botdist = origpos(2) + laborigpos(2)            ;
% newpos = [origpos(1)-leftdist longest+botdist origpos(3)+leftdist origpos(4)-longest+origpos(2)-botdist]  
%
% Modified to allow for top axis labels and to minimize axis resizing
if strcmp(xAxisLocation,'bottom')  
    newpos = [origpos(1)-(min(leftdist,labyorigpos(1)))+labyorigpos(1) ...
            origpos(2)+((longest+laborigpos(2))-get(gca,'FontSize')) ...
            origpos(3)-(min(leftdist,labyorigpos(1)))+labyorigpos(1)-largest ...
            origpos(4)-((longest+laborigpos(2))-get(gca,'FontSize'))]  ;
else
    newpos = [origpos(1)-(min(leftdist,labyorigpos(1)))+labyorigpos(1) ...
            origpos(2) ...
            origpos(3)-(min(leftdist,labyorigpos(1)))+labyorigpos(1)-largest ...
            origpos(4)-(longest)+get(gca,'FontSize')]  ;
end
set(gca,'position',newpos)                      ;

% readjust position of text labels after resize of plot
set(hText,'units','data')                       ;
for loop= 1:length(hText),
    set(hText(loop),'position',[XTick(loop), y(loop)])  ;
end

% adjust position of xlabel and ylabel
laborigpos = get(get(gca,'xlabel'),'position')  ;
set(get(gca,'xlabel'),'position',[laborigpos(1) laborigpos(2)-longest 0])   ;

% switch to data coord and fix it all
set(get(gca,'ylabel'),'units','data')                   ;
set(get(gca,'ylabel'),'position',labyorigpos_data)      ;
set(get(gca,'title'),'position',labtorigpos_data)       ;

set(get(gca,'xlabel'),'units','data')                   ;
    labxorigpos_data_new = get(get(gca,'xlabel'),'position')  ;
set(get(gca,'xlabel'),'position',[labxorigpos_data(1) labxorigpos_data_new(2)])   ;


% Reset all units to normalized to allow future resizing
set(get(gca,'xlabel'),'units','normalized')          ;
set(get(gca,'ylabel'),'units','normalized')          ;
set(get(gca,'title'),'units','normalized')          ;
set(hText,'units','normalized')                      ;
set(gca,'units','normalized')                        ;

if nargout < 1,
    clear hText
end


